Impact of the SpaceX Starlink Satellites on the Zwicky Transient Facility Survey Observations

There is a growing concern about an impact of low-Earth-orbit (LEO) satellite constellations on ground-based astronomical observations, in particular, on wide-field surveys in the optical and infrared. The Zwicky Transient Facility (ZTF), thanks to the large field of view of its camera, provides an ideal setup to study the effects of LEO megaconstellations - such as SpaceX's Starlink - on astronomical surveys. Here, we analyze the archival ZTF observations collected between 2019 November and 2021 September and find 5301 satellite streaks that can be attributed to Starlink satellites. We find that the number of affected images is increasing with time as SpaceX deploys more and more satellites. Twilight observations are particularly affected - a fraction of streaked images taken during twilight has increased from less than 0.5% in late 2019 to 18% in 2021 August. We estimate that once the size of the Starlink constellation reaches 10,000, essentially all ZTF images taken during twilight may be affected. However, despite the increase in satellite streaks observed during the analyzed period, the current science operations of ZTF are not yet strongly affected. We also find that redesigning Starlink satellites (by installing visors intended to block sunlight from reaching the satellite antennas to prevent reflection) reduces their brightness by a factor of 4.6 +/- 0.1 with respect to the original design in g, r, and i bands.

==> anc/table1.txt <==
Title: Impact of the SpaceX Starlink Satellites on the Zwicky Transient Facility
       Survey Observations
Authors: Przemek Mróz, Angel Otarola, Thomas A. Prince, Richard Dekany,
         Dmitry A. Duev, Matthew J. Graham, Steven L. Groom, Frank J. Masci,
         Michael S. Medford
Table: ZTF observations of Starlink satellites
================================================================================
Byte-to-byte description of file:
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1- 13 A19    ---     name    Satellite name
  15- 27 F13.5  d       JD      Julian Date of the start of the exposure
  29- 29 A1     ---     filter  Filter name
  31- 35 F5.2   mag     mag     Apparent magnitude
  37- 41 F5.2   mag   e_mag     Uncertainty in mag
  43- 47 F5.3   deg/s   ang_vel Mean angular velocity of the satellite
  49- 56 F8.3   km      range   Range
  58- 63 F6.2   deg     el_sun  Elevation of the Sun
  65- 70 F6.2   deg     az_sun  Azimuth of the Sun
  72- 77 F6.2   deg     al_sat  Elevation of the center of the satellite trail
  79- 84 F6.2   deg     az_sat  Azimuth of the center of the satellite trail
  86- 93 F8.3   deg     lam0    Longitude of the subsatellite point
  95-101 F8.3   deg     phi0    Latitude of the subsatellite point
 103-109 F7.3   km      alt     Altitude of the satellite
--------------------------------------------------------------------------------
STARLINK-49   2458831.60592 g  7.04  0.03 0.258  962.438 -22.66 256.35  27.70 217.33 -122.200  26.878 530.583
STARLINK-1038 2458832.04574 g  2.42  0.03 0.712  529.803 -19.70 105.39  55.86 161.74 -117.095  31.816 474.684
STARLINK-55   2458833.57171 r  5.88  0.05 0.488  685.030 -12.67 250.29  50.24 200.94 -119.178  29.052 530.968
STARLINK-27   2458833.59185 r  4.89  0.07 0.668  600.089 -18.43 253.76  58.87 340.83 -119.274  34.571 531.714
STARLINK-58   2458854.59997 g  6.04  0.03 0.545  653.377 -18.38 254.60  47.43 163.40 -116.782  30.604 531.064
STARLINK-59   2458854.60132 g  5.75  0.05 0.614  615.633 -18.77 254.83  55.11 182.10 -117.766  30.996 520.999
STARLINK-78   2458854.62476 r  6.12  0.02 0.414  967.563 -25.63 258.83  30.09 226.65 -122.622  28.418 530.365
STARLINK-70   2458855.58194 g  6.94  0.02 0.371 1033.708 -13.05 251.53  29.50 145.73 -115.430  30.422 520.402
STARLINK-1024 2458860.58730 r  6.24  0.02 0.502  805.491 -13.81 252.84  26.75 237.73 -123.848  30.880 397.554
STARLINK-1024 2458860.58775 r  6.32  0.03 0.499  807.748 -13.94 252.92  26.71 228.24 -121.979  29.058 397.300
STARLINK-1059 2458860.59268 r  7.66  0.05 0.446  920.345 -15.36 253.78  22.05 230.11 -124.099  29.346 401.174
STARLINK-1060 2458860.59762 r  4.84  0.06 0.394 1042.920 -16.79 254.65  18.34 230.34 -125.268  28.768 403.261
STARLINK-1041 2458862.60284 r  6.50  0.05 0.331 1096.476 -17.99 255.76  24.15 270.48 -127.233  32.830 551.273
STARLINK-1043 2458863.58660 r  6.73  0.03 0.398  968.809 -13.12 253.03  31.89 212.72 -121.156  27.741 550.205
STARLINK-40   2458864.07138 r  7.42  0.04 0.333 1192.386 -14.22 106.19  22.08 136.25 -110.999  25.181 530.148
STARLINK-1058 2458872.06117 r  6.19  0.06 0.329 1113.464 -16.85 102.59  24.45  93.03 -107.735  31.350 551.416
STARLINK-1038 2458873.07692 r  4.82  0.03 0.701  561.742 -12.19 105.17  86.10 205.64 -118.305  31.760 550.995
STARLINK-1067 2458874.04917 g  5.04  0.05 0.631  640.038 -20.26  99.95  57.04 115.33 -115.077  30.690 551.197
STARLINK-1067 2458874.04963 g  5.09  0.05 0.539  695.168 -20.12 100.03  53.57  99.47 -113.195  32.438 551.469
STARLINK-32   2458878.60592 r  6.61  0.02 0.496  640.771 -16.19 259.01  27.13 274.07 -123.580  32.335 297.475
STARLINK-81   2458888.06102 r  5.04  0.02 0.336  950.628 -15.14  98.28  27.59  97.19 -109.495  33.177 531.795
STARLINK-27   2458888.07134 r  6.68  0.05 0.365  823.742 -12.07 100.20  32.59 115.22 -111.642  31.683 531.262
STARLINK-78   2458891.04199 g  5.15  0.04 0.721  559.684 -20.34  93.83  68.50 257.91 -118.928  32.871 531.579
STARLINK-1029 2458891.05567 g  2.53  0.02 0.863  444.036 -16.25  96.41  64.47  22.23 -117.576  35.766 386.272
STARLINK-1057 2458893.03918 r  4.96  0.02 0.415  813.534 -20.84  92.69  43.84  88.39 -111.458  33.238 551.796
STARLINK-1057 2458894.03429 r  4.51  0.03 0.651  590.356 -22.14  91.43  73.17 356.54 -118.191  35.591 552.187
STARLINK-1068 2458894.04126 r  4.05  0.03 0.689  569.203 -20.04  92.78  80.71 271.29 -119.008  34.279 551.808
STARLINK-1070 2458895.06385 g  6.93  0.06 0.562  521.093 -13.08  96.78  38.79  35.17 -115.284  35.313 350.550
STARLINK-51   2458895.60693 r  6.16  0.02 0.443  826.345 -13.56 263.75  37.30 165.03 -116.004  27.184 529.874
STARLINK-34   2458896.61942 r  6.08  0.30 0.338  861.633 -17.13 266.45  28.16 256.09 -124.874  30.944 454.362
STARLINK-77   2458898.62202 r  7.23  0.05 0.334 1118.587 -17.58 267.60  24.15 294.83 -127.234  35.854 531.201
STARLINK-1098 2458899.02922 r  2.75  0.04 0.438  759.981 -22.69  88.87  38.34  18.57 -116.240  37.089 539.270
STARLINK-1033 2458900.61897 r  5.83  0.04 0.350  898.735 -16.32 267.67  31.55 256.63 -124.688  31.287 550.436
STARLINK-1045 2458904.61864 r  5.76  0.03 0.333  967.924 -15.56 268.96  30.34 266.30 -125.735  31.985 550.626
STARLINK-1055 2458904.62556 r  6.24  0.02 0.308 1086.034 -17.64 270.33  27.38 278.73 -127.265  33.097 550.522
STARLINK-26   2458913.65162 r  8.15  0.04 0.517  783.242 -23.94 279.07  30.64 243.25 -123.249  30.917 437.144
STARLINK-1165 2458913.65705 r  2.22  0.03 0.352  989.929 -25.55 280.27  26.94 283.85 -126.496  33.781 486.999
STARLINK-76   2458915.64039 r  5.13  0.02 0.599  663.672 -20.26 277.41  49.76  18.88 -115.644  36.833 531.676
STARLINK-23   2458915.64129 r  5.25  0.03 0.551  686.612 -20.53 277.60  49.75  13.89 -116.999  37.525 531.815
STARLINK-68   2458917.63238 r  5.21  0.03 0.657  594.939 -17.54 276.48  64.56 207.67 -118.199  31.554 530.529
STARLINK-38   2458936.99161 g  5.64  0.14 0.734  539.833 -23.55  68.80  70.86  56.56 -116.620  32.908 531.726
STARLINK-1075 2458941.64361 g  8.08  0.03 0.590  609.635 -16.80 288.03  36.40 270.07 -122.582  33.666 381.644
STARLINK-1093 2458941.64407 g  6.59  0.08 0.657  579.857 -16.93 288.13  38.09 264.90 -122.006  33.074 387.317
STARLINK-1074 2458941.64452 g  6.67  0.09 0.714  556.622 -17.06 288.23  38.54 258.69 -121.399  32.442 386.895
STARLINK-1087 2458941.64452 g  7.76  0.03 0.569  556.622 -17.06 288.23  37.55 262.79 -122.853  33.618 381.740
STARLINK-1088 2458941.64498 g  7.47  0.04 0.637  596.473 -17.19 288.33  39.26 253.37 -122.280  33.033 381.759
STARLINK-1076 2458941.64588 g  7.47  0.04 0.714  567.341 -17.45 288.54  40.27 245.60 -121.141  31.820 386.663
STARLINK-1054 2458942.01265 r  5.84  0.09 0.289 1019.542 -16.10  72.34  31.03  73.37 -109.030  34.716 551.692
STARLINK-1042 2458944.99330 g  4.87  0.04 0.634  615.359 -20.69  67.03  56.73   3.11 -118.134  34.923 551.504
STARLINK-1056 2458944.99650 g  5.03  0.04 0.636  632.965 -19.80  67.80  58.19 333.72 -119.736  34.582 551.759
STARLINK-1282 2458953.99908 r  3.93  0.04 0.353  843.682 -16.53  66.10  24.79  93.16 -109.776  32.909 381.299
STARLINK-58   2458954.00550 r  1.81  0.06 0.459  751.337 -14.75  67.58  27.40  85.04 -110.939  34.362 392.386
STARLINK-1129 2458954.00601 r  6.11  0.04 0.325  882.181 -14.61  67.69  32.06  58.06 -111.258  35.397 551.762
STARLINK-1227 2458954.64292 r  6.66  0.03 0.500  622.738 -14.34 292.39  35.01 289.08 -122.575  35.059 386.104
STARLINK-1217 2458954.64536 r  7.18  0.03 0.459  818.764 -15.02 292.95  28.01 289.70 -123.311  34.959 382.697
STARLINK-1270 2458954.64636 r  7.29  0.07 0.343  656.902 -15.30 293.18  28.19 286.45 -124.733  35.757 382.117
STARLINK-1271 2458954.64636 r  6.90  0.03 0.493  656.902 -15.30 293.18  30.92 283.92 -123.168  34.581 383.107
STARLINK-1188 2458954.64838 r  7.45  0.04 0.405  623.676 -15.85 293.64  31.14 277.52 -124.351  34.939 382.062
STARLINK-1187 2458954.64887 r  7.48  0.05 0.312  936.721 -15.99 293.76  19.46 285.54 -126.460  35.282 388.050
STARLINK-1238 2458954.65281 r  6.53  0.04 0.503  717.189 -17.07 294.68  27.48 272.01 -123.876  33.338 386.550
STARLINK-1204 2458954.65330 r  7.53  0.02 0.332  905.341 -17.20 294.80  18.81 285.80 -126.167  34.993 382.036
STARLINK-48   2458954.98436 r  4.78  0.02 0.736  531.554 -20.24  62.30  64.97 113.11 -115.999  33.517 509.179
STARLINK-1135 2458955.00805 r  5.02  0.02 0.670  599.758 -13.77  67.91  65.22 331.30 -119.113  34.167 551.651
STARLINK-1273 2458955.97453 g  3.16  0.02 0.664  603.598 -22.55  59.55  47.38  42.08 -114.239  35.847 454.291
STARLINK-1016 2458955.99841 r  6.61  0.03 0.272 1297.164 -16.17  65.44  19.47  72.56 -105.749  36.467 551.915
STARLINK-1014 2458956.00472 r  6.48  0.04 0.377 1033.528 -14.43  66.90  28.49  57.19 -109.787  37.678 557.051
STARLINK-54   2458956.00714 r  6.65  0.02 0.388  949.705 -13.76  67.45  29.11  75.04 -109.731  35.731 532.087
STARLINK-77   2458956.00809 r  6.25  0.02 0.385  974.414 -13.50  67.67  28.83  68.73 -109.621  36.300 532.061
STARLINK-25   2458956.00908 r  6.52  0.03 0.420  920.375 -13.22  67.89  31.99  60.67 -110.573  36.700 532.128
STARLINK-71   2458956.01050 r  6.23  0.03 0.447  847.615 -12.82  68.21  35.61  69.38 -111.129  35.744 532.117
STARLINK-1305 2458956.65910 r  1.53  0.07 0.712  568.269 -18.40 296.84  51.78 318.28 -108.069  42.386 435.937
STARLINK-1178 2458956.97125 g  4.84  0.03 0.652  588.759 -23.11  58.45  64.63  29.13 -116.771  34.118 556.659
STARLINK-1120 2458956.97549 g  6.09  0.06 0.326  869.925 -22.02  59.56  34.26  33.14 -113.780  37.435 557.198
STARLINK-1049 2458962.64795 r  6.44  0.03 0.323 1187.339 -14.31 296.03  23.35 303.70 -127.405  37.035 551.814
STARLINK-1031 2458962.97303 r  5.22  0.02 0.475  760.811 -21.03  57.55  49.98   7.51 -117.824  38.118 572.329
STARLINK-1122 2458962.99800 g  5.17  0.03 0.666  603.140 -14.48  63.67  65.21 319.77 -119.167  34.225 551.772
STARLINK-1068 2458963.65999 g  5.64  0.04 0.601  665.480 -17.34 299.18  54.50 317.95 -120.733  34.515 551.818
STARLINK-1022 2458963.99127 g  6.70  0.02 0.294 1211.976 -16.04  61.86  23.47  67.29 -106.733  36.293 551.946
STARLINK-1042 2458963.99464 g  6.51  0.02 0.318 1131.486 -15.14  62.66  26.05  67.35 -107.663  36.078 551.962
STARLINK-1056 2458963.99748 g  6.79  0.03 0.419  947.467 -14.38  63.32  32.21  50.67 -111.169  37.804 552.172
STARLINK-1096 2458965.94916 r  5.25  0.18 0.484  696.150 -26.05  50.34  49.58  27.17 -115.589  35.857 551.972
STARLINK-1113 2458965.98963 r  6.08  0.03 0.226 1090.119 -15.99  61.01  27.71  57.06 -109.118  36.770 552.254
STARLINK-1119 2458965.99339 r  6.60  0.05 0.176 1235.451 -14.99  61.91  22.96  51.05 -108.206  38.313 552.402
STARLINK-1079 2458966.94927 g  6.27  0.03 0.308  998.056 -25.76  50.17  32.03  10.40 -115.541  39.595 552.762
STARLINK-1112 2458968.97058 g  4.09  0.03 0.393  848.486 -20.15  55.61  34.47  12.10 -116.593  38.111 552.215
STARLINK-43   2458970.68336 r  4.79  0.02 0.539  606.241 -21.87 307.06  56.46 312.80 -120.585  36.048 474.057
STARLINK-1146 2458971.66514 r  0.66  0.02 1.051  383.239 -17.19 302.58  69.74  50.94 -117.271  32.617 380.660
STARLINK-1147 2458971.66514 r  1.06  0.03 0.809  383.239 -17.19 302.58  68.05  52.79 -115.807  33.802 380.821
STARLINK-1195 2458971.66608 r  1.02  0.03 0.814  437.028 -17.42 302.81  65.35  44.29 -115.965  33.940 376.059
STARLINK-1142 2458971.66655 r  0.68  0.02 0.964  398.387 -17.54 302.93  60.72  40.25 -116.757  33.443 377.256
STARLINK-1149 2458971.99150 r  6.22  0.04 0.338 1034.406 -14.14  60.15  28.98  76.78 -108.616  34.970 551.649
STARLINK-1163 2458973.66297 r  6.34  0.04 0.271  956.914 -16.27 302.53  34.17 234.65 -123.759  28.385 550.313
STARLINK-1185 2458974.94175 g  5.17  0.02 0.766  467.973 -25.48  46.43  50.33 342.50 -118.394  36.121 382.735
STARLINK-1139 2458974.97184 g  5.26  0.02 0.586  621.182 -18.48  54.71  66.84 331.42 -119.258  35.902 551.834
STARLINK-1277 2458975.68363 r  4.75  0.02 0.437  727.854 -20.96 308.29  53.34 322.28 -120.866  36.948 552.102
STARLINK-1276 2458975.68695 r  4.71  0.03 0.387  777.989 -21.74 309.19  43.86 311.97 -122.019  36.905 551.932
STARLINK-1145 2458975.94443 r  4.28  0.04 0.593  670.918 -24.67  47.04  54.28  44.59 -114.212  35.540 552.019
STARLINK-1170 2458975.95522 r  4.56  0.05 0.523  666.691 -22.23  50.10  58.12 112.30 -114.118  32.368 551.324
STARLINK-1178 2458975.98076 r  5.86  0.04 0.398  985.008 -16.06  56.75  30.63  53.13 -110.415  37.608 552.157
STARLINK-1178 2458975.98130 r  6.26  0.02 0.321 1105.392 -15.92  56.88  24.00  78.24 -107.877  35.677 551.795
STARLINK-1120 2458975.98524 r  6.81  0.02 0.252 1226.234 -14.92  57.84  23.66  86.23 -106.308  33.363 551.516
STARLINK-1243 2458975.98741 r  6.47  0.03 0.236 1254.747 -14.37  58.36  20.92  75.04 -106.076  34.533 551.777
STARLINK-1169 2458976.69290 g  5.98  0.04 0.463  827.506 -22.91 311.06  39.22 343.95 -119.458  37.740 552.266
STARLINK-78   2458977.69145 g  5.96  0.05 0.586  660.592 -22.39 310.86  51.32  13.18 -116.621  37.094 532.078
STARLINK-1210 2458977.94127 r  7.46  0.11 0.625  624.748 -24.92  45.75  50.94 354.30 -118.686  35.477 519.355
STARLINK-1225 2458977.97288 r  5.99  0.03 0.215 1132.968 -17.62  54.40  25.34  57.98 -108.564  36.846 552.494
STARLINK-1230 2458977.97629 r  5.86  0.04 0.220 1092.492 -16.78  55.26  26.98  53.38 -109.368  37.156 552.115
STARLINK-1237 2458978.95086 g  5.89  0.02 0.450  798.449 -22.59  48.34  42.59  90.07 -111.609  32.569 551.634
STARLINK-1171 2458978.95227 g  5.79  0.03 0.470  776.925 -22.27  48.73  39.46  87.95 -111.958  34.369 551.566
STARLINK-1169 2458978.96558 r  4.29  0.11 0.717  560.831 -19.18  52.33  74.97  90.78 -116.708  34.276 551.418
STARLINK-1190 2458978.97945 r  4.97  0.08 0.662  604.901 -15.80  55.85  62.07 200.37 -118.975  32.012 551.074
STARLINK-1036 2458979.71616 g  6.15  0.02 0.318  964.519 -27.26 318.56  32.13 346.62 -119.948  40.357 552.621
STARLINK-1162 2458979.93892 g  6.52  0.04 0.246 1099.813 -24.99  44.71  27.80 105.72 -108.458  31.001 551.012
STARLINK-1240 2458979.94081 g  5.95  0.03 0.262 1029.450 -24.59  45.27  27.05  61.79 -109.338  35.742 551.964
STARLINK-1166 2458979.95513 g  5.17  0.02 0.655  583.002 -21.42  49.35  63.69 137.33 -116.239  32.578 551.159
STARLINK-1225 2458979.96457 r  5.68  0.02 0.376  829.935 -19.23  51.88  43.14  15.66 -115.355  37.618 552.636
STARLINK-1074 2458979.97163 r  7.68  0.03 0.343 1104.331 -17.54  53.70  23.43  59.07 -108.264  37.437 505.064
STARLINK-1088 2458979.97702 r  6.30  0.24 0.335 1072.297 -16.22  55.06  23.80  72.63 -108.053  35.936 505.763
STARLINK-1115 2458979.97892 r  6.51  0.03 0.447  898.490 -15.75  55.53  31.21  40.94 -111.828  38.105 506.629
STARLINK-1076 2458979.98181 r  4.14  0.02 0.438  886.082 -15.03  56.23  30.45  65.41 -110.865  36.732 506.842
STARLINK-54   2458980.65972 r  6.68  0.06 0.214 1070.831 -14.23 303.25  25.24 311.64 -125.367  38.884 532.118
STARLINK-49   2458980.66933 g  5.44  0.10 0.687  577.275 -16.61 305.60  62.01 187.76 -118.384  31.974 530.900
STARLINK-74   2458980.67168 g  5.90  0.02 0.645  608.576 -17.19 306.20  61.14 208.80 -118.525  31.382 530.818
STARLINK-1074 2458980.67974 g  3.36  0.03 0.537  684.715 -19.12 308.28  47.24 353.82 -117.864  36.566 508.820
STARLINK-71   2458981.65588 g  6.49  0.02 0.641  630.414 -13.10 302.53  55.30 240.71 -119.937  31.705 530.658
STARLINK-79   2458981.65684 g  6.64  0.02 0.528  683.569 -13.34 302.76  52.88 269.83 -122.049  34.231 531.069
STARLINK-1076 2458981.95587 r  4.59  0.02 0.503  785.010 -20.87  49.20  37.59  18.25 -114.980  38.394 518.905
STARLINK-1055 2458985.69503 g  5.11  0.02 0.569  636.062 -21.69 313.28  65.08 344.88 -118.956  36.337 551.770
STARLINK-1055 2458985.69550 g  4.82  0.02 0.712  564.960 -21.80 313.41  73.12   4.05 -116.810  34.619 551.473
STARLINK-1128 2458985.70128 g  5.81  0.02 0.617  604.850 -23.04 315.06  67.88  25.60 -116.345  34.472 551.776
STARLINK-1116 2458985.95178 g  6.11  0.03 0.448  827.298 -21.08  47.40  36.74   2.18 -116.774  39.050 552.376
STARLINK-1071 2458985.97333 r  4.58  0.02 0.696  564.354 -16.09  53.06  79.40 120.73 -116.500  33.201 551.478
STARLINK-1072 2458986.65713 r  6.12  0.03 0.437  896.434 -12.61 303.72  35.52 306.96 -124.035  35.701 551.710
STARLINK-1096 2458986.66055 r  6.21  0.06 0.404  964.108 -13.46 304.52  32.32 307.93 -124.862  36.008 551.722
STARLINK-1079 2458986.66395 r  5.90  0.02 0.374 1034.380 -14.29 305.34  29.21 306.87 -125.705  36.298 551.941
STARLINK-1050 2458986.68783 g  5.24  0.02 0.624  601.160 -19.92 311.46  71.81 293.48 -119.802  34.860 551.348
STARLINK-1091 2458986.93407 g  5.82  0.04 0.416  884.049 -24.66  42.14  37.24  13.23 -116.717  39.680 552.571
STARLINK-1091 2458986.93455 g  5.29  0.02 0.497  804.011 -24.57  42.28  39.97  26.36 -114.306  38.031 552.254
STARLINK-1055 2458987.68794 r  5.18  0.02 0.569  706.815 -19.77 311.63  49.25 228.84 -120.514  30.956 550.820
STARLINK-1130 2458987.70674 g  7.05  0.04 0.363 1076.637 -23.82 316.94  26.42 303.66 -125.879  36.961 552.006
STARLINK-1146 2458992.67092 r  4.31  0.26 0.342  813.102 -15.05 307.90  24.13 294.41 -124.621  35.858 413.963
STARLINK-1147 2458992.67092 r  7.26  0.13 0.240  813.102 -15.05 307.90  21.75 296.16 -126.387  37.133 411.447
STARLINK-1186 2458992.67234 r  7.01  0.04 0.350  816.976 -15.38 308.25  25.36 290.74 -124.762  35.602 413.214
STARLINK-1235 2458992.68439 g  4.36  0.03 0.754  537.624 -18.17 311.34  42.45 306.68 -120.692  34.744 377.766
STARLINK-1154 2458992.71219 g  5.03  0.03 0.632  615.302 -24.05 319.15  58.93   3.31 -118.027  34.937 551.454
STARLINK-1254 2458993.97180 r  5.76  0.02 0.328 1206.357 -15.38  51.39  21.73  53.23 -108.809  39.620 552.856
STARLINK-1217 2458995.95905 r  3.66  0.03 0.939  406.438 -18.08  47.84  62.20 138.50 -116.634  32.892 381.772
STARLINK-1197 2458995.98456 r  4.79  0.04 0.708  562.507 -12.11  54.19  79.01  23.74 -117.426  34.826 551.712
STARLINK-1201 2458996.66546 g  6.48  0.02 0.519  772.307 -13.18 307.02  43.23 315.74 -121.954  35.637 551.407
STARLINK-1201 2458996.66601 g  6.96  0.02 0.469  815.395 -13.31 307.15  37.98 351.29 -119.352  37.619 551.778
STARLINK-1237 2458996.74283 r  6.22  0.03 0.326 1199.465 -28.79 329.27  22.22 304.66 -127.006  37.871 552.533
STARLINK-1232 2458996.96755 r  5.49  0.02 0.542  658.603 -16.05  49.90  50.04 112.67 -114.078  32.761 551.492
STARLINK-1272 2458996.96755 r  6.72  0.06 0.777  658.603 -16.05  49.90  50.04 113.87 -114.791  31.055 411.798
STARLINK-1165 2458997.68165 g  5.22  0.02 0.582  624.078 -16.82 311.14  56.75 327.41 -119.228  35.986 551.551
STARLINK-1254 2458997.95630 r  3.66  0.05 0.725  555.299 -18.48  46.84  82.28  23.59 -117.182  34.156 551.803
STARLINK-1155 2458998.66999 r  6.22  0.02 0.243 1008.707 -13.99 308.30  31.82 313.80 -124.359  38.672 552.125
STARLINK-1166 2458998.67348 r  5.51  0.07 0.252  996.546 -14.81 309.16  28.95 308.99 -124.727  38.078 551.913
STARLINK-1205 2458998.94479 g  5.43  0.03 0.439  726.408 -20.84  43.56  50.83 309.89 -121.468  36.409 551.992
STARLINK-1205 2458998.94527 g  4.63  0.11 0.660  582.025 -20.74  43.69  61.41 306.68 -119.292  34.671 551.697
STARLINK-1232 2458998.96040 r  5.38  0.04 0.335  925.651 -17.48  47.79  36.07 175.75 -116.489  27.492 550.655
STARLINK-48   2458998.96138 r  5.02  0.03 0.630  599.955 -17.26  48.04  51.45 184.89 -117.349  29.754 508.001
STARLINK-1224 2458999.67633 r  5.41  0.02 0.508  788.633 -15.34 309.96  41.41 307.38 -122.173  35.733 551.789
STARLINK-1319 2458999.96047 r  6.86  0.03 0.270 1111.725 -17.38  47.68  24.15  72.85 -107.782  34.412 551.881
STARLINK-1081 2459001.67504 g  5.41  0.03 0.638  596.419 -14.79 309.78  64.55 340.89 -118.340  35.715 551.517
STARLINK-1224 2459001.94973 r  4.69  0.05 0.692  569.265 -19.54  44.56  66.10 111.32 -116.063  33.679 551.241
STARLINK-76   2459001.96996 r  8.14  0.02 0.348 1003.234 -15.07  49.86  23.53  85.92 -108.524  32.213 489.789
STARLINK-1216 2459002.92909 g  5.45  0.05 0.473  724.285 -23.58  38.52  53.13  95.80 -112.896  32.786 551.260
STARLINK-1202 2459002.93512 g  4.77  0.04 0.687  570.434 -22.43  40.31  68.37 336.80 -118.007  35.074 551.923
STARLINK-30   2459002.96291 r  2.94  0.03 0.554  688.732 -16.60  47.95  43.32 157.29 -115.898  28.496 484.256
STARLINK-59   2459002.96712 r  2.71  0.02 0.636  600.736 -15.65  49.02  54.36 102.59 -113.915  32.203 484.771
STARLINK-1008 2459004.97588 g  5.96  0.03 0.569  685.236 -13.52  50.97  53.67 302.71 -121.582  33.796 551.306
STARLINK-1119 2459005.70467 g  5.47  0.04 0.503  798.311 -20.76 317.85  40.15  26.45 -113.978  37.763 552.005
STARLINK-1021 2459005.94136 r  4.37  0.03 0.711  563.621 -20.99  41.79  77.47 116.04 -116.422  32.172 551.507
STARLINK-1033 2459008.95576 r  4.45  0.03 0.705  560.179 -17.86  45.45  71.18  43.99 -116.826  33.217 551.709
STARLINK-1121 2459009.67234 r  4.87  0.02 0.711  559.357 -13.33 309.49  82.30 226.82 -117.547  32.924 551.119
STARLINK-1365 2459009.68140 r  5.29  0.06 0.579  672.276 -15.40 311.74  49.77 354.39 -118.780  35.782 552.050
STARLINK-1338 2459009.96031 r  7.90  0.05 0.380 1035.645 -16.84  46.55  27.03  56.22 -110.001  38.154 542.383
STARLINK-1338 2459009.96077 r  7.94  0.02 0.323 1130.410 -16.74  46.67  25.05  65.83 -107.748  36.492 542.087
STARLINK-1353 2459010.97375 g  6.38  0.04 0.693  578.762 -13.80  49.87  66.36  29.49 -115.716  34.876 536.289
STARLINK-1365 2459011.67289 r  6.40  0.02 0.350 1079.064 -13.29 309.66  27.50 300.51 -126.555  35.861 551.985
STARLINK-1374 2459011.68334 r  6.44  0.02 0.309 1244.878 -15.66 312.26  20.58 298.51 -127.887  37.531 552.948
STARLINK-1270 2459012.68714 r  6.79  0.02 0.412  673.491 -16.42 313.25  32.30 312.55 -121.806  36.768 432.527
STARLINK-1219 2459013.72055 g  6.23  0.08 0.176 1222.040 -23.09 322.56  24.28 311.83 -126.725  39.776 552.389
STARLINK-1245 2459013.72817 g  5.82  0.02 0.323  898.290 -24.44 324.88  38.38 293.96 -124.377  36.397 551.961
STARLINK-1147 2459013.97830 r  6.46  0.02 0.348  880.439 -12.72  50.73  35.03  68.73 -110.827  34.495 551.564
STARLINK-1211 2459014.72123 r  5.65  0.02 0.417  841.955 -23.14 322.75  40.64 268.18 -124.170  34.041 551.626
STARLINK-1216 2459014.74344 r  4.92  0.05 0.378  846.402 -26.86 329.74  39.42 347.23 -119.513  39.125 552.269
STARLINK-1195 2459015.95835 r  4.32  0.03 0.391  773.369 -17.19  45.58  44.71 220.34 -121.028  28.918 550.979
STARLINK-42   2459015.95985 r  7.75  0.11 0.406  916.008 -16.86  45.97  21.12  63.12 -109.354  36.386 374.281
STARLINK-1195 2459015.96080 r  5.50  0.05 0.214 1085.296 -16.66  46.22  29.41  45.50 -110.337  38.069 552.510
STARLINK-1298 2459015.96951 r  6.53  0.04 0.405  948.965 -14.73  48.44  19.18  63.77 -109.424  37.249 382.811
STARLINK-1197 2459016.69591 r  6.79  0.02 0.306 1053.205 -18.04 315.53  26.54 281.43 -126.854  34.792 551.537
STARLINK-1239 2459016.72952 r  4.35  0.08 0.670  576.146 -24.49 325.23  62.57 310.57 -119.032  34.707 551.648
STARLINK-1307 2459017.67506 i  5.64  0.05 0.469  829.400 -13.39 310.18  44.18 355.70 -117.871  37.301 552.012
STARLINK-1139 2459017.97196 r  6.79  0.03 0.246 1085.500 -14.20  48.93  28.67  65.70 -108.672  35.806 551.964
STARLINK-1139 2459017.97196 r  6.79  0.03 0.247 1080.998 -14.20  48.93  28.67  65.70 -108.672  35.806 551.964
STARLINK-1149 2459017.97850 r  5.94  0.03 0.323  884.300 -12.70  50.53  37.18  59.98 -111.370  35.494 552.106
STARLINK-1149 2459017.97850 r  5.94  0.03 0.325  879.185 -12.70  50.53  37.18  59.98 -111.370  35.494 552.106
STARLINK-1297 2459018.67901 r  7.43  0.19 0.336 1103.100 -14.24 311.13  25.63 300.09 -127.131  35.833 539.957
STARLINK-1301 2459018.68400 r  6.53  0.03 0.329 1174.100 -15.36 312.38  23.80 304.56 -127.125  37.113 551.746
STARLINK-1269 2459018.69637 r  5.61  0.02 0.206 1101.200 -18.03 315.60  27.22 317.01 -125.007  39.623 552.156
STARLINK-1244 2459018.70788 g  5.61  0.02 0.564  655.700 -20.38 318.76  57.75 271.14 -121.326  34.136 551.252
STARLINK-1255 2459018.98079 r  6.14  0.04 0.552  733.800 -12.19  51.03  28.62 211.35 -121.583  29.707 393.295
STARLINK-1309 2459018.98079 r  6.01  0.08 0.512  733.800 -12.19  51.03  28.43 208.72 -120.759  28.900 399.725
STARLINK-1262 2459019.97011 r  6.78  0.27 0.356 1114.600 -14.66  48.37  24.99  50.55 -109.784  39.157 552.408
STARLINK-1236 2459020.68188 r  6.75  0.04 0.228 1130.800 -14.80 311.78  26.54 295.73 -127.160  37.347 551.870
STARLINK-71   2459020.69500 g  6.70  0.02 0.358  840.500 -17.66 315.17  38.45 192.76 -119.193  27.015 530.505
STARLINK-1028 2459020.74256 r  4.94  0.02 0.515  765.600 -26.45 329.23  42.24 344.38 -119.893  36.771 552.009
STARLINK-1160 2459020.94135 r  5.89  0.26 0.617  601.800 -20.76  40.65  66.98 234.64 -119.589  31.259 551.385
STARLINK-1297 2459020.95072 r  4.76  0.04 0.680  628.100 -18.87  43.26  66.93 244.46 -119.044  32.470 552.172
STARLINK-21   2459021.69091 g  2.62  0.02 0.689  526.600 -16.75 314.06  64.02   4.23 -116.743  34.911 443.528
STARLINK-79   2459021.70066 r  6.88  0.02 0.310  748.100 -18.81 316.65  28.41 261.43 -125.488  30.757 436.220
STARLINK-44   2459022.69054 r  5.88  0.02 0.570  697.400 -16.64 313.92  36.63 329.41 -120.375  36.789 437.187
STARLINK-36   2459022.69196 r  6.32  0.05 0.452  802.200 -16.95 314.29  31.20 292.26 -124.572  34.049 436.821
STARLINK-35   2459022.69598 r  5.33  0.03 0.515  786.900 -17.80 315.35  30.51 312.72 -122.173  36.952 437.328
STARLINK-1025 2459022.70753 g  6.22  0.02 0.482  756.400 -20.18 318.51  43.37   2.41 -117.695  37.023 552.065
STARLINK-1295 2459022.96515 r  4.63  0.02 0.691  558.400 -15.87  47.00  74.29 333.02 -118.234  34.887 551.656
STARLINK-1155 2459023.94585 r  4.55  0.05 0.705  561.800 -19.97  41.81  79.08 132.39 -116.260  32.464 551.502
STARLINK-1286 2459023.95006 r  4.56  0.03 0.722  555.400 -19.12  42.97  80.81 116.73 -117.360  33.970 556.353
STARLINK-1305 2459023.95146 r  4.45  0.03 0.673  575.100 -18.83  43.36  81.16 119.00 -116.214  32.928 551.141
STARLINK-1013 2459023.96418 r  7.14  0.02 0.267 1325.100 -16.13  46.72  19.80  66.89 -105.536  36.494 551.775
STARLINK-1015 2459023.97000 r  6.51  0.09 0.399 1006.800 -14.84  48.20  29.39  39.75 -111.819  39.273 552.293
STARLINK-1015 2459023.97047 r  6.43  0.06 0.369 1052.800 -14.73  48.32  28.50  52.34 -109.495  37.649 551.974
STARLINK-1015 2459023.97096 r  6.25  0.02 0.304 1171.400 -14.62  48.44  25.69  67.39 -107.199  35.913 551.646
STARLINK-1411 2459024.67502 r  5.46  0.04 0.543  557.500 -13.12 309.92  35.86 329.58 -119.748  36.985 381.810
STARLINK-1412 2459024.67502 r  5.38  0.05 0.583  557.500 -13.12 309.92  36.09 329.83 -119.498  36.810 381.387
STARLINK-1449 2459024.67502 r  5.39  0.05 0.578  557.500 -13.12 309.92  36.05 329.76 -119.523  36.827 382.243
STARLINK-1034 2459024.72900 r  4.84  0.06 0.561  675.900 -24.16 324.71  55.26 348.32 -118.017  35.934 552.428
STARLINK-1278 2459024.92921 r  4.39  0.02 0.679  584.700 -23.19  36.95  78.16  25.18 -117.395  34.944 571.707
STARLINK-1280 2459024.93062 r  4.31  0.04 0.697  574.900 -22.94  37.37  80.48  14.36 -117.009  34.279 571.390
STARLINK-1310 2459024.93342 r  4.31  0.03 0.710  560.700 -22.42  38.21  79.25  18.84 -117.437  34.768 551.759
STARLINK-1171 2459024.93857 r  4.34  0.02 0.712  561.000 -21.45  39.71  79.48 337.76 -117.841  33.469 551.853
STARLINK-1016 2459024.96991 r  7.61  0.02 0.508  777.500 -14.91  48.16  42.51  63.84 -112.660  36.167 551.435
STARLINK-1095 2459024.97506 r  5.47  0.02 0.536  712.400 -13.74  49.44  51.91 109.12 -112.986  31.982 551.736
STARLINK-1077 2459024.97786 r  5.38  0.02 0.618  636.100 -13.10  50.12  59.85 149.46 -116.348  29.954 551.120
STARLINK-1075 2459024.97986 r  4.77  0.21 0.191 1187.300 -12.64  50.61  24.82 209.88 -122.646  24.590 550.591
STARLINK-29   2459025.71115 g  4.85  0.02 0.416  868.900 -20.85 319.37  25.31 258.61 -125.586  32.958 396.290
STARLINK-63   2459025.94719 r  4.29  0.04 0.913  439.000 -19.80  42.13  82.58  31.12 -116.984  33.931 436.255
STARLINK-35   2459025.94812 r  4.06  0.32 0.907  441.100 -19.61  42.39  80.14  21.31 -117.417  34.493 436.229
STARLINK-51   2459025.94952 r  4.33  0.02 0.892  444.700 -19.33  42.77  84.94  17.62 -116.751  33.501 436.384
STARLINK-30   2459025.95047 r  4.26  0.02 0.922  435.200 -19.14  43.03  86.00 334.30 -117.369  33.758 436.142
STARLINK-50   2459025.95234 r  4.72  0.02 0.812  467.100 -18.75  43.55  79.30 354.11 -118.505  35.158 436.628
STARLINK-1069 2459025.96163 r  6.64  0.13 0.316  941.900 -16.78  46.02  30.08  66.45 -110.113  34.751 552.047
STARLINK-1086 2459025.96914 r  4.88  0.02 0.187 1202.200 -15.13  47.95  25.08  52.36 -108.413  37.921 552.725
STARLINK-1077 2459025.97552 r  5.45  0.37 0.278  935.400 -13.69  49.53  31.99  44.36 -111.933  37.115 552.357
STARLINK-1023 2459025.98198 r  4.08  0.54 0.308  894.200 -12.19  51.10  36.77 303.91 -123.903  37.129 551.998
STARLINK-1011 2459026.69587 r  2.65  0.28 0.414  781.000 -17.73 315.10  47.59 258.32 -122.977  31.062 551.265
STARLINK-1015 2459026.95852 r  4.59  0.02 0.707  561.200 -17.51  45.19  75.86 352.41 -117.601  34.811 551.602
STARLINK-1044 2459027.69960 g  6.01  0.03 0.452  879.200 -18.51 316.03  35.78 308.66 -123.447  36.123 552.195
STARLINK-1063 2459027.73989 g  6.05  0.50 0.364  859.300 -25.99 327.95  36.32  18.28 -115.491  37.987 552.668
STARLINK-1038 2459027.74963 g  5.80  0.03 0.494  799.800 -27.47 331.15  40.39 338.39 -120.363  37.088 552.423
STARLINK-1070 2459027.94979 r  4.71  0.02 0.602  618.200 -19.39  42.82  67.77  11.72 -116.625  34.833 552.065
STARLINK-1031 2459027.96048 r  6.88  0.03 0.316 1188.400 -17.15  45.69  23.99  58.31 -107.526  37.498 551.899
STARLINK-1031 2459027.96096 r  6.22  0.68 0.257 1326.900 -17.05  45.82  20.46  72.07 -105.256  35.770 551.579
STARLINK-1368 2459028.71643 r  4.19  0.22 0.713  571.300 -21.88 320.69  79.31 261.34 -118.672  33.727 551.562
STARLINK-1117 2459030.95319 r  4.35  0.03 0.712  590.500 -18.91  43.74  73.75 213.78 -118.009  31.840 551.180
STARLINK-1050 2459031.67852 g  6.03  0.02 0.595  667.500 -13.93 310.30  58.01 302.26 -121.135  33.481 551.332
STARLINK-1117 2459031.94964 r  4.51  0.18 0.652  611.100 -19.72  42.78  64.06 331.98 -118.716  34.639 551.748
STARLINK-1050 2459031.95978 r  6.33  0.02 0.385 1018.300 -17.60  45.53  28.19  53.85 -110.290  38.234 552.115
STARLINK-1113 2459031.97285 r  6.89  0.11 0.344  974.700 -14.71  48.89  29.21  81.23 -109.236  33.038 551.743
STARLINK-1119 2459031.97678 r  7.20  0.02 0.247 1131.000 -13.82  49.86  26.90  71.26 -107.794  35.274 552.061
STARLINK-1341 2459032.67204 r  6.68  0.05 0.247 1003.000 -12.45 308.64  25.03 288.40 -127.756  36.286 551.813
STARLINK-1050 2459032.67454 r  6.65  0.02 0.454  862.400 -13.04 309.24  35.47 284.50 -123.830  34.522 551.541
STARLINK-1022 2459032.68164 r  5.79  0.02 0.427  906.000 -14.67 310.99  33.80 311.59 -124.119  36.238 551.927
STARLINK-1096 2459032.92926 r  4.72  0.04 0.400  717.400 -23.73  36.87  47.85  32.47 -114.400  36.375 552.240
STARLINK-1147 2459033.69327 g  5.29  0.02 0.686  569.900 -17.28 313.87  66.55 242.58 -119.081  32.149 551.032
STARLINK-1268 2459033.70182 g  5.95  0.13 0.462  647.100 -19.10 316.16  37.17 348.81 -119.369  38.245 375.876
STARLINK-1265 2459033.70665 g  7.83  0.06 0.572  655.600 -20.09 317.50  44.30 358.23 -117.122  37.483 499.519
STARLINK-1176 2459033.70758 g  6.73  0.02 0.565  697.700 -20.28 317.76  47.42 350.83 -119.402  35.986 551.769
STARLINK-1091 2459033.91805 r  3.03  0.02 0.600  630.200 -25.76  33.39  62.89 356.72 -117.338  35.195 552.032
STARLINK-1050 2459033.95191 g  5.11  0.27 0.616  651.400 -19.43  43.44  55.46  54.05 -115.084  35.965 551.661
STARLINK-1123 2459033.98549 g  6.72  0.02 0.463  806.600 -11.96  52.01  37.86 358.17 -118.642  37.616 552.161
STARLINK-1275 2459034.70311 g  6.51  0.02 0.713  529.100 -19.41 316.43  71.36 340.62 -118.341  35.302 508.125
STARLINK-1290 2459034.75401 i  2.47  0.02 0.255 1148.500 -28.39 332.09  27.38 282.15 -127.943  35.848 551.513
STARLINK-1038 2459034.93376 r  4.53  0.34 0.503  746.100 -23.10  38.25  47.98  14.88 -116.949  38.080 552.140
STARLINK-1046 2459034.93750 r  4.84  0.55 0.602  656.000 -22.39  39.36  53.78  14.68 -116.216  36.639 552.073
STARLINK-1128 2459034.95763 r  5.29  0.02 0.469  720.300 -18.32  45.02  53.14  16.00 -115.856  36.281 552.320
STARLINK-1176 2459034.98384 g  6.50  0.02 0.489  788.800 -12.44  51.66  39.23   9.49 -115.819  38.445 552.096
STARLINK-1473 2459034.98534 g  5.83  0.02 0.892  443.500 -12.08  52.01  59.07  54.96 -115.384  34.503 381.557
STARLINK-1292 2459035.72397 g  6.07  0.30 0.701  572.100 -23.55 322.34  72.99 242.50 -118.921  33.051 551.348
STARLINK-1163 2459035.73222 i  4.19  0.33 0.570  694.300 -25.02 324.87  51.34 308.87 -121.446  34.413 551.719
STARLINK-1038 2459035.92972 r  4.88  0.02 0.468  704.100 -23.94  37.06  54.91 339.25 -119.766  37.282 552.057
STARLINK-1045 2459035.94105 g  7.11  0.42 0.674  581.100 -21.81  40.42  74.81 184.42 -117.318  32.280 551.201
STARLINK-1112 2459035.94982 g  4.26  0.62 0.591  672.900 -20.05  42.91  54.42 318.02 -119.489  35.540 552.031
STARLINK-1146 2459036.67782 r  6.71  0.22 0.339 1064.000 -13.94 309.66  26.74 286.58 -126.820  34.625 551.302
STARLINK-1309 2459036.68030 r  7.38  0.06 0.179 1175.600 -14.51 310.27  23.91 308.14 -126.971  39.308 523.268
STARLINK-1147 2459036.68127 r  6.16  0.45 0.325 1119.000 -14.74 310.52  26.37 293.57 -127.380  35.121 551.224
STARLINK-1147 2459036.68174 r  5.62  0.43 0.384 1024.200 -14.84 310.63  27.59 300.33 -125.210  36.822 551.538
STARLINK-1182 2459036.72564 g  5.79  0.02 0.447  854.200 -23.92 322.75  39.10 338.08 -119.452  38.047 552.510
STARLINK-1276 2459036.75836 r  5.83  0.13 0.231 1036.600 -29.13 333.41  27.91 312.70 -124.811  38.742 552.161
STARLINK-1488 2459036.96293 g  4.37  0.02 0.985  396.500 -17.39  46.50  61.60 161.40 -117.563  32.761 381.073
STARLINK-1511 2459036.96293 g  4.64  0.02 0.771  396.500 -17.39  46.50  61.19 160.55 -116.466  31.839 381.112
STARLINK-1247 2459036.96816 g  5.50  0.02 0.707  567.700 -16.23  47.85  71.94  99.93 -116.542  31.672 551.153
STARLINK-1226 2459036.97565 g  5.71  0.03 0.543  654.400 -14.54  49.75  65.41  36.83 -115.359  34.830 551.680
STARLINK-1179 2459036.98398 g  5.66  0.02 0.572  645.100 -12.60  51.78  54.95 167.49 -116.990  31.005 551.144
STARLINK-1168 2459037.71354 g  6.83  0.02 0.344 1015.800 -21.69 319.07  29.76 283.87 -126.422  33.749 551.362
STARLINK-1168 2459037.71401 g  6.29  0.02 0.428  904.600 -21.78 319.20  32.86 293.91 -124.341  35.475 551.666
STARLINK-1103 2459037.91834 r  8.68  0.28 0.518  710.400 -26.13  33.55  50.94 355.30 -117.658  36.462 552.369
STARLINK-1152 2459037.95230 r  4.26  0.09 0.640  614.200 -19.76  43.68  65.26  63.48 -114.883  34.329 551.640
STARLINK-1147 2459037.95919 r  5.55  0.02 0.684  574.100 -18.30  45.55  63.07 120.98 -116.130  33.283 551.521
STARLINK-1180 2459037.97808 r  5.95  0.21 0.377 1053.500 -14.08  50.40  27.53  51.74 -110.105  38.425 552.355
STARLINK-1153 2459037.98105 r  5.91  0.53 0.410  975.500 -13.39  51.12  30.94  33.75 -113.149  39.665 552.659
STARLINK-1301 2459038.67993 r  6.16  0.02 0.222 1096.200 -14.54 309.97  23.61 305.57 -126.168  38.123 552.056
STARLINK-1272 2459038.68527 r  6.81  0.07 0.229 1150.900 -15.76 311.31  25.16 294.85 -127.496  37.119 571.899
STARLINK-1194 2459038.92376 r  4.90  0.04 0.508  776.200 -25.33  35.30  41.77  20.12 -115.149  38.047 552.329
STARLINK-1193 2459038.92704 r  4.76  0.02 0.497  757.800 -24.75  36.33  46.19  18.47 -116.633  38.233 552.057
STARLINK-1228 2459038.95091 r  5.00  0.02 0.451  726.000 -20.15  43.34  48.09  26.25 -115.353  36.209 552.050
STARLINK-1212 2459038.95419 r  5.02  0.02 0.515  696.300 -19.47  44.24  47.13  16.31 -116.744  36.105 551.977
STARLINK-1229 2459038.98070 g  6.55  0.15 0.346 1092.600 -13.58  51.10  26.85 300.38 -126.709  35.907 551.898
STARLINK-1229 2459038.98116 g  6.67  0.15 0.391 1023.200 -13.47  51.21  28.65 309.92 -124.492  37.586 552.205
STARLINK-1135 2459039.71044 r  6.46  0.20 0.248  990.700 -21.22 317.97  31.93 226.42 -123.408  27.465 550.775
STARLINK-1156 2459039.72224 r  5.10  0.49 0.643  623.800 -23.51 321.42  59.05 338.40 -119.518  34.549 552.052
STARLINK-1168 2459039.98705 r  5.00  0.03 0.596  614.100 -12.19  52.69  71.39 305.39 -119.844  35.290 551.599
STARLINK-1149 2459040.68105 r  6.88  0.03 0.257 1322.800 -14.93 310.02  20.03 286.50 -129.996  34.472 551.714
STARLINK-1295 2459040.68805 r  6.02  0.03 0.292  936.600 -16.52 311.80  31.50 328.96 -121.897  39.302 552.257
STARLINK-1304 2459040.71583 g  6.77  0.02 0.331  964.500 -22.37 319.41  31.54 281.33 -125.765  34.970 551.441
STARLINK-1156 2459040.71881 g  5.99  0.05 0.472  817.900 -22.95 320.29  39.72 343.83 -119.566  37.568 552.571
STARLINK-1028 2459040.73842 g  5.73  0.22 0.413  790.200 -26.47 326.35  40.22 345.07 -119.220  38.613 552.143
STARLINK-1191 2459040.92256 r  4.64  0.02 0.437  752.200 -25.78  35.01  42.77  25.25 -115.504  36.551 551.889
STARLINK-1221 2459040.92631 r  5.25  0.02 0.329  891.200 -25.13  36.18  38.49  20.72 -114.603  38.107 552.125
STARLINK-1151 2459040.94877 r  5.30  0.03 0.498  780.800 -20.83  42.85  42.90  24.13 -115.580  38.273 552.161
STARLINK-1133 2459040.95205 r  5.40  0.09 0.485  765.500 -20.15  43.77  46.13  16.47 -116.931  38.374 552.197
STARLINK-1286 2459041.69367 g  5.62  0.02 0.613  643.000 -17.84 313.15  58.01 253.74 -120.778  32.993 556.107
STARLINK-1129 2459041.69743 g  5.63  0.02 0.575  692.700 -18.66 314.15  51.27 326.64 -119.811  35.740 551.848
STARLINK-1160 2459041.93472 r  4.67  0.02 0.527  754.100 -23.72  38.81  44.93  32.25 -115.025  37.685 552.205
STARLINK-1170 2459041.93799 r  5.79  0.02 0.524  731.300 -23.09  39.79  49.21  25.47 -116.461  37.839 552.183
STARLINK-1190 2459041.97517 r  6.85  0.03 0.348 1079.500 -15.20  49.93  26.10  66.39 -108.658  36.886 551.931
STARLINK-1134 2459041.98156 r  5.88  0.02 0.453  883.100 -13.72  51.51  35.09  51.70 -112.141  37.672 552.078
STARLINK-54   2459042.68691 r  5.88  0.03 0.302  805.000 -16.42 311.27  27.39 305.77 -123.842  37.142 437.146
STARLINK-1286 2459042.68983 r  6.59  0.43 0.267 1130.800 -17.08 312.02  24.24 283.72 -127.903  35.380 556.609
STARLINK-1302 2459042.69088 r  7.04  0.02 0.321 1036.500 -17.31 312.29  25.95 279.86 -126.714  34.292 551.430
STARLINK-49   2459042.69573 g  4.77  0.35 0.798  506.000 -18.38 313.57  57.33 239.42 -119.601  32.365 436.231
STARLINK-27   2459042.69666 g  5.73  0.03 0.739  530.700 -18.58 313.82  52.81 251.70 -120.636  32.930 436.484
STARLINK-1161 2459042.92772 r  4.86  0.08 0.626  639.600 -25.14  36.73  57.66  53.80 -114.951  35.568 551.723
STARLINK-1160 2459042.93099 r  4.67  0.02 0.658  606.100 -24.54  37.74  64.81  50.60 -116.380  35.744 551.822
STARLINK-1206 2459042.93708 r  4.52  0.02 0.530  649.600 -23.40  39.58  61.92  54.81 -114.627  34.419 551.697
STARLINK-1205 2459042.94036 r  4.33  0.02 0.614  612.000 -22.77  40.55  64.69  37.26 -116.007  34.277 551.917
STARLINK-1180 2459042.95953 r  7.50  0.05 0.397  855.800 -18.82  45.95  36.69 182.13 -117.749  28.147 550.476
STARLINK-1204 2459043.92315 r  4.98  0.43 0.417  748.900 -26.08  35.35  50.48  48.56 -113.652  35.448 552.145
STARLINK-1178 2459044.67128 r  6.11  0.27 0.331 1111.100 -12.95 307.14  26.13 293.55 -127.209  35.356 551.776
STARLINK-1178 2459044.67174 r  4.92  0.57 0.386 1024.300 -13.06 307.25  27.91 303.30 -125.037  37.042 552.078
STARLINK-1008 2459044.68815 r  6.02  0.02 0.274  946.800 -16.88 311.34  32.18 320.51 -123.022  38.790 552.222
STARLINK-1093 2459044.70131 g  5.18  0.03 0.648  617.300 -19.77 314.84  61.84 328.83 -119.206  34.581 551.930
STARLINK-1074 2459044.70507 g  5.29  0.38 0.552  697.000 -20.57 315.88  51.34 347.79 -118.459  36.160 552.069
STARLINK-1141 2459044.97703 r  4.54  0.02 0.646  620.200 -15.15  50.65  61.42 214.69 -119.141  31.773 551.105
STARLINK-1009 2459045.67496 i  4.67  0.02 0.684  553.200 -13.92 307.90  65.26 328.40 -118.264  35.019 551.463
STARLINK-1016 2459045.68044 i  5.59  0.08 0.195 1144.800 -15.21 309.25  25.45 309.94 -126.266  39.160 552.197
STARLINK-1016 2459045.68138 i  5.19  0.02 0.459  707.400 -15.43 309.49  42.70 304.60 -121.721  35.839 551.574
STARLINK-1008 2459045.68513 i  5.09  0.02 0.576  642.900 -16.29 310.43  52.52 286.55 -121.034  34.292 551.345
STARLINK-1095 2459045.68653 i  5.53  0.02 0.522  696.400 -16.61 310.79  47.12 264.00 -121.996  32.407 551.604
STARLINK-1034 2459045.72068 r  5.24  0.03 0.332  877.700 -23.82 320.27  39.50 338.08 -120.891  39.111 552.169
STARLINK-1095 2459045.96797 r  6.25  0.05 0.383 1038.000 -17.35  48.44  27.40  54.24 -110.471  38.597 552.611
STARLINK-1075 2459045.97530 r  6.33  0.57 0.375  992.400 -15.68  50.32  29.10  72.07 -109.461  36.076 551.418
STARLINK-1015 2459046.67336 r  6.65  0.02 0.238 1075.700 -13.64 307.38  29.09 297.04 -126.481  37.410 551.933
STARLINK-1014 2459046.68370 r  7.05  0.06 0.242 1189.200 -16.07 309.94  23.09 286.88 -128.360  36.070 549.950
STARLINK-1047 2459046.70326 r  5.22  0.02 0.409  796.200 -20.41 315.12  44.11 349.94 -119.276  38.648 552.305
STARLINK-1422 2459046.97422 g  5.46  0.02 0.597  645.500 -16.06  50.15  41.84  67.11 -113.835  33.750 381.454
STARLINK-1093 2459046.97469 g  5.57  0.06 0.544  699.500 -15.95  50.27  50.89  63.84 -113.171  34.930 551.796
STARLINK-1421 2459046.97469 g  5.20  0.14 0.805  699.500 -15.95  50.27  47.78  69.74 -114.993  32.951 381.192
STARLINK-1423 2459046.97469 g  5.33  0.22 0.658  699.500 -15.95  50.27  47.11  69.67 -114.241  33.549 381.731
STARLINK-1398 2459046.97562 g  5.28  0.03 0.607  532.000 -15.74  50.50  53.03  71.35 -114.116  33.910 381.517
STARLINK-1407 2459046.97562 g  4.96  0.02 0.828  532.000 -15.74  50.50  55.08  72.76 -115.230  33.023 381.242
STARLINK-1457 2459047.97003 r  6.71  0.02 0.296 1088.400 -17.16  49.18  29.01  51.57 -111.458  36.203 517.987
STARLINK-1409 2459047.97537 r  7.43  0.05 0.288  915.600 -15.94  50.54  30.49  43.21 -112.250  37.032 517.730
STARLINK-1011 2459048.68497 r  5.79  0.02 0.310  881.500 -16.59 309.98  35.26 317.93 -122.657  38.074 551.963
STARLINK-1047 2459048.69590 r  5.06  0.02 0.524  686.000 -19.05 312.84  55.80 276.65 -121.726  34.548 551.423
STARLINK-1086 2459048.95301 g  4.81  0.07 0.676  588.500 -21.04  44.71  69.91  47.78 -115.573  34.454 551.248
STARLINK-1451 2459048.95539 g  7.19  0.04 0.637  583.500 -20.54  45.37  70.84  74.55 -115.152  33.537 521.693
STARLINK-1095 2459048.95679 g  5.25  0.02 0.590  624.100 -20.24  45.75  67.47 105.91 -114.851  32.780 551.471
STARLINK-1094 2459049.66932 r  5.49  0.04 0.523  659.500 -12.99 305.98  60.44 224.41 -120.099  30.266 551.101
STARLINK-1094 2459049.66979 r  5.12  0.02 0.715  555.900 -13.11 306.09  70.93 225.16 -118.177  32.075 551.371
STARLINK-1078 2459049.67679 r  2.28  0.02 0.695  576.300 -14.79 307.79  71.75 320.09 -118.983  33.515 551.513
STARLINK-1044 2459049.68938 g  6.08  0.02 0.556  714.800 -17.72 310.98  49.73 223.12 -119.889  30.479 550.687
STARLINK-1085 2459049.94538 g  6.57  0.04 0.694  565.400 -22.78  42.63  86.43 323.31 -118.515  34.647 551.520
STARLINK-1451 2459049.94538 g  6.56  0.02 0.758  565.400 -22.78  42.63  85.83 322.26 -117.862  32.861 528.574
STARLINK-1457 2459049.94881 g  4.63  0.04 0.593  612.400 -22.08  43.62  64.75  14.97 -116.375  35.022 529.388
STARLINK-1361 2459049.98770 r  4.80  0.07 0.391  801.400 -13.29  53.82  35.68  70.56 -111.399  34.127 503.349
STARLINK-1024 2459050.66665 r  6.33  0.04 0.243 1058.000 -12.46 305.20  29.28 299.50 -126.046  37.489 552.024
STARLINK-1062 2459050.69985 g  5.39  0.81 0.539  681.200 -20.18 313.64  48.51 351.46 -117.872  37.272 552.000
STARLINK-1358 2459050.95968 r  7.18  0.04 0.503  813.400 -19.91  46.78  36.24 122.06 -112.250  29.514 507.557
STARLINK-1361 2459050.97321 r  5.91  0.05 0.699  576.600 -16.86  50.35  59.52 111.65 -115.404  31.070 510.714
STARLINK-1322 2459050.97651 r  6.68  0.02 0.738  545.000 -16.10  51.19  68.89 145.69 -116.244  31.365 513.457
STARLINK-1100 2459050.98169 r  5.07  0.02 0.665  584.900 -14.87  52.49  65.72 110.29 -115.665  33.403 551.254
STARLINK-1119 2459051.69117 r  4.38  0.37 0.627  599.700 -18.39 311.16  58.48 210.03 -118.586  30.664 551.202
STARLINK-1067 2459051.70669 r  3.78  0.44 0.648  611.200 -21.79 315.40  60.92 260.51 -120.201  33.047 551.312
STARLINK-1098 2459051.98614 r  6.51  0.03 0.382 1052.100 -13.95  53.71  27.35  46.80 -110.941  39.222 552.089
STARLINK-1078 2459052.66471 r  6.20  0.02 0.319 1166.900 -12.23 304.43  23.35 294.76 -127.661  36.050 551.873
STARLINK-1054 2459052.68749 r  6.00  0.04 0.185 1204.400 -17.69 310.05  23.72 307.28 -127.085  39.109 552.257
STARLINK-1512 2459052.69942 i  4.16  0.05 0.818  459.500 -20.37 313.23  59.35 331.21 -118.784  35.546 382.100
STARLINK-1116 2459052.93246 r  4.67  0.03 0.507  788.200 -25.81  39.09  42.10  52.39 -112.834  36.580 551.851
STARLINK-1361 2459052.95081 g  5.89  0.20 0.760  528.000 -22.14  44.56  82.58 133.26 -117.092  32.133 525.313
STARLINK-1294 2459053.95089 r  4.84  0.31 0.642  618.100 -22.28  44.71  57.80 340.75 -118.951  34.998 537.025
STARLINK-1339 2459053.97005 r  5.51  0.02 0.504  801.500 -18.05  49.95  40.42 122.02 -113.213  29.088 550.795
STARLINK-1467 2459054.67984 r  7.11  0.02 0.200 1074.700 -16.19 307.79  25.07 311.62 -125.575  39.087 489.798
STARLINK-1130 2459054.68712 g  6.82  0.34 0.395 1016.500 -17.90 309.65  29.02 319.50 -123.317  38.431 552.582
STARLINK-1176 2459054.69942 r  5.17  0.04 0.330  858.100 -20.68 312.93  39.61 329.18 -121.535  38.561 552.151
STARLINK-1196 2459054.70338 r  4.68  0.02 0.547  639.700 -21.54 314.04  61.70 329.52 -119.578  36.233 551.828
STARLINK-1179 2459054.70714 r  3.96  0.02 0.679  570.900 -22.35 315.10  71.37 310.62 -118.864  34.683 551.507
STARLINK-1106 2459055.66226 r  6.10  0.03 0.462  861.200 -12.03 303.37  36.24 303.96 -123.197  36.041 552.153
STARLINK-1467 2459055.66319 r  6.76  0.02 0.286  782.200 -12.27 303.59  35.33 313.11 -123.403  37.990 496.667
STARLINK-1113 2459055.67251 g  3.09  0.03 0.379 1068.300 -14.57 305.81  27.29 305.90 -125.136  37.326 552.250
STARLINK-1480 2459055.67770 g  7.64  0.02 0.652  593.900 -15.83 307.09  55.32 240.03 -121.016  32.950 493.830
STARLINK-1227 2459055.69114 r  4.85  0.04 0.549  643.900 -18.98 310.55  63.04 236.87 -120.301  30.826 550.889
STARLINK-1073 2459055.93674 g  6.26  0.16 0.410  924.900 -25.52  40.80  32.27  68.00 -110.410  36.284 551.980
STARLINK-1215 2459055.97954 r  6.42  0.04 0.364 1088.900 -16.14  52.68  26.63  43.08 -109.935  38.906 552.478
STARLINK-55   2459055.98517 r  4.26  0.02 0.434  747.900 -14.78  54.07  27.99  81.05 -110.983  33.149 388.722
STARLINK-1229 2459055.98965 r  6.38  0.02 0.450  892.600 -13.68  55.16  34.87  42.07 -112.797  38.370 552.230
STARLINK-1185 2459056.68435 r  5.99  0.04 0.213 1123.800 -17.56 308.61  24.44 304.62 -126.535  38.270 552.200
STARLINK-1146 2459057.67202 r  4.89  0.22 0.620  629.900 -14.76 305.36  61.11 199.75 -118.299  31.292 550.753
STARLINK-1229 2459057.70096 i  5.78  0.04 0.344 1134.600 -21.52 312.90  25.01 307.22 -126.449  37.353 552.163
STARLINK-1329 2459057.92478 g  6.50  0.30 0.308  916.900 -28.15  37.30  33.90  60.63 -110.838  35.494 552.052
STARLINK-1226 2459057.96811 r  5.31  0.02 0.529  756.700 -19.14  50.06  43.18  24.35 -114.522  37.469 551.991
STARLINK-62   2459057.98064 r  0.67  0.04 0.666  433.200 -16.19  53.29  31.93  49.97 -114.888  34.276 280.592
STARLINK-1256 2459057.99249 r  6.48  0.02 0.394  921.300 -13.28  56.18  30.90  87.09 -110.014  32.005 551.236
STARLINK-1298 2459059.96356 r  5.20  0.08 0.513  780.400 -20.52  49.19  42.30 122.82 -112.667  30.059 550.920
STARLINK-1255 2459059.97561 r  6.25  0.02 0.175 1286.400 -17.72  52.37  21.74  56.54 -107.118  37.796 552.308
STARLINK-1199 2459059.98300 r  5.79  0.03 0.435  921.500 -15.94  54.24  32.88  49.99 -112.087  38.257 552.165
STARLINK-1272 2459059.98660 r  7.07  0.07 0.219 1328.700 -15.06  55.12  19.73  74.69 -105.297  34.865 551.833
STARLINK-1207 2459059.98965 r  6.86  0.02 0.278 1123.000 -14.30  55.86  27.14  81.47 -107.581  33.908 552.068
STARLINK-1154 2459060.68793 r  4.97  0.02 0.562  711.900 -19.10 308.89  48.12 305.42 -121.282  35.060 551.751
STARLINK-1158 2459060.72083 g  5.22  0.02 0.236 1022.000 -26.28 318.27  30.58 322.05 -123.708  39.512 552.369
STARLINK-1293 2459060.96260 g  8.28  0.37 0.596  628.200 -20.92  49.11  59.70 187.82 -117.949  29.946 550.839
STARLINK-1257 2459060.97733 g  5.43  0.02 0.545  660.900 -17.47  53.00  61.62   9.62 -116.443  35.524 552.032
STARLINK-1211 2459060.98897 g  5.56  0.02 0.535  675.500 -14.63  55.89  57.79   4.08 -118.184  37.207 551.975
STARLINK-1211 2459060.98949 g  5.09  0.02 0.664  604.300 -14.50  56.01  64.30  43.57 -115.774  35.343 551.630
STARLINK-1284 2459060.99189 g  5.68  0.03 0.578  634.900 -13.90  56.59  63.23  77.11 -114.477  33.429 551.641
STARLINK-1134 2459061.69677 i  4.87  0.46 0.369  784.900 -21.33 311.10  39.20 346.14 -119.785  39.130 552.191
STARLINK-1298 2459061.95698 r  5.23  0.02 0.273  944.700 -22.36  47.73  34.62  42.61 -112.001  37.318 552.169
STARLINK-1266 2459061.98547 r  6.36  0.04 0.264  965.600 -15.66  55.23  30.55  41.36 -111.961  37.596 552.457
STARLINK-1254 2459062.66264 r  6.13  0.02 0.448  840.800 -13.27 302.24  39.12 295.06 -123.955  34.327 551.514
STARLINK-1139 2459062.66370 r  6.40  0.51 0.363  957.200 -13.54 302.49  31.39 272.37 -125.698  33.842 551.335
STARLINK-1232 2459062.66962 r  6.91  0.06 0.411  946.000 -15.03 303.91  32.45 303.51 -124.750  35.649 551.934
STARLINK-1149 2459062.67013 r  5.15  0.78 0.263 1229.000 -15.16 304.03  21.40 278.36 -128.991  34.588 551.270
STARLINK-1271 2459062.67603 r  6.83  0.04 0.301 1183.600 -16.62 305.49  23.25 287.37 -128.207  34.816 551.858
STARLINK-1271 2459062.67654 r  5.92  0.03 0.366 1063.300 -16.74 305.62  27.99 308.32 -125.859  36.674 552.198
STARLINK-1271 2459062.67700 r  6.19  0.03 0.393 1022.900 -16.86 305.73  28.74 318.40 -123.606  38.323 552.514
STARLINK-1141 2459062.70007 g  5.14  0.02 0.467  705.400 -22.27 311.85  44.39 304.54 -121.583  35.823 551.598
STARLINK-1138 2459062.70522 g  6.19  0.02 0.361  851.300 -23.41 313.30  40.32 255.87 -123.859  30.729 551.135
STARLINK-1138 2459062.70568 g  6.96  0.02 0.530  691.600 -23.51 313.44  45.86 261.83 -121.926  32.520 551.416
STARLINK-1293 2459062.95521 g  6.47  0.02 0.597  667.500 -22.93  47.42  54.40 301.04 -120.935  34.341 551.398
STARLINK-1199 2459062.97126 r  4.30  0.02 0.684  569.300 -19.26  51.81  75.66 299.66 -118.942  34.492 551.526
STARLINK-1129 2459063.68645 r  4.66  0.02 0.696  570.000 -19.33 307.98  75.98 221.12 -119.178  33.599 551.244
STARLINK-1135 2459063.69246 i  5.33  0.03 0.336  890.200 -20.74 309.58  38.49 289.45 -124.486  35.966 551.580
STARLINK-1138 2459063.98356 r  6.16  0.02 0.432  876.800 -16.46  55.16  34.09  70.50 -110.940  36.011 552.171
STARLINK-1138 2459063.98460 r  7.54  0.02 0.230 1231.800 -16.20  55.42  23.36  94.21 -106.336  32.116 551.492
STARLINK-1273 2459063.98660 r  7.67  0.24 0.237 1201.100 -15.71  55.91  24.57  73.39 -106.882  35.047 551.999
STARLINK-69   2459063.98660 r  7.35  0.19 0.366 1201.100 -15.71  55.91  25.07  74.25 -110.710  34.161 346.068
STARLINK-23   2459063.99174 r  6.52  0.08 0.503  613.800 -14.42  57.16  31.09  73.35 -112.466  33.597 345.638
STARLINK-40   2459063.99383 r  5.04  0.74 0.599  540.000 -13.89  57.66  34.58  69.55 -113.429  33.443 346.385
STARLINK-1190 2459064.67812 r  6.17  0.02 0.297  958.700 -17.52 305.66  29.26 296.12 -125.293  36.380 551.614
STARLINK-1236 2459064.95877 r  5.49  0.63 0.393 1010.400 -22.51  48.83  29.78  44.19 -110.577  38.237 552.407
STARLINK-1300 2459064.96410 g  6.32  0.02 0.443  913.000 -21.29  50.30  33.39 120.15 -111.583  28.794 551.000
STARLINK-1300 2459064.96505 g  6.88  0.02 0.314 1096.400 -21.07  50.56  27.66  92.67 -107.755  32.456 551.532
STARLINK-1269 2459064.96604 g  6.21  0.03 0.392  956.800 -20.84  50.83  33.41  62.60 -109.928  35.948 551.674
STARLINK-54   2459064.98863 g  2.50  0.02 0.984  386.500 -15.36  56.62  64.09   1.03 -117.384  34.113 341.209
STARLINK-1287 2459065.96715 g  5.37  0.02 0.654  611.100 -20.76  51.34  59.89 100.09 -115.117  31.514 551.535
STARLINK-1287 2459065.96762 g  5.60  0.02 0.507  701.800 -20.65  51.47  54.36  85.47 -113.153  33.285 551.815
STARLINK-1420 2459065.98422 r  5.81  0.04 0.504  715.700 -16.63  55.76  29.13  75.66 -111.360  34.988 381.987
STARLINK-1400 2459065.98534 r  6.50  0.02 0.442  682.400 -16.35  56.03  26.22  86.19 -110.718  34.177 381.968
STARLINK-1404 2459065.98534 r  6.70  0.02 0.413  682.400 -16.35  56.03  26.98  81.99 -110.165  34.984 472.089
STARLINK-1370 2459065.98585 r  4.66  0.02 0.677  598.100 -16.22  56.16  36.27  58.05 -114.050  36.530 382.106
STARLINK-1392 2459065.99137 r  6.29  0.03 0.327 1178.000 -14.84  57.51  23.44  55.35 -108.178  38.374 551.939
STARLINK-1445 2459066.00188 r  6.55  0.03 0.366 1024.800 -12.14  59.98  28.75  66.49 -109.207  36.464 551.798
STARLINK-1445 2459066.00234 r  6.34  0.02 0.290 1163.700 -12.02  60.09  24.95  78.13 -107.068  34.763 551.481
STARLINK-1230 2459066.66243 r  6.93  0.02 0.344 1018.400 -13.98 301.44  27.04 278.01 -126.423  33.817 551.474
STARLINK-1236 2459066.66957 r  6.12  0.03 0.350 1072.900 -15.80 303.16  27.64 299.04 -126.589  35.683 551.960
STARLINK-1460 2459066.69518 g  5.68  0.02 0.434  741.700 -22.00 309.80  47.83 247.49 -122.190  30.659 550.525
STARLINK-1460 2459066.69565 g  5.12  0.02 0.632  605.800 -22.11 309.93  57.27 257.30 -120.255  32.455 550.812
STARLINK-1410 2459066.69952 g  4.87  0.03 0.654  611.700 -22.99 311.01  63.54 314.94 -119.057  34.541 551.359
STARLINK-1076 2459066.70663 g  6.44  0.02 0.294 1001.100 -24.58 313.05  31.01 287.65 -126.023  35.924 551.679
STARLINK-1413 2459066.97396 r  7.01  0.02 0.566  694.000 -19.32  53.36  42.79  30.43 -115.612  37.808 482.171
STARLINK-1414 2459066.99620 r  5.05  0.20 0.731  520.700 -13.77  58.88  61.36 304.49 -119.299  34.648 488.748
STARLINK-1086 2459067.67271 r  5.26  0.43 0.682  571.500 -16.80 303.74  79.94  12.82 -118.057  35.148 551.505
STARLINK-1095 2459067.67602 r  4.82  0.02 0.634  592.400 -17.62 304.57  64.40 314.75 -119.287  35.160 551.648
STARLINK-1394 2459067.96991 g  7.00  0.02 0.749  540.800 -20.46  52.52  62.53  73.46 -115.907  35.028 493.230
STARLINK-1394 2459067.97038 g  7.60  0.02 0.581  641.900 -20.35  52.65  56.47  91.07 -113.811  33.259 492.941
STARLINK-1414 2459067.97979 g  6.87  0.03 0.630  599.600 -18.07  55.09  62.73 138.63 -115.648  32.017 494.994
STARLINK-1406 2459068.65466 r  6.68  0.51 0.440  839.600 -12.37 299.24  26.76 284.26 -124.829  34.436 443.217
STARLINK-1401 2459068.65608 r  7.22  0.02 0.489  778.500 -12.75 299.57  37.08 297.60 -123.575  34.498 491.649
STARLINK-1408 2459068.65706 r  7.54  0.02 0.345  963.400 -13.00 299.79  30.68 279.83 -126.178  33.022 523.954
STARLINK-1408 2459068.65752 r  7.24  0.02 0.450  840.000 -13.12 299.90  33.71 289.78 -124.126  34.772 524.260
STARLINK-1408 2459068.65800 r  7.34  0.02 0.502  800.900 -13.25 300.01  37.60 310.67 -121.902  36.538 524.587
STARLINK-1413 2459068.66085 r  7.44  0.03 0.468  836.700 -13.99 300.68  32.27 300.81 -123.800  35.661 492.945
STARLINK-1399 2459068.66851 r  7.79  0.03 0.366 1023.200 -15.95 302.52  25.25 300.26 -126.406  35.839 496.225
STARLINK-1393 2459068.67328 r  7.83  0.03 0.336 1117.200 -17.15 303.70  22.41 302.95 -127.325  36.448 497.396
STARLINK-1444 2459068.97479 g  6.71  0.02 0.298  955.800 -19.47  54.04  34.56 340.08 -121.076  39.965 552.615
STARLINK-1023 2459068.98181 g  5.54  0.02 0.597  623.000 -17.74  55.84  59.84  70.42 -114.710  33.331 551.680
STARLINK-1116 2459069.72709 r  7.43  0.05 0.181 1486.600 -29.59 318.87  16.83 288.54 -131.659  37.148 551.819
STARLINK-1116 2459069.72755 r  6.81  0.03 0.238 1276.300 -29.68 319.02  20.39 282.93 -129.486  35.469 551.516
STARLINK-1014 2459069.96764 r  4.65  0.02 0.584  623.200 -21.37  52.38  68.00  77.57 -114.721  33.560 554.308
STARLINK-1410 2459069.96905 r  4.54  0.03 0.637  603.900 -21.04  52.76  68.02  93.49 -115.133  33.451 551.435
STARLINK-1357 2459069.98818 r  6.08  0.05 0.324 1177.700 -16.32  57.66  24.24  57.90 -107.861  37.672 552.162
STARLINK-1034 2459070.00106 r  7.06  0.06 0.305 1101.800 -12.99  60.73  26.95  87.35 -107.746  32.904 551.662
STARLINK-1358 2459070.00157 r  5.98  0.06 0.466  858.300 -12.86  60.85  35.91  57.95 -112.244  37.326 552.175
STARLINK-1358 2459070.00204 r  6.40  0.03 0.395  940.100 -12.73  60.96  33.35  69.31 -110.033  35.631 551.876
STARLINK-1069 2459070.65389 r  6.82  0.03 0.419  911.200 -12.59 298.66  37.22 254.84 -124.659  32.833 550.929
STARLINK-1443 2459070.66632 r  5.97  0.07 0.345 1097.700 -15.83 301.59  26.68 301.80 -126.732  36.101 551.443
STARLINK-1082 2459070.69428 r  7.32  0.10 0.676  591.500 -22.71 308.83  67.56 210.87 -118.654  32.200 551.002
STARLINK-1342 2459070.72593 r  7.09  0.02 0.233 1393.700 -29.61 318.33  16.57 280.54 -131.103  34.160 551.164
STARLINK-1366 2459070.73585 i  7.41  0.03 0.179 1751.900 -31.53 321.65  10.68 279.89 -134.869  34.042 551.266
STARLINK-1366 2459070.73631 i  7.64  0.02 0.216 1581.000 -31.62 321.81  12.37 285.25 -132.766  35.766 551.578
STARLINK-1342 2459072.65076 r  5.02  0.04 0.662  587.600 -12.20 297.53  65.72  61.74 -115.754  33.229 550.883
STARLINK-1345 2459072.65271 r  7.82  0.02 0.334  952.900 -12.72 297.98  26.90 275.13 -126.380  32.577 479.952
STARLINK-1345 2459072.65322 r  7.48  0.02 0.465  802.900 -12.85 298.10  34.10 296.26 -124.130  34.519 480.288
STARLINK-1337 2459072.66306 r  7.62  0.21 0.403  956.000 -15.43 300.41  26.13 302.07 -125.370  36.185 482.315
STARLINK-1059 2459072.98201 r  4.60  0.02 0.585  619.800 -18.40  56.88  70.75  46.13 -115.468  34.291 551.755
STARLINK-1117 2459073.65414 i  6.20  0.02 0.376  859.000 -13.32 298.10  39.84 282.79 -124.212  35.211 551.487
STARLINK-1334 2459073.95108 r  6.83  0.03 0.499  748.000 -25.99  48.69  42.22   2.01 -116.935  38.151 552.510
STARLINK-1053 2459073.98724 r  7.37  0.11 0.248 1354.100 -17.24  58.44  17.22  82.52 -104.814  32.731 551.604
STARLINK-1368 2459073.98926 r  6.84  0.07 0.220 1389.500 -16.72  58.94  19.82  85.40 -104.488  33.506 551.582
STARLINK-1369 2459073.99217 r  5.27  0.57 0.304 1132.200 -15.97  59.65  24.11  81.09 -107.498  35.023 551.989
STARLINK-1058 2459073.99711 r  6.69  0.03 0.342 1018.700 -14.69  60.83  27.02  84.36 -108.759  32.447 551.548
STARLINK-1378 2459073.99913 r  7.20  0.02 0.319 1034.000 -14.15  61.31  26.51  90.09 -108.563  33.880 551.292
STARLINK-1322 2459074.65621 r  6.55  0.02 0.394  980.100 -14.10 298.37  31.51 305.79 -125.210  35.875 551.338
STARLINK-1108 2459074.65723 r  4.87  0.58 0.325 1122.600 -14.37 298.61  24.90 265.42 -127.514  32.617 550.902
STARLINK-1294 2459074.65929 r  6.44  0.03 0.321 1119.500 -14.91 299.10  25.60 291.26 -127.500  34.969 551.221
STARLINK-1294 2459074.65976 r  6.04  0.06 0.382 1022.600 -15.04 299.21  28.18 302.49 -125.349  36.666 551.533
STARLINK-1130 2459074.68321 r  5.33  0.05 0.454  711.000 -21.01 305.07  52.69 305.08 -121.524  36.108 551.697
STARLINK-1130 2459074.68369 r  5.58  0.02 0.671  576.300 -21.13 305.20  63.32 299.02 -119.350  34.349 551.394
STARLINK-1098 2459074.69105 g  8.39  0.36 0.643  617.200 -22.92 307.18  63.68 219.14 -118.688  31.623 550.720
STARLINK-1369 2459074.70609 g  5.95  0.03 0.404  927.200 -26.42 311.48  32.67 290.24 -124.990  34.737 551.949
STARLINK-1341 2459075.67108 g  5.80  0.09 0.492  697.900 -18.21 301.76  53.35 257.34 -121.809  31.393 551.029
STARLINK-1339 2459075.67860 g  5.55  0.04 0.606  661.400 -20.12 303.67  54.70 321.66 -120.458  34.711 551.585
STARLINK-1058 2459075.98993 r  6.16  0.03 0.232 1037.600 -16.90  59.64  29.44  48.60 -110.463  37.442 552.481
STARLINK-1466 2459075.99383 r  5.53  0.45 0.323 1057.100 -15.88  60.59  25.94  82.76 -108.260  32.696 551.179
STARLINK-1467 2459076.00654 r  6.00  0.04 0.294  965.700 -12.51  63.56  30.36  62.21 -110.139  35.362 566.579
STARLINK-1121 2459076.65108 r  6.27  0.03 0.329  846.000 -13.20 296.76  33.99 313.62 -122.750  37.523 551.857
STARLINK-1128 2459076.66158 r  5.93  0.02 0.376  833.300 -15.99 299.22  35.53 293.21 -123.828  35.567 551.588
STARLINK-1119 2459076.66798 r  6.43  0.03 0.253 1091.100 -17.66 300.78  24.93 291.15 -127.291  36.384 551.812
STARLINK-1475 2459076.98533 g  6.91  0.04 0.352  771.800 -18.26  58.78  30.09  16.78 -115.100  38.026 381.644
STARLINK-1482 2459076.98533 g  6.00  0.02 0.353  771.800 -18.26  58.78  29.77  11.64 -115.395  38.329 381.567
STARLINK-1466 2459076.98906 g  5.82  0.10 0.601  668.400 -17.30  59.71  53.82 133.65 -114.309  30.725 550.922
STARLINK-1472 2459076.99186 g  5.44  0.02 0.518  701.700 -16.57  60.39  52.85 172.95 -117.475  28.767 550.607
STARLINK-1121 2459077.64864 r  5.62  0.02 0.579  669.200 -12.78 295.98  56.49 205.88 -118.545  30.701 550.684
STARLINK-1217 2459077.69412 i  5.34  0.22 0.460  648.700 -24.43 307.45  49.63 303.51 -121.637  35.887 551.646
STARLINK-1472 2459077.99018 r  5.91  0.15 0.201 1127.600 -17.18  60.26  25.59  44.54 -110.062  38.419 552.334
STARLINK-1581 2459077.99018 r  8.14  0.19 0.435 1127.600 -17.18  60.26  25.49  50.61 -110.412  37.308 427.060
STARLINK-1136 2459078.00420 r  5.85  0.04 0.358  872.100 -13.46  63.59  33.75  68.17 -110.913  34.323 551.435
STARLINK-1296 2459078.00952 r  6.86  0.05 0.397 1010.800 -12.03  64.80  29.07  47.62 -111.161  38.795 552.472
STARLINK-1338 2459078.64972 r  6.12  0.28 0.429  926.100 -13.32 296.01  32.27 303.08 -123.889  36.536 552.174
STARLINK-1365 2459078.65266 r  6.32  0.03 0.341 1077.700 -14.11 296.69  27.06 292.92 -126.852  35.152 551.622
STARLINK-1268 2459078.66411 r  5.70  0.03 0.456  777.700 -17.15 299.41  25.21 284.99 -124.759  33.782 366.846
STARLINK-1268 2459078.66459 r  4.64  0.05 0.591  680.000 -17.28 299.52  29.10 302.17 -122.508  35.635 367.139
STARLINK-1226 2459078.68056 r  3.73  0.41 0.703  567.400 -21.37 303.56  71.63 269.79 -118.987  33.464 551.234
STARLINK-1229 2459078.69395 g  7.34  0.49 0.476  794.500 -24.66 307.21  43.67 254.31 -123.355  33.039 551.212
STARLINK-1270 2459078.69722 g  6.29  0.02 0.407  897.800 -25.44 308.13  34.49 267.26 -124.825  33.263 551.088
STARLINK-1105 2459079.66618 g  5.19  0.02 0.646  587.200 -17.95 299.70  59.39 288.59 -119.993  34.086 551.320
STARLINK-1522 2459079.98269 g  7.35  0.21 0.724  539.500 -19.48  58.98  61.50  30.41 -116.968  36.122 467.893
STARLINK-1568 2459080.64326 r  5.44  0.06 1.044  395.800 -12.05 294.10  88.45 204.38 -117.658  32.440 385.028
STARLINK-1228 2459080.65412 r  7.50  0.34 0.209 1142.700 -15.00 296.59  26.12 301.87 -126.817  38.236 551.997
STARLINK-1247 2459080.66421 r  6.37  0.03 0.184 1363.500 -17.69 299.00  20.05 293.76 -129.871  37.806 552.060
STARLINK-1176 2459080.97143 g  4.71  0.02 0.602  613.600 -22.52  56.35  68.43  46.92 -115.593  34.141 552.021
STARLINK-1285 2459080.99151 r  4.51  0.27 0.570  660.400 -17.35  61.46  54.86  91.88 -113.907  33.719 551.501
STARLINK-1296 2459080.99918 r  6.20  0.03 0.296  909.200 -15.31  63.30  37.21 128.91 -112.056  29.780 550.960
STARLINK-1544 2459081.64544 i  6.83  0.03 0.665  637.300 -12.90 294.37  51.71 329.74 -119.157  35.473 471.782
STARLINK-1557 2459081.65293 i  7.37  0.02 0.383  856.800 -14.94 296.09  31.50 279.72 -125.312  32.832 474.932
STARLINK-1557 2459081.65340 i  7.02  0.04 0.515  739.300 -15.06 296.20  35.13 290.41 -123.241  34.609 475.235
STARLINK-1255 2459081.68251 r  5.09  0.02 0.477  840.500 -22.67 303.45  38.49 319.62 -121.383  37.153 551.886
STARLINK-1196 2459081.97107 g  5.65  0.18 0.545  693.900 -22.80  56.55  46.46   2.47 -118.177  36.211 552.115
STARLINK-1164 2459081.99437 r  6.22  0.02 0.259 1095.800 -16.77  62.45  27.26  70.76 -108.213  35.091 552.172
STARLINK-1161 2459082.01130 r  6.39  0.19 0.340  836.800 -12.18  66.38  33.93  45.79 -112.798  36.263 552.134
STARLINK-1582 2459082.64287 r  7.01  0.04 0.452  833.900 -12.45 293.56  30.34 292.03 -124.344  35.136 485.137
STARLINK-1522 2459082.64483 r  7.57  0.02 0.438  872.000 -12.99 294.00  31.21 305.34 -124.618  35.409 485.935
STARLINK-1271 2459082.67394 r  4.29  0.02 0.720  557.400 -20.76 301.00  78.46 260.83 -118.083  33.159 551.161
STARLINK-1267 2459082.68596 r  4.50  0.02 0.546  720.400 -23.81 304.17  49.40 309.04 -121.954  34.343 551.774
STARLINK-1258 2459082.70303 g  5.46  0.13 0.369 1036.900 -27.93 309.03  27.17 295.17 -125.919  36.043 551.997
STARLINK-1259 2459082.98092 r  5.33  0.03 0.364  848.700 -20.48  59.43  42.07 161.15 -115.298  28.837 550.527
STARLINK-1182 2459082.99278 r  4.12  0.26 0.704  563.900 -17.36  62.38  76.61  88.53 -116.288  32.580 551.503
STARLINK-1161 2459083.00654 r  4.81  0.02 0.661  606.900 -13.65  65.61  64.70 313.64 -119.035  34.399 551.850
STARLINK-48   2459083.00654 r  4.39  0.02 0.663  606.900 -13.65  65.61  65.72 304.29 -119.669  35.005 507.346
STARLINK-1254 2459083.65575 g  5.67  0.15 0.565  627.400 -16.22 296.30  65.04 311.00 -120.057  35.591 551.532
STARLINK-1271 2459083.67010 r  5.40  0.18 0.606  664.400 -20.03 299.80  53.64 218.46 -120.197  31.530 550.870
STARLINK-1177 2459083.97558 r  4.58  0.02 0.519  674.600 -22.04  58.36  59.67  73.28 -113.870  33.873 551.950
STARLINK-1168 2459083.98262 g  5.24  0.02 0.462  704.300 -20.22  60.17  53.57  41.57 -114.491  35.372 552.219
STARLINK-1289 2459083.99125 g  5.46  0.06 0.573  645.600 -17.94  62.31  51.48 163.52 -116.976  31.016 550.996
STARLINK-1286 2459083.99331 r  6.28  0.19 0.271 1330.200 -17.40  62.81  19.80  64.77 -105.615  37.153 551.893
STARLINK-1280 2459083.99961 r  6.71  0.03 0.365 1077.700 -15.70  64.31  27.10  50.18 -109.584  38.277 552.215
STARLINK-1275 2459084.64322 r  6.51  0.10 0.430  934.300 -13.06 293.18  32.37 311.32 -123.166  37.347 551.854
STARLINK-1254 2459084.65059 r  6.46  0.04 0.178 1270.800 -15.09 294.86  22.39 302.14 -128.299  38.796 552.093
STARLINK-1258 2459084.97724 g  7.24  0.48 0.486  719.300 -21.80  59.10  43.98 160.07 -116.355  30.158 550.968
STARLINK-1292 2459084.98111 r  5.73  0.02 0.328  905.400 -20.79  60.10  38.41 165.80 -115.416  27.995 550.763
STARLINK-1254 2459085.64785 i  6.49  0.02 0.395  916.100 -14.60 294.00  35.52 261.51 -125.111  33.268 551.077
STARLINK-1290 2459085.65346 i  5.84  0.03 0.386  972.200 -16.14 295.30  32.30 298.90 -125.493  35.061 551.986
STARLINK-1156 2459085.98931 r  5.08  0.02 0.527  730.200 -18.81  62.47  45.09 166.61 -115.943  28.632 550.814
STARLINK-1162 2459086.00159 r  6.48  0.05 0.217 1095.500 -15.49  65.41  26.56  51.87 -109.559  37.385 552.418
STARLINK-1283 2459086.63895 r  6.44  0.02 0.326 1072.900 -12.40 291.76  27.04 284.00 -127.068  34.032 551.359
STARLINK-1283 2459086.63942 r  6.27  0.03 0.403  959.300 -12.53 291.86  30.45 294.97 -124.970  35.752 551.664
STARLINK-1290 2459086.65005 r  6.37  0.27 0.360 1107.400 -15.48 294.27  25.32 310.80 -125.338  38.158 552.574
STARLINK-1297 2459086.65302 r  5.71  0.04 0.301 1250.500 -16.29 294.97  20.71 296.71 -128.320  36.940 552.068
STARLINK-1305 2459086.66516 r  4.98  0.02 0.581  622.800 -19.56 297.89  65.25 241.43 -120.117  31.171 551.122
STARLINK-1419 2459086.68105 r  5.39  0.02 0.445  750.100 -23.71 301.98  49.24 349.50 -119.209  38.028 552.072
STARLINK-1306 2459086.68345 r  5.42  0.02 0.471  795.700 -24.32 302.63  44.18 342.25 -118.594  37.476 552.223
STARLINK-1140 2459086.98228 g  5.23  0.02 0.668  596.500 -20.85  61.04  64.48 162.01 -116.483  30.766 551.381
STARLINK-1158 2459086.99323 g  5.18  0.02 0.592  618.600 -17.94  63.75  56.02  37.22 -115.906  34.526 551.848
STARLINK-1230 2459087.65587 r  5.04  0.02 0.540  660.400 -17.34 295.41  61.52 284.06 -121.139  34.949 551.479
STARLINK-1305 2459087.66204 r  4.85  0.32 0.598  663.100 -19.01 296.90  56.70 324.14 -119.068  35.487 551.788
STARLINK-1304 2459087.98121 g  5.57  0.02 0.502  680.700 -21.31  61.10  50.65 143.88 -115.258  31.064 551.136
STARLINK-1028 2459088.00345 r  6.17  0.03 0.393  961.100 -15.32  66.49  32.65  61.72 -109.970  36.275 552.122
STARLINK-1019 2459088.01049 r  6.44  0.02 0.410  883.100 -13.36  68.09  35.30  78.99 -110.560  34.804 551.773
STARLINK-1019 2459088.01096 r  7.17  0.02 0.300 1045.800 -13.23  68.20  29.94  89.92 -108.510  33.058 551.468
STARLINK-1089 2459088.01242 r  5.83  0.47 0.317  993.800 -12.82  68.53  29.55  76.00 -109.181  33.921 551.816
STARLINK-1012 2459088.01438 r  7.17  0.02 0.314  988.400 -12.28  68.96  30.41  96.87 -109.290  32.676 551.382
STARLINK-1107 2459088.01548 r  5.91  0.02 0.439  803.300 -11.97  69.21  37.86  79.83 -111.572  32.898 551.528
STARLINK-1243 2459088.65471 r  6.42  0.04 0.272 1093.400 -17.30 294.90  25.54 286.84 -127.243  35.733 551.601
STARLINK-1066 2459089.01425 g  5.33  0.02 0.710  557.800 -12.47  69.26  70.58 212.54 -117.944  31.775 551.322
STARLINK-1436 2459089.67747 r  7.55  0.02 0.412  967.800 -23.66 300.36  31.90 223.77 -122.183  28.331 550.588
STARLINK-1092 2459089.99485 r  6.50  0.03 0.216 1102.400 -18.01  65.13  25.21  53.57 -109.232  37.195 552.572
STARLINK-1276 2459090.64627 r  6.68  0.02 0.309 1219.700 -15.54 292.45  22.35 300.31 -128.029  36.722 551.933
STARLINK-1401 2459090.65483 r  6.58  0.02 0.286 1095.700 -17.90 294.45  23.47 285.26 -127.377  35.087 551.219
STARLINK-1448 2459090.66753 r  5.84  0.15 0.644  604.100 -21.33 297.56  62.38 180.38 -117.771  31.696 550.802
STARLINK-1092 2459090.98911 r  4.37  0.03 0.617  604.700 -19.74  64.08  70.60 252.48 -119.896  31.588 551.930
STARLINK-1080 2459090.99291 r  4.42  0.07 0.695  576.400 -18.71  65.00  71.89 316.49 -118.896  33.576 551.880
STARLINK-1364 2459091.65634 i  6.21  0.27 0.356  813.000 -18.60 294.58  39.60 349.36 -119.753  39.470 552.335
STARLINK-1360 2459091.66120 i  4.85  0.02 0.576  704.200 -19.92 295.75  59.40  69.99 -113.859  34.076 551.060
STARLINK-1324 2459091.67070 i  4.31  0.02 0.584  578.400 -22.48 298.14  68.08 321.71 -119.570  35.702 551.547
STARLINK-1088 2459091.97554 r  5.04  0.14 0.678  578.300 -23.54  60.98  69.32  11.60 -117.413  34.068 552.046
STARLINK-1125 2459091.99565 r  6.31  0.57 0.254 1276.000 -18.13  66.00  20.05  80.95 -105.712  33.307 552.006
STARLINK-1027 2459091.99663 r  5.60  0.07 0.392  976.400 -17.86  66.23  29.81  66.97 -109.955  36.682 552.044
STARLINK-1027 2459091.99709 r  6.45  0.03 0.313 1102.900 -17.73  66.35  26.49  77.23 -107.800  34.982 551.720
STARLINK-1060 2459092.00056 r  5.67  0.02 0.304 1087.700 -16.78  67.16  26.57  81.23 -107.922  34.104 551.247
STARLINK-1096 2459092.00944 r  6.21  0.10 0.241 1135.500 -14.30  69.20  24.69  67.03 -107.874  35.536 551.953
STARLINK-1034 2459092.98503 g  6.46  0.03 0.471  852.400 -21.19  63.76  36.72  26.14 -113.561  38.295 551.844
STARLINK-1125 2459092.99111 g  6.09  0.05 0.429  850.400 -19.54  65.25  37.55  92.55 -110.939  32.149 551.899
STARLINK-1083 2459093.98275 r  5.80  0.02 0.521  703.600 -21.98  63.54  54.30 162.68 -117.225  28.736 551.538
STARLINK-1109 2459093.99035 r  4.70  0.02 0.643  599.200 -19.92  65.42  70.08  90.18 -115.197  32.924 551.610
STARLINK-1615 2459093.99411 r  0.59  0.02 0.920  396.400 -18.89  66.33  72.35  27.99 -116.487  33.948 345.165
STARLINK-1490 2459094.00824 r  4.83  0.03 0.654  604.200 -14.95  69.62  34.80  69.24 -113.280  35.735 381.767
STARLINK-1489 2459094.00918 r  5.39  0.03 0.585  636.300 -14.69  69.83  31.13  83.56 -112.448  34.868 382.266
STARLINK-1489 2459094.00966 r  6.57  0.03 0.372  811.600 -14.55  69.94  23.06  98.41 -110.250  33.002 381.985
STARLINK-1498 2459094.00966 r  6.32  0.02 0.426  811.600 -14.55  69.94  23.68  97.43 -110.880  33.504 381.409
STARLINK-1505 2459094.01013 r  6.16  0.02 0.449  726.600 -14.42  70.04  26.16  94.77 -111.186  33.621 381.343
STARLINK-1325 2459094.66010 r  4.53  0.02 0.623  607.100 -20.51 294.76  55.40 294.00 -120.223  34.367 551.113
STARLINK-1091 2459094.98977 g  5.28  0.02 0.667  597.600 -20.25  65.63  67.51 320.17 -119.728  33.510 552.326
STARLINK-1035 2459095.66250 r  5.40  0.02 0.458  842.100 -21.46 295.11  38.26 342.39 -119.704  37.844 552.472
STARLINK-1485 2459095.99014 g  5.66  0.02 0.488  596.600 -20.32  66.08  38.13 118.92 -113.511  31.842 381.024
STARLINK-1494 2459095.99014 g  8.12  0.08 0.424  596.600 -20.32  66.08  33.99 113.07 -112.320  32.089 458.389
STARLINK-1488 2459095.99061 g  5.47  0.03 0.502  585.300 -20.19  66.19  35.66 121.71 -113.679  31.851 380.772
STARLINK-1103 2459096.00233 r  5.83  0.32 0.320  986.200 -16.94  68.97  31.93  78.75 -109.281  33.933 551.880
STARLINK-1111 2459096.01270 r  6.42  0.03 0.305  918.400 -14.01  71.32  33.17  59.68 -110.883  35.600 552.190
STARLINK-1294 2459096.64800 r  6.33  0.03 0.296 1083.700 -17.75 291.38  24.23 282.50 -127.261  34.753 550.944
STARLINK-1041 2459097.99629 r  6.14  0.02 0.260  738.500 -18.96  68.27  34.87 140.68 -112.561  28.401 551.175
STARLINK-1127 2459098.01471 r  6.22  0.18 0.361 1009.700 -13.75  72.48  28.16  67.54 -109.052  36.437 552.320
STARLINK-1500 2459099.66581 g  5.31  0.20 0.668  575.800 -23.58 294.95  65.35 266.44 -119.711  32.702 551.053
STARLINK-1172 2459104.98868 i  4.66  0.04 0.661  596.900 -22.26  69.06  60.50 357.41 -116.926  35.751 551.937
STARLINK-1174 2459105.02020 g  5.72  0.03 0.488  813.600 -13.23  76.23  38.95 210.24 -120.875  29.552 550.634
STARLINK-1172 2459105.98581 g  5.51  0.02 0.444  730.500 -23.24  68.75  42.27 143.59 -114.844  30.501 551.071
STARLINK-1172 2459105.98628 g  6.17  0.04 0.280  941.300 -23.11  68.86  33.92 142.13 -112.980  28.656 550.798
STARLINK-1172 2459105.98675 g  6.81  0.03 0.189 1180.600 -22.98  68.98  26.11 141.05 -111.204  26.800 550.549
STARLINK-1238 2459105.99489 g  6.22  0.03 0.353  873.800 -20.68  70.93  38.87  14.56 -115.393  38.188 552.511
STARLINK-1171 2459106.00821 r  5.69  0.03 0.343 1032.500 -16.86  73.98  28.90  76.18 -108.723  35.145 551.830
STARLINK-1202 2459106.01055 r  6.25  0.06 0.296 1101.000 -16.19  74.50  26.12  82.41 -107.774  33.336 551.648
STARLINK-1166 2459106.01570 r  7.20  0.14 0.251 1149.500 -14.69  75.63  26.44  96.41 -107.505  32.001 551.249
STARLINK-1246 2459106.01710 r  6.21  0.02 0.392  877.300 -14.28  75.94  37.81  86.99 -110.565  33.017 551.556
STARLINK-30   2459106.62293 r  6.97  0.02 0.626  569.800 -13.50 283.19  24.17 258.08 -123.030  33.426 233.933
STARLINK-1260 2459106.62435 r  6.50  0.03 0.277 1004.300 -13.92 283.50  28.65 295.14 -125.852  36.565 551.864
STARLINK-68   2459106.64568 i  4.78  0.02 0.651  530.800 -20.09 288.26  52.39 347.17 -118.673  36.618 417.351
STARLINK-1405 2459106.99376 g  5.65  0.02 0.580  628.200 -21.16  71.04  70.16 243.10 -120.005  31.159 560.923
STARLINK-1155 2459107.00670 g  5.92  0.02 0.560  688.900 -17.45  74.02  50.47  11.63 -116.611  37.280 552.054
STARLINK-1303 2459107.62662 r  6.93  0.02 0.548  647.200 -14.88 283.72  66.24 148.70 -115.614  31.459 550.886
STARLINK-1159 2459107.99615 r  4.68  0.27 0.646  615.500 -20.65  71.99  59.60  13.28 -116.362  35.953 552.124
STARLINK-1300 2459109.65758 r  4.56  0.02 0.558  654.900 -24.39 290.28  53.07 282.04 -121.334  34.280 551.503
STARLINK-1107 2459110.00487 r  5.16  0.30 0.358  989.700 -18.46  74.76  31.54  74.51 -109.203  34.995 551.590
STARLINK-1456 2459110.00721 r  6.00  0.07 0.310 1060.000 -17.78  75.28  25.83  78.40 -108.384  33.408 547.764
STARLINK-1066 2459110.00864 r  6.57  0.02 0.307 1042.900 -17.36  75.60  26.85  92.76 -108.504  33.379 551.705
STARLINK-1442 2459110.02715 r  4.87  0.03 0.627  600.800 -11.93  79.58  72.39  67.46 -115.442  33.580 551.601
STARLINK-1408 2459110.99839 r  5.16  0.03 0.563  662.600 -20.49  73.67  51.25   7.47 -117.526  35.767 552.092
STARLINK-1069 2459111.01375 g  5.15  0.02 0.638  592.500 -16.02  77.10  74.46 344.71 -118.649  35.539 551.915
STARLINK-1086 2459111.02132 g  5.42  0.02 0.648  592.100 -13.80  78.73  65.67 162.04 -116.970  32.029 551.239
STARLINK-1095 2459111.02461 g  5.05  0.02 0.679  586.900 -12.83  79.43  69.06 206.56 -118.403  32.220 551.224
STARLINK-1158 2459111.62061 g  5.12  0.03 0.698  567.800 -14.30 281.34  78.09 289.98 -119.035  32.580 551.239
STARLINK-1162 2459111.62438 g  5.63  0.02 0.682  587.400 -15.40 282.14  69.93 326.85 -118.490  34.128 551.369
STARLINK-1281 2459111.62675 g  5.90  0.02 0.549  659.700 -16.10 282.65  58.77 173.06 -116.787  30.790 550.849
STARLINK-1089 2459111.99291 r  4.31  0.34 0.672  594.000 -22.23  72.79  64.82  18.29 -116.417  35.472 552.041
STARLINK-1321 2459112.00746 r  6.34  0.07 0.270 1102.000 -18.02  76.10  24.49  72.57 -107.965  34.541 551.913
STARLINK-1615 2459112.01073 r  6.60  0.04 0.472  808.200 -17.06  76.82  30.67  67.43 -111.093  35.953 451.783
STARLINK-1376 2459112.01821 r  6.43  0.63 0.310 1214.900 -14.87  78.45  22.68 101.79 -106.760  30.528 551.064
STARLINK-1629 2459112.02811 r  7.95  0.02 0.867  463.500 -11.94  80.54  65.64  75.16 -116.581  34.920 436.792
STARLINK-1158 2459112.61603 r  6.25  0.02 0.368  862.600 -13.23 280.09  32.86 256.00 -124.281  31.364 550.997
STARLINK-1162 2459112.61982 r  5.77  0.02 0.445  806.300 -14.36 280.89  36.67 270.07 -123.683  33.027 551.015
STARLINK-1171 2459112.62975 r  6.44  0.02 0.302 1093.300 -17.28 283.03  23.92 271.62 -127.399  32.956 551.099
STARLINK-1155 2459112.63355 r  5.85  0.02 0.352 1037.000 -18.39 283.87  27.53 288.03 -126.449  34.793 551.428
STARLINK-1587 2459113.00669 g  6.63  0.03 0.667  509.500 -18.40  76.32  49.30 354.14 -118.503  36.833 371.704
STARLINK-1620 2459113.00817 g  6.60  0.02 0.963  412.000 -17.96  76.65  57.61   2.62 -116.920  35.308 371.882
STARLINK-1610 2459113.00863 g  6.33  0.03 0.995  402.900 -17.83  76.75  61.71  10.90 -116.685  35.007 370.946
STARLINK-1642 2459113.00957 g  5.96  0.03 1.028  390.100 -17.55  76.96  74.04  11.98 -117.067  34.456 381.789
STARLINK-1599 2459113.01004 g  6.54  0.02 0.911  416.300 -17.42  77.06  69.34  19.71 -117.876  35.519 371.488
STARLINK-1636 2459113.01052 g  5.35  0.60 1.039  385.700 -17.27  77.16  79.25  30.96 -117.169  34.274 381.876
STARLINK-1635 2459113.01147 g  6.41  0.02 1.044  382.400 -17.00  77.37  75.28  51.39 -117.219  34.649 371.023
STARLINK-1593 2459113.01417 g  6.28  0.04 0.706  522.200 -16.20  77.96  66.47  90.33 -114.942  33.190 448.629
STARLINK-1618 2459113.01566 g  7.07  0.04 0.729  508.800 -15.77  78.28  66.86 104.51 -115.311  33.043 449.118
STARLINK-1366 2459113.01990 g  6.39  0.09 0.473  793.000 -14.52  79.19  41.94 160.47 -115.839  27.787 550.692
STARLINK-1321 2459113.99903 r  4.55  0.02 0.543  646.400 -20.78  74.99  65.87  35.18 -115.409  34.863 552.022
STARLINK-1116 2459114.00526 r  6.04  0.03 0.330  986.200 -18.97  76.39  32.09  88.13 -109.200  33.407 551.872
STARLINK-1376 2459114.01091 r  6.55  0.16 0.287 1000.200 -17.31  77.63  29.55  66.77 -109.458  35.085 551.894
STARLINK-71   2459114.61741 r  7.78  0.03 0.277 1006.300 -14.23 279.83  28.47 291.11 -126.199  36.319 530.424
STARLINK-1116 2459115.00041 r  4.70  0.02 0.652  614.800 -20.54  75.69  62.26  45.70 -115.702  35.562 552.122
STARLINK-1108 2459115.01779 g  4.03  0.60 0.700  571.800 -15.44  79.50  72.16 198.05 -118.343  32.663 551.729
STARLINK-1342 2459115.99866 r  4.14  0.02 0.706  564.400 -21.21  75.69  70.74  11.19 -117.824  33.622 551.705
STARLINK-1111 2459116.00910 r  6.79  0.05 0.325 1186.300 -18.15  78.01  22.35  62.38 -107.985  38.103 552.239
STARLINK-1338 2459116.02138 r  5.69  0.72 0.415  945.600 -14.52  80.65  31.16 105.08 -110.225  30.181 550.755
STARLINK-1338 2459116.02238 r  6.12  0.02 0.248 1251.500 -14.23  80.86  22.80  81.39 -106.051  33.983 551.328
STARLINK-1365 2459116.02519 r  6.15  0.05 0.374  962.800 -13.39  81.45  30.27  89.53 -109.483  32.027 551.220
STARLINK-1128 2459116.02712 r  6.70  0.17 0.275 1119.500 -12.82  81.85  27.58  88.98 -107.633  32.996 551.249
STARLINK-1113 2459116.02992 r  6.99  0.21 0.432  848.800 -11.99  82.43  34.04  84.83 -111.042  34.871 551.790
STARLINK-1019 2459116.62148 r  5.97  0.13 0.324 1019.000 -16.02 280.13  26.99 279.33 -126.571  34.360 551.364
STARLINK-1107 2459116.62616 r  6.49  0.02 0.252 1225.700 -17.41 281.13  23.48 274.16 -128.895  32.206 550.990
STARLINK-1026 2459116.63178 r  6.74  0.02 0.292 1209.100 -19.07 282.36  24.36 263.04 -128.688  33.051 551.244
STARLINK-1643 2459116.63380 i  7.22  0.03 0.373  842.200 -19.66 282.80  30.38 255.87 -123.847  30.744 380.977
STARLINK-1630 2459116.63432 i  5.26  0.71 0.604  533.500 -19.81 282.91  56.37 266.83 -121.187  31.887 470.737
STARLINK-1362 2459118.00292 g  5.48  0.26 0.587  687.200 -20.28  77.43  51.20 133.17 -114.301  30.277 551.057
STARLINK-43   2459118.02058 r  6.33  0.03 0.337  831.200 -15.06  81.25  31.97  64.83 -111.051  34.973 468.417
STARLINK-1541 2459118.02198 r  7.16  0.02 0.343 1018.700 -14.64  81.54  29.86  90.86 -108.761  32.428 551.759
STARLINK-1543 2459118.02575 r  6.65  0.06 0.295 1063.000 -13.52  82.33  26.35  76.42 -108.315  33.901 552.720
STARLINK-1612 2459118.60862 r  7.01  0.02 0.405  775.200 -12.78 276.87  28.40 279.79 -125.031  32.604 382.904
STARLINK-1612 2459118.60909 r  6.94  0.02 0.582  647.400 -12.92 276.97  32.82 294.61 -122.909  34.435 383.370
STARLINK-1624 2459118.61380 r  6.66  0.05 0.501  748.200 -14.32 277.95  28.66 292.68 -124.086  34.241 380.587
STARLINK-1596 2459118.61426 r  7.18  0.04 0.497  755.800 -14.46 278.04  29.50 298.02 -124.153  34.328 381.396
STARLINK-1624 2459118.61426 r  7.18  0.02 0.601  755.800 -14.46 278.04  30.62 304.87 -121.883  36.025 380.956
STARLINK-1639 2459118.61426 r  7.10  0.03 0.562  755.800 -14.46 278.04  29.78 299.43 -123.076  35.148 381.484
STARLINK-1607 2459118.61850 r  7.18  0.02 0.397  898.600 -15.72 278.93  23.45 291.22 -125.957  34.087 381.543
STARLINK-1620 2459118.61850 r  6.47  0.45 0.442  898.600 -15.72 278.93  23.15 296.17 -125.154  35.265 385.083
STARLINK-1600 2459118.61897 r  7.50  0.08 0.438  864.300 -15.86 279.03  23.49 301.11 -125.254  35.322 381.644
STARLINK-1607 2459118.61897 r  7.42  0.03 0.507  864.300 -15.86 279.03  25.50 301.78 -123.757  35.879 381.940
STARLINK-1116 2459118.63512 i  4.75  0.03 0.608  652.600 -20.64 282.52  55.00 295.97 -120.796  34.080 551.373
STARLINK-1494 2459118.65814 i  7.44  0.25 0.483  653.300 -27.32 287.89  46.34 293.79 -121.967  35.148 551.607
STARLINK-1538 2459119.00687 r  5.37  0.02 0.858  455.600 -19.27  78.69  58.02 135.81 -116.705  30.387 378.517
STARLINK-1571 2459119.00875 r  5.63  0.03 0.830  457.600 -18.71  79.10  59.65 106.69 -114.899  32.512 376.802
STARLINK-1579 2459119.00970 r  5.30  0.26 0.844  448.700 -18.43  79.31  61.79 103.76 -115.072  32.645 376.854
STARLINK-1532 2459119.01017 r  5.44  0.05 0.848  445.300 -18.30  79.41  60.57  92.82 -115.149  32.718 377.134
STARLINK-1549 2459119.01115 r  5.25  0.03 0.814  451.300 -18.00  79.62  58.84  80.70 -115.098  33.045 376.921
STARLINK-1566 2459119.01162 r  5.53  0.02 0.815  449.600 -17.87  79.72  53.62  70.52 -115.165  33.125 377.243
STARLINK-1563 2459119.01256 r  4.63  0.71 0.831  441.200 -17.59  79.92  62.12  74.70 -115.370  33.230 376.742
STARLINK-1542 2459119.01302 r  5.10  0.57 0.815  445.400 -17.45  80.03  62.01  70.71 -115.377  33.356 378.656
STARLINK-1578 2459119.01349 r  5.50  0.02 0.842  436.300 -17.31  80.13  66.77  73.00 -115.573  33.335 378.908
STARLINK-1341 2459119.02070 r  6.42  0.20 0.376  861.700 -15.17  81.66  40.34   6.94 -116.070  38.153 552.447
STARLINK-1548 2459119.02759 r  7.23  0.30 0.710  563.300 -13.12  83.09  74.13  98.10 -116.374  32.212 550.950
STARLINK-1597 2459119.61911 i  7.69  0.03 0.323 1113.800 -16.19 278.77  21.77 293.37 -127.802  35.372 490.416
STARLINK-1329 2459119.99247 g  4.89  0.37 0.483  689.700 -23.65  75.85  48.99  36.29 -115.037  35.481 551.996
STARLINK-1554 2459120.01141 r  8.00  0.09 0.217 1098.100 -18.08  80.07  24.60  52.20 -109.433  37.288 551.796
STARLINK-1228 2459120.01991 r  6.28  0.03 0.357  985.500 -15.56  81.87  31.34  76.96 -109.232  34.834 551.735
STARLINK-1526 2459120.02225 r  6.44  0.12 0.303 1050.700 -14.86  82.36  29.48  81.99 -108.426  33.705 551.184
STARLINK-1584 2459120.02603 r  6.89  0.08 0.239 1156.300 -13.73  83.15  24.07  68.42 -107.558  35.405 551.974
STARLINK-1485 2459120.61180 r  5.59  0.04 0.471  752.300 -14.30 276.96  26.64 272.53 -124.277  33.605 382.838
STARLINK-1497 2459120.61508 r  5.70  0.06 0.451  791.700 -15.28 277.65  25.89 263.84 -124.865  33.148 382.574
STARLINK-1497 2459120.61555 r  5.67  0.02 0.577  698.300 -15.42 277.74  29.06 250.54 -122.823  31.302 382.321
STARLINK-1513 2459120.61555 r  6.34  0.03 0.447  698.300 -15.42 277.74  26.98 258.11 -124.965  33.093 382.626
STARLINK-1513 2459120.61601 r  6.30  0.04 0.569  709.900 -15.56 277.84  28.83 248.61 -122.926  31.245 382.375
STARLINK-1072 2459120.61653 r  5.67  0.03 0.374  945.900 -15.72 277.95  30.06 276.93 -125.524  33.629 551.258
STARLINK-1052 2459120.62126 r  6.19  0.02 0.253 1232.900 -17.12 278.94  22.86 276.84 -129.170  34.956 551.431
STARLINK-1116 2459120.62646 r  7.96  0.03 0.263 1250.800 -18.67 280.05  22.27 283.36 -129.267  33.536 551.187
STARLINK-1574 2459121.00281 r  4.28  0.03 0.692  565.400 -20.77  78.58  79.08  29.62 -116.825  33.536 551.114
STARLINK-1554 2459121.00658 r  6.32  0.10 0.549  649.100 -19.66  79.41  52.22  28.93 -116.026  35.217 551.402
STARLINK-1584 2459121.02025 r  6.56  0.56 0.569  646.000 -15.60  82.33  58.62 183.72 -117.948  29.607 551.151
STARLINK-1523 2459121.02406 r  6.22  0.02 0.708  563.800 -14.47  83.12  77.40 148.94 -117.120  31.519 551.231
STARLINK-1580 2459121.03115 r  6.39  0.20 0.715  557.500 -12.35  84.58  78.00  16.13 -117.481  33.311 551.801
STARLINK-1046 2459121.63376 i  4.17  0.05 0.721  551.500 -21.12 281.36  86.38 293.47 -118.138  34.131 551.489
STARLINK-1214 2459122.00173 g  6.27  0.03 0.463  767.000 -21.24  78.73  48.00  80.74 -112.103  33.721 551.554
STARLINK-1234 2459122.00457 g  5.30  0.03 0.648  619.400 -20.41  79.36  61.36  45.67 -115.547  35.562 552.023
STARLINK-1275 2459122.01490 r  5.98  0.02 0.391  966.000 -17.34  81.58  31.86 102.16 -109.619  31.122 551.173
STARLINK-1275 2459122.01590 r  6.66  0.02 0.219 1323.500 -17.05  81.79  21.33  76.93 -105.361  34.874 551.769
STARLINK-1309 2459122.01870 r  5.97  0.07 0.332 1014.900 -16.21  82.39  29.33  84.80 -108.801  32.972 551.277
STARLINK-1734 2459122.02204 r  7.32  0.02 0.637  588.500 -15.22  83.08  31.29  61.26 -112.568  35.107 305.678
STARLINK-1313 2459122.02584 r  6.55  0.02 0.288 1019.400 -14.08  83.87  31.90  73.62 -109.088  34.780 551.820
STARLINK-1501 2459122.60452 r  6.49  0.02 0.354  886.100 -12.69 274.90  33.20 289.56 -124.603  35.403 551.004
STARLINK-1502 2459122.60784 r  6.44  0.03 0.317  970.600 -13.69 275.58  29.54 286.91 -125.804  35.396 551.566
STARLINK-1499 2459122.61493 r  6.36  0.04 0.352  989.100 -15.81 277.04  30.42 269.82 -126.135  33.656 551.530
STARLINK-1391 2459122.62157 r  5.32  0.24 0.288 1194.200 -17.79 278.44  21.31 275.05 -128.536  33.631 551.172
STARLINK-1022 2459122.64614 i  5.77  0.03 0.297 1135.300 -25.04 283.86  25.53 270.89 -127.909  33.948 551.105
STARLINK-1221 2459122.99067 r  4.38  0.02 0.605  640.000 -24.65  76.64  59.37  74.17 -114.290  34.311 551.586
STARLINK-1209 2459123.00475 r  4.74  0.02 0.538  655.300 -20.51  79.79  53.35 147.25 -115.702  31.256 551.121
STARLINK-1247 2459123.01827 r  4.94  0.02 0.548  716.000 -16.49  82.68  45.44 196.60 -119.538  30.287 550.796
STARLINK-1546 2459123.02634 r  2.99  0.23 0.697  538.700 -14.08  84.35  43.22   9.63 -117.028  37.115 382.673
STARLINK-1707 2459123.02735 r  6.27  0.03 0.760  507.600 -13.78  84.56  42.82   3.12 -116.730  36.665 382.257
STARLINK-1742 2459123.02735 r  6.51  0.03 0.610  507.600 -13.78  84.56  42.71   3.12 -117.978  37.525 382.543
STARLINK-1550 2459123.02782 r  6.28  0.20 0.607  567.100 -13.64  84.66  43.60   3.81 -118.098  37.490 382.587
STARLINK-1575 2459123.02782 r  6.14  0.11 0.758  567.100 -13.64  84.66  43.60   4.01 -116.908  36.669 382.369
STARLINK-1298 2459123.02846 r  5.58  0.03 0.435  731.200 -13.45  84.79  45.85  40.26 -114.339  35.695 551.865
STARLINK-1711 2459123.02988 r  4.88  0.02 0.856  464.600 -13.02  85.08  48.81  81.95 -115.108  34.813 382.079
STARLINK-1713 2459123.02988 r  5.92  0.08 0.801  464.600 -13.02  85.08  51.76  88.67 -114.737  33.948 382.002
STARLINK-1769 2459123.02988 r  6.46  0.10 0.606  464.600 -13.02  85.08  49.36  92.97 -113.608  33.046 381.701
STARLINK-1474 2459123.61928 g  6.30  0.03 0.409  781.000 -17.39 277.66  46.85 346.19 -119.692  38.353 552.048
STARLINK-1318 2459124.00315 r  4.00  0.31 0.684  587.600 -21.13  79.83  67.83 120.29 -115.871  31.471 551.463
STARLINK-1231 2459124.02028 r  6.23  0.02 0.328  982.800 -16.04  83.48  29.64  93.62 -109.258  33.261 551.664
STARLINK-1290 2459124.02219 r  5.78  0.73 0.259 1094.400 -15.47  83.88  26.38  69.43 -108.242  35.130 551.637
STARLINK-1232 2459124.02406 r  6.79  0.08 0.264 1072.800 -14.91  84.26  28.41 102.54 -108.589  31.557 551.162
STARLINK-1297 2459124.02644 r  7.65  0.02 0.190 1253.700 -14.20  84.75  22.11  59.55 -107.112  37.101 552.305
STARLINK-1104 2459124.60590 r  2.72  0.02 0.300 1016.300 -13.67 274.61  27.14 261.09 -126.276  31.370 550.897
STARLINK-1063 2459124.60730 r  6.19  0.37 0.286 1050.800 -14.09 274.89  27.05 286.07 -126.801  35.581 551.506
STARLINK-1103 2459124.61341 r  6.33  0.02 0.403  925.100 -15.92 276.15  31.45 285.54 -125.013  34.622 551.442
STARLINK-1041 2459124.61481 r  4.69  0.71 0.394  959.700 -16.34 276.44  32.83 253.99 -125.429  32.345 551.021
STARLINK-1101 2459124.61622 r  2.58  0.03 0.272 1178.700 -16.76 276.73  23.70 275.32 -128.411  32.745 551.017
STARLINK-1046 2459124.62091 r  5.65  0.09 0.244 1334.700 -18.16 277.72  18.87 276.78 -130.213  34.399 551.399
STARLINK-1312 2459125.00321 g  5.93  0.02 0.492  789.000 -21.27  80.23  42.34 151.24 -115.106  28.101 550.790
STARLINK-1317 2459125.01118 g  5.58  0.03 0.455  764.700 -18.90  81.95  40.08  75.25 -112.154  33.230 551.715
STARLINK-1208 2459125.02336 g  6.62  0.03 0.354  823.300 -15.27  84.50  43.80 125.57 -112.685  30.587 550.942
STARLINK-1238 2459125.99046 r  7.60  0.84 0.497  770.200 -25.19  77.78  43.13  15.26 -116.186  38.281 552.482
STARLINK-1405 2459126.01716 r  6.99  0.08 0.266 1108.800 -17.27  83.59  23.79 100.28 -107.914  32.288 551.577
STARLINK-1370 2459126.02141 r  7.58  0.76 0.201 1250.900 -16.00  84.47  21.93 108.38 -107.010  30.172 546.046
STARLINK-1418 2459126.02141 r  8.20  0.05 0.250 1250.900 -16.00  84.47  21.98 107.11 -108.305  31.271 538.059
STARLINK-1230 2459126.02378 r  7.20  0.02 0.356 1117.100 -15.29  84.96  24.58  52.57 -109.801  39.199 552.386
STARLINK-70   2459126.02472 r  7.91  0.04 0.423  741.800 -15.01  85.16  35.93  76.23 -111.611  33.828 444.222
STARLINK-1276 2459126.02614 r  6.36  0.51 0.339 1167.900 -14.58  85.45  23.80 113.14 -107.913  29.080 550.763
STARLINK-1467 2459126.60076 r  6.45  0.05 0.356  895.600 -12.68 273.00  31.99 287.88 -124.819  35.162 551.336
STARLINK-1483 2459126.61153 r  1.55  0.02 0.414  925.300 -15.91 275.18  32.00 260.56 -124.911  32.126 551.105
STARLINK-1479 2459126.61808 r  6.37  0.04 0.324 1138.200 -17.87 276.54  23.71 265.59 -127.641  32.405 550.928
STARLINK-1471 2459126.62182 r  6.96  0.09 0.341 1148.500 -18.99 277.32  24.72 246.56 -127.152  30.822 550.960
STARLINK-1204 2459126.98461 g  6.14  0.03 0.345  882.000 -27.06  76.83  34.04 109.02 -110.976  31.884 551.301
STARLINK-1277 2459128.01550 r  3.35  0.06 0.337  958.400 -18.06  84.01  28.03  72.78 -109.589  33.691 551.620
STARLINK-1230 2459128.01739 r  6.89  0.06 0.243 1138.700 -17.50  84.40  25.55 102.82 -107.847  31.382 551.016
STARLINK-1276 2459128.01879 r  5.78  0.06 0.385  858.500 -17.08  84.69  35.76  75.85 -110.901  33.604 551.532
STARLINK-1276 2459128.01973 r  7.07  0.02 0.187 1286.300 -16.80  84.88  22.54  62.33 -106.639  37.034 552.121
STARLINK-1402 2459128.02442 r  6.94  0.07 0.313 1173.000 -15.39  85.85  23.36  67.38 -107.426  36.837 551.996
STARLINK-1407 2459128.99833 r  5.00  0.03 0.418  768.100 -23.33  80.72  47.30 148.19 -114.808  30.116 551.249
STARLINK-1281 2459128.99973 r  5.10  0.78 0.466  793.800 -22.92  81.03  41.00 166.26 -116.150  27.702 550.677
STARLINK-1310 2459129.00406 r  4.87  0.02 0.560  695.500 -21.63  81.97  51.29 106.16 -113.336  31.671 551.259
STARLINK-1723 2459129.60510 r  5.79  0.05 0.816  479.300 -14.80 273.00  64.64 271.22 -119.546  32.672 443.408
STARLINK-1767 2459129.60510 r  5.89  0.09 0.665  479.300 -14.80 273.00  62.40 265.99 -120.623  31.768 443.635
STARLINK-1145 2459129.61970 r  5.10  0.02 0.503  673.300 -19.18 276.00  57.04 326.45 -120.047  36.544 551.675
STARLINK-1170 2459129.63085 i  4.63  0.02 0.678  611.800 -22.51 278.36  68.84 211.55 -118.504  32.213 551.180
STARLINK-1150 2459129.63411 i  4.83  0.04 0.650  623.200 -23.48 279.07  61.39 231.23 -119.900  32.377 551.077
STARLINK-1139 2459129.64373 i  5.19  0.12 0.389  907.900 -26.33 281.20  32.78 273.63 -125.057  33.717 551.414
STARLINK-1319 2459130.00421 r  5.00  0.02 0.403  756.600 -21.74  82.39  49.79  44.54 -113.708  35.749 551.982
STARLINK-1243 2459130.01272 r  5.42  0.02 0.370  808.700 -19.20  84.19  44.08 153.65 -114.760  29.319 550.861
STARLINK-1415 2459130.01380 r  6.52  0.05 0.286 1049.000 -18.87  84.41  26.07 100.74 -108.640  32.360 551.638
STARLINK-1026 2459130.02275 r  7.03  0.10 0.358 1113.400 -16.19  86.25  25.26 113.64 -108.636  29.021 550.778
STARLINK-1421 2459130.62606 r  4.63  0.03 0.688  577.100 -21.35 277.03  66.41 175.27 -116.831  31.077 550.900
STARLINK-1401 2459131.01628 g  5.56  0.04 0.523  663.400 -18.28  85.30  50.17 126.97 -114.533  31.951 551.199
STARLINK-1015 2459131.02963 r  6.10  0.02 0.397  835.100 -14.28  88.02  38.31  76.42 -111.234  33.645 551.451
STARLINK-1021 2459132.00068 r  5.29  0.10 0.448  901.800 -23.09  82.40  33.69 142.22 -112.558  28.052 550.740
STARLINK-1409 2459132.01306 r  5.25  0.03 0.511  745.400 -19.40  85.01  43.63  78.26 -112.590  34.953 551.836
STARLINK-1409 2459132.01408 r  6.81  0.09 0.244 1118.500 -19.09  85.22  23.36 108.31 -108.214  31.102 551.190
STARLINK-1360 2459132.02111 r  6.95  0.02 0.322 1140.200 -16.99  86.66  25.11  66.13 -107.741  36.576 552.051
STARLINK-1324 2459132.03188 r  6.28  0.03 0.290 1104.800 -13.75  88.83  27.15  86.25 -107.739  33.582 551.485
STARLINK-1261 2459132.03469 r  5.83  0.34 0.443  850.000 -12.90  89.40  35.53  76.62 -111.192  35.461 551.921
STARLINK-1020 2459135.00484 r  1.46  0.02 0.396 1064.200 -22.31  84.42  28.31 130.07 -110.680  27.884 550.565
STARLINK-1031 2459135.01762 r  6.10  0.05 0.347  942.300 -18.48  87.06  30.82 181.40 -117.401  25.886 550.372
STARLINK-1011 2459135.03296 g  5.44  0.03 0.527  668.600 -13.87  90.14  60.42  71.42 -114.027  33.899 551.622
STARLINK-1148 2459135.59821 g  6.34  0.06 0.420  779.900 -14.29 269.88  45.95 283.62 -123.176  35.186 551.809
STARLINK-1393 2459135.60430 g  6.81  0.02 0.370  812.300 -16.12 271.08  35.24 206.46 -119.909  27.753 550.304
STARLINK-1162 2459135.60621 g  6.63  0.08 0.530  742.700 -16.69 271.47  45.70 208.13 -119.838  30.046 550.598
STARLINK-1030 2459135.99759 r  5.39  0.02 0.471  859.100 -24.63  83.25  36.85 132.61 -112.168  29.134 550.780
STARLINK-1477 2459136.02299 r  6.27  0.03 0.410  950.100 -17.02  88.51  31.37 104.39 -110.079  30.378 550.859
STARLINK-1477 2459136.02349 r  5.83  0.03 0.324 1079.200 -16.87  88.61  25.42  86.61 -108.030  32.295 551.140
STARLINK-1493 2459136.03014 r  6.03  0.06 0.399  893.200 -14.87  89.93  33.72  86.93 -110.347  32.390 551.523
STARLINK-1494 2459136.03394 r  6.79  0.02 0.325 1054.000 -13.73  90.69  28.96  71.75 -109.624  34.093 551.483
STARLINK-1143 2459136.59300 r  3.46  0.02 0.406  881.900 -12.96 268.56  33.07 275.82 -124.704  33.485 551.090
STARLINK-1159 2459136.60844 r  6.98  0.03 0.349 1129.700 -17.61 271.62  25.35 247.91 -126.797  30.641 550.991
STARLINK-1414 2459136.61893 i  5.50  0.03 0.526  781.100 -20.76 273.74  45.65 325.24 -120.075  36.563 551.494
STARLINK-1322 2459137.00643 r  4.70  0.31 0.385  932.200 -22.14  85.49  40.99 123.33 -112.793  31.113 551.074
STARLINK-1477 2459137.01788 r  5.76  0.02 0.407  840.400 -18.71  87.84  41.30 171.84 -117.312  27.013 550.491
STARLINK-1477 2459137.01835 r  5.42  0.02 0.541  721.000 -18.57  87.93  46.25 159.12 -115.529  28.866 550.721
STARLINK-1323 2459137.02022 r  5.22  0.03 0.399  792.300 -18.00  88.31  44.51 163.43 -115.702  29.209 550.874
STARLINK-1357 2459137.03722 r  6.12  0.03 0.390  955.500 -12.90  91.68  30.93 198.13 -120.127  27.529 550.758
STARLINK-1327 2459137.04003 r  5.19  0.02 0.432  938.700 -12.05  92.24  32.47 228.88 -123.316  29.552 550.923
STARLINK-1393 2459137.59768 r  5.56  0.03 0.609  658.000 -14.62 269.19  54.95 329.08 -119.781  35.124 551.452
STARLINK-1070 2459137.63103 g  5.57  0.03 0.558  723.100 -24.64 275.96  47.41 232.56 -120.962  31.018 550.984
STARLINK-1464 2459138.00094 r  5.34  0.04 0.542  742.500 -23.94  84.72  44.27 147.21 -114.090  29.371 550.864
STARLINK-1539 2459138.02062 r  6.05  0.03 0.543  687.500 -18.04  88.75  29.62  77.32 -111.874  35.209 382.551
STARLINK-1566 2459138.02203 r  5.71  0.02 0.369  663.200 -17.61  89.03  26.51  87.94 -109.918  33.300 382.925
STARLINK-1533 2459138.02249 r  5.95  0.04 0.370  830.100 -17.47  89.13  24.31  93.13 -110.000  33.232 383.256
STARLINK-1536 2459138.02439 r  7.34  0.08 0.364  817.100 -16.90  89.50  28.65  91.47 -110.218  32.860 382.829
STARLINK-1568 2459138.02486 r  5.44  0.03 0.585  969.300 -16.76  89.60  32.44  85.89 -112.531  34.569 384.101
STARLINK-1055 2459138.02673 r  6.33  0.03 0.299 1059.000 -16.20  89.97  29.37  81.80 -108.337  33.777 551.590
STARLINK-1022 2459138.02957 r  5.53  0.02 0.461  806.400 -15.35  90.53  37.57  88.12 -111.562  31.988 551.372
STARLINK-1022 2459138.03004 r  6.37  0.04 0.334  961.300 -15.21  90.62  30.91  77.27 -109.565  33.758 551.647
STARLINK-1022 2459138.03051 r  7.02  0.03 0.235 1165.100 -15.07  90.72  25.44  69.83 -107.478  35.489 551.932
STARLINK-1029 2459138.03759 r  7.71  0.02 0.212 1166.700 -12.94  92.11  24.42 113.23 -108.220  29.851 542.127
STARLINK-1396 2459138.59986 r  7.08  0.02 0.329 1078.100 -15.52 269.32  27.95 289.62 -127.086  34.337 550.726
STARLINK-1445 2459138.60693 r  7.26  0.02 0.236 1076.400 -17.64 270.72  23.49 244.02 -126.048  28.913 550.471
STARLINK-1446 2459138.61071 r  6.36  0.03 0.307  964.700 -18.78 271.48  28.27 253.94 -125.410  30.728 550.845
STARLINK-1392 2459139.59383 r  5.64  0.05 0.560  681.000 -13.94 267.85  51.92 283.05 -121.705  33.268 551.206
STARLINK-1345 2459139.61893 g  5.08  0.02 0.610  639.300 -21.49 272.83  55.14 277.41 -120.864  33.278 551.056
STARLINK-1041 2459139.99747 r  5.05  0.04 0.509  779.600 -25.29  84.72  42.72 117.59 -112.409  30.586 550.785
STARLINK-1038 2459140.00029 r  5.92  0.28 0.530  733.400 -24.44  85.32  47.31 149.08 -115.544  28.683 550.997
STARLINK-1365 2459140.00655 r  4.74  0.02 0.516  717.900 -22.57  86.61  44.26  92.11 -112.882  34.085 551.756
STARLINK-1039 2459140.00795 r  4.19  0.30 0.571  660.300 -22.15  86.90  51.00  80.53 -113.837  32.631 551.614
STARLINK-1371 2459140.00936 r  4.64  0.03 0.645  615.600 -21.72  87.19  63.37  43.56 -116.400  35.965 552.326
STARLINK-1374 2459140.01696 r  4.93  0.03 0.551  647.000 -19.44  88.73  57.85 118.45 -114.570  32.382 551.560
STARLINK-1535 2459140.01855 r  6.46  0.04 0.249 1236.600 -18.96  89.05  21.16  90.52 -106.221  33.325 551.741
STARLINK-1504 2459140.02995 r  6.10  0.05 0.385  864.200 -15.54  91.31  35.31  76.78 -110.802  33.504 551.428
STARLINK-1392 2459140.58930 r  5.00  0.43 0.307 1045.300 -12.81 266.68  29.51 272.29 -126.763  32.250 550.974
STARLINK-1092 2459140.59452 r  6.06  0.03 0.358 1015.800 -14.38 267.69  29.74 262.86 -126.294  32.914 551.021
STARLINK-1092 2459140.59498 r  6.05  0.02 0.432  920.200 -14.52 267.78  32.24 253.02 -124.338  31.126 550.773
STARLINK-1089 2459140.60494 r  6.74  0.02 0.320 1204.000 -17.52 269.73  23.18 251.57 -127.964  31.112 550.881
STARLINK-1089 2459140.60540 r  6.60  0.17 0.354 1142.400 -17.66 269.83  24.26 241.50 -126.092  29.295 550.629
STARLINK-1479 2459141.00568 g  7.38  0.54 0.302 1093.500 -22.98  86.80  27.29  86.38 -107.851  33.146 551.428
STARLINK-1050 2459141.01176 g  6.31  0.02 0.306  908.700 -21.16  88.04  37.38  28.93 -113.651  37.888 552.330
STARLINK-1540 2459141.02037 g  6.86  0.02 0.641  625.400 -18.57  89.76  59.29  60.96 -115.210  35.415 552.042
STARLINK-1591 2459141.03165 r  7.34  0.02 0.455  875.100 -15.18  91.98  36.50  44.99 -111.947  37.327 552.450
STARLINK-1471 2459142.00474 r  4.60  0.04 0.498  716.400 -23.42  86.96  51.98  85.71 -112.926  33.193 551.444
STARLINK-1543 2459142.00615 r  6.24  0.04 0.649  618.100 -22.99  87.25  61.73  44.46 -115.416  35.410 552.053
STARLINK-1142 2459142.01227 r  6.11  0.02 0.404 1095.100 -21.16  88.49  30.43 116.06 -110.053  29.430 551.042
STARLINK-1548 2459142.01378 r  6.54  0.13 0.443  731.700 -20.70  88.79  42.10 122.69 -113.400  31.659 551.393
STARLINK-1576 2459142.02148 r  4.72  0.82 0.388  918.100 -18.39  90.33  31.04  85.35 -110.077  34.684 551.660
STARLINK-1590 2459142.59135 r  6.89  0.03 0.402  949.700 -13.89 266.50  31.70 258.95 -125.216  32.188 550.883
STARLINK-1328 2459142.59324 r  6.54  0.22 0.363 1009.300 -14.46 266.86  28.16 285.93 -126.118  34.682 551.445
STARLINK-1588 2459142.59465 r  5.60  0.05 0.358 1046.300 -14.88 267.14  28.40 258.06 -126.498  32.257 551.257
STARLINK-1356 2459142.60027 r  6.49  0.02 0.256 1022.400 -16.57 268.23  31.97 247.09 -125.332  29.092 550.508
STARLINK-1345 2459142.60687 r  7.20  0.03 0.280 1294.000 -18.56 269.52  20.70 295.70 -129.305  36.017 551.524
STARLINK-1483 2459142.99104 g  7.12  0.20 0.329  888.300 -27.68  84.46  38.83  66.53 -110.978  35.076 551.725
STARLINK-1582 2459142.99676 g  7.33  0.04 0.368 1028.400 -25.97  85.67  28.10  66.33 -109.270  36.722 552.083
STARLINK-1582 2459142.99723 g  6.59  0.05 0.294 1161.400 -25.83  85.76  24.67  77.04 -107.111  35.023 551.755
STARLINK-1195 2459143.01448 r  5.98  0.48 0.527  701.300 -20.65  89.28  53.21 163.32 -117.049  28.772 550.763
STARLINK-1562 2459143.02009 r  6.83  0.03 0.482  770.200 -18.96  90.40  43.89 193.75 -118.624  29.311 550.639
STARLINK-1255 2459143.03512 r  6.07  0.02 0.520  768.900 -14.44  93.34  42.11  59.25 -113.240  36.683 551.942
STARLINK-1255 2459143.03559 r  6.16  0.03 0.436  847.200 -14.30  93.43  39.35  71.11 -111.089  34.987 551.639
STARLINK-1133 2459144.02727 r  6.75  0.03 0.314 1252.000 -16.96  92.14  21.24 109.31 -106.887  29.065 550.619
STARLINK-1255 2459144.03241 r  6.48  0.11 0.290  959.100 -15.41  93.14  30.82 114.30 -110.382  30.907 550.983
STARLINK-1149 2459144.03709 r  6.71  0.05 0.421  962.700 -14.01  94.05  31.00 119.73 -111.065  28.514 550.554
STARLINK-1149 2459144.03755 r  6.58  0.05 0.380 1017.200 -13.87  94.14  30.02 110.73 -109.224  30.344 550.809
STARLINK-1180 2459144.04082 r  6.38  0.09 0.431  915.500 -12.89  94.77  32.76 105.44 -110.658  30.137 551.051
STARLINK-1125 2459144.58821 r  6.19  0.02 0.446  889.900 -13.39 265.32  35.72 242.91 -124.011  31.341 550.942
STARLINK-1091 2459144.59433 r  5.08  0.20 0.288 1214.200 -15.23 266.49  23.57 265.74 -128.689  33.373 551.287
STARLINK-1072 2459144.59811 r  6.77  0.02 0.321 1180.600 -16.36 267.22  24.04 253.64 -127.913  31.584 550.791
STARLINK-1358 2459144.59998 r  6.76  0.03 0.287 1236.800 -16.92 267.58  20.06 284.93 -128.847  35.197 551.321
STARLINK-1358 2459144.60045 r  7.01  0.03 0.342 1126.300 -17.07 267.68  24.00 298.66 -126.673  36.896 551.635
STARLINK-1293 2459145.02082 g  5.09  0.02 0.618  616.100 -19.05  91.22  67.61  82.32 -114.769  33.527 551.447
STARLINK-1267 2459145.03518 r  5.70  0.02 0.552  726.000 -14.74  94.01  46.78  53.14 -113.842  36.423 552.210
STARLINK-1272 2459145.03892 r  5.82  0.02 0.537  714.700 -13.62  94.73  45.40  81.66 -113.053  34.830 551.808
STARLINK-1272 2459145.03939 r  6.06  0.02 0.390  849.900 -13.48  94.82  40.64  91.16 -111.007  33.088 551.521
STARLINK-1153 2459145.04033 r  5.15  0.02 0.590  660.300 -13.20  95.00  53.68  97.03 -113.906  31.912 551.247
STARLINK-1132 2459145.04366 r  5.06  0.04 0.657  604.100 -12.20  95.64  60.30  91.40 -115.119  31.917 551.052
STARLINK-1103 2459145.60673 r  4.83  0.03 0.606  614.300 -19.17 268.60  68.71 279.90 -120.299  34.626 551.623
STARLINK-1106 2459145.62762 g  6.25  0.03 0.464  866.500 -25.45 272.77  36.66 238.28 -123.408  30.920 551.077
STARLINK-1538 2459146.58817 r  7.10  0.02 0.470  744.500 -13.80 264.73  27.47 276.98 -124.240  33.578 414.906
STARLINK-1542 2459146.58817 r  7.15  0.02 0.459  744.500 -13.80 264.73  27.47 276.98 -124.406  33.435 408.255
STARLINK-1515 2459146.59381 r  7.64  0.02 0.426  838.100 -15.49 265.81  26.86 294.31 -125.272  34.356 411.152
STARLINK-1579 2459146.59381 r  7.46  0.02 0.504  838.100 -15.49 265.81  26.86 294.31 -123.676  35.560 416.638
STARLINK-1372 2459146.60041 r  6.58  0.03 0.254 1078.700 -17.48 267.08  27.86 254.11 -126.445  29.848 550.660
STARLINK-1329 2459146.61202 r  6.02  0.05 0.468  851.000 -20.97 269.34  37.80 315.04 -123.048  36.040 551.620
STARLINK-1329 2459146.61248 r  6.06  0.03 0.460  861.500 -21.11 269.43  37.51 328.36 -120.834  37.708 551.949
STARLINK-1554 2459146.62955 g  6.14  0.05 0.426  817.900 -26.24 272.85  40.33 274.25 -123.876  32.619 550.676
STARLINK-1282 2459147.00039 g  6.00  0.02 0.244 1008.400 -25.50  87.82  31.54 139.41 -112.158  28.237 550.821
STARLINK-1731 2459147.02718 r  6.03  0.24 0.982  395.200 -17.45  93.12  40.51  84.32 -114.997  32.016 301.034
STARLINK-1784 2459147.02718 r  6.05  0.10 0.894  395.200 -17.45  93.12  38.28  80.44 -114.597  32.351 301.533
STARLINK-1795 2459147.02718 r  6.18  0.16 0.946  395.200 -17.45  93.12  40.47  84.31 -114.836  32.152 302.698
STARLINK-1808 2459147.02718 r  6.18  0.07 0.727  395.200 -17.45  93.12  37.75  79.63 -113.892  32.935 301.041
STARLINK-1809 2459147.02718 r  6.12  0.07 0.770  395.200 -17.45  93.12  37.75  79.63 -114.077  32.783 301.326
STARLINK-1822 2459147.02718 r  6.08  0.07 0.802  395.200 -17.45  93.12  37.75  79.63 -114.212  32.672 301.306
STARLINK-1826 2459147.02718 r  6.22  0.07 0.701  395.200 -17.45  93.12  37.75  79.63 -113.783  33.025 303.176
STARLINK-1827 2459147.02718 r  6.02  0.07 0.842  395.200 -17.45  93.12  37.75  79.63 -114.379  32.533 301.504
STARLINK-1830 2459147.02718 r  6.26  0.07 0.676  395.200 -17.45  93.12  37.75  79.63 -113.669  33.116 303.657
STARLINK-1270 2459149.59264 r  5.70  0.03 0.421  742.400 -15.75 264.73  47.30 325.81 -120.752  37.316 551.545
STARLINK-1514 2459149.59453 r  7.63  0.03 0.474  845.000 -16.31 265.08  37.84 317.40 -122.607  36.385 551.399
STARLINK-1263 2459149.60602 r  5.44  0.05 0.481  754.600 -19.76 267.28  41.28 177.73 -116.858  28.060 550.443
STARLINK-1296 2459149.62000 r  7.92  0.02 0.629  592.500 -23.97 270.01  75.27 207.53 -118.876  30.872 550.830
STARLINK-1276 2459150.00692 g  6.20  0.02 0.461  859.300 -24.00  90.14  36.51  23.99 -114.461  38.839 552.259
STARLINK-1557 2459150.59715 r  7.20  0.03 0.259 1080.700 -17.29 265.29  27.36 257.17 -126.692  30.257 550.464
STARLINK-1265 2459150.61232 r  5.27  0.18 0.431  743.100 -21.85 268.20  40.41 239.66 -122.018  30.454 550.775
STARLINK-1752 2459150.61746 r  6.66  0.02 0.507  689.400 -23.39 269.20  48.13 289.96 -121.810  34.822 551.767
STARLINK-1318 2459150.62236 r  2.47  0.02 0.315  949.800 -24.87 270.17  32.95 258.66 -125.265  30.827 550.789
STARLINK-1313 2459150.63657 g  5.45  0.15 0.359 1005.200 -29.14 273.04  28.78 284.58 -126.156  34.352 551.331
STARLINK-1262 2459151.01061 g  4.90  0.02 0.624  621.600 -23.05  91.19  62.29  77.96 -114.647  34.136 551.708
STARLINK-1306 2459151.02511 r  4.70  0.02 0.365  812.100 -18.69  93.99  45.96 150.15 -114.414  29.467 551.133
STARLINK-1622 2459151.04029 r  6.80  0.03 0.704  578.100 -14.15  96.87  38.79 131.21 -114.233  29.934 378.967
STARLINK-1585 2459151.04273 r  6.63  0.11 0.759  534.900 -13.42  97.34  43.22 139.22 -114.461  30.501 378.148
STARLINK-1598 2459151.04273 r  6.69  0.10 0.727  534.900 -13.42  97.34  43.33 140.50 -115.526  29.529 379.955
STARLINK-1652 2459151.58253 r  6.20  0.76 0.482  724.800 -13.10 262.25  49.59 351.88 -118.653  37.758 552.237
STARLINK-1556 2459151.59106 r  7.28  0.02 0.476  836.200 -15.65 263.86  38.63 314.91 -122.867  35.971 551.541
STARLINK-1556 2459151.59153 r  7.55  0.02 0.464  851.900 -15.79 263.94  38.32 328.35 -120.658  37.640 551.869
STARLINK-1673 2459151.59983 r  5.36  0.02 0.516  671.300 -18.28 265.51  58.24 289.81 -121.331  35.181 552.053
STARLINK-1673 2459151.60032 r  4.88  0.05 0.695  573.300 -18.43 265.61  68.80 270.09 -119.185  33.378 551.755
STARLINK-1292 2459151.60940 r  5.27  0.02 0.456  733.000 -21.16 267.34  50.87 188.24 -118.670  28.408 550.548
STARLINK-1274 2459151.61315 r  4.83  0.08 0.602  617.500 -22.28 268.06  66.40 183.73 -118.175  30.120 550.853
STARLINK-1232 2459151.63759 g  6.60  0.05 0.210 1219.800 -29.63 272.93  23.35 294.35 -128.290  37.423 552.077
STARLINK-71   2459152.01916 r  2.34  0.14 0.630  611.900 -20.63  93.16  62.79  66.39 -114.457  34.124 530.689
STARLINK-1095 2459152.03195 r  6.71  0.07 0.226 1296.500 -16.80  95.60  21.81  77.17 -105.651  34.739 551.796
STARLINK-1014 2459152.03339 r  6.46  0.02 0.300 1082.200 -16.37  95.87  27.56  85.38 -107.984  33.775 549.442
STARLINK-1075 2459152.03811 r  6.20  0.02 0.378  906.900 -14.96  96.76  34.56  84.98 -110.169  32.947 551.432
STARLINK-1017 2459152.04046 r  6.41  0.02 0.280 1056.800 -14.26  97.21  26.53 101.11 -108.581  32.155 551.235
STARLINK-1093 2459152.04186 r  6.81  0.02 0.307  979.200 -13.84  97.47  32.68  73.69 -109.531  34.537 551.658
STARLINK-1093 2459152.04233 r  7.36  0.03 0.215 1196.200 -13.70  97.56  24.18  65.06 -107.406  36.245 551.954
STARLINK-1023 2459152.04377 r  6.39  0.02 0.316  956.600 -13.27  97.83  29.98 103.86 -109.829  32.187 551.110
STARLINK-1553 2459152.57855 r  6.84  0.14 0.577  678.100 -12.11 261.22  32.30 246.35 -123.060  32.124 382.137
STARLINK-1760 2459152.57855 r  6.93  0.18 0.538  678.100 -12.11 261.22  32.25 246.41 -123.602  32.582 381.986
STARLINK-1765 2459152.57855 r  5.89  0.57 0.570  678.100 -12.11 261.22  29.57 247.54 -123.001  31.443 381.813
STARLINK-1653 2459152.57902 r  6.39  0.08 0.567  690.300 -12.24 261.31  30.33 253.10 -123.201  32.100 382.017
STARLINK-1691 2459152.57902 r  3.89  0.96 0.471  690.300 -12.24 261.31  27.48 252.59 -124.651  32.689 382.068
STARLINK-1710 2459152.57902 r  6.46  0.05 0.596  690.300 -12.24 261.31  30.65 251.83 -122.685  31.673 381.852
STARLINK-1757 2459152.57902 r  6.47  0.08 0.527  690.300 -12.24 261.31  30.33 253.10 -123.770  32.564 382.054
STARLINK-1256 2459152.58700 r  6.39  0.02 0.293  945.100 -14.62 262.81  30.50 245.27 -124.623  29.645 550.505
STARLINK-1213 2459152.59077 r  5.83  0.02 0.385  838.600 -15.75 263.52  34.75 256.44 -123.960  31.439 550.867
STARLINK-1188 2459152.59217 r  6.88  0.03 0.341 1190.100 -16.17 263.78  22.84 235.68 -125.979  28.392 550.558
STARLINK-1771 2459152.60769 g  6.81  0.02 0.364 1012.600 -20.82 266.72  29.69 199.98 -120.108  26.946 550.422
STARLINK-1289 2459152.61237 g  5.75  0.07 0.412  770.600 -22.23 267.62  39.37 246.01 -122.683  30.719 550.733
STARLINK-1312 2459152.62000 g  5.31  0.02 0.596  670.100 -24.52 269.10  52.09 297.24 -120.867  34.508 551.350
STARLINK-1205 2459152.62095 g  5.29  0.03 0.457  773.800 -24.81 269.28  39.32 281.16 -123.227  34.167 551.183
STARLINK-1290 2459152.62992 i  4.41  0.02 0.270 1137.600 -27.51 271.06  26.61 271.77 -127.818  31.835 550.339
STARLINK-1297 2459152.63674 i  6.43  0.18 0.357 1034.300 -29.56 272.44  29.15 294.38 -126.342  35.002 551.425
STARLINK-1638 2459153.02303 g  4.58  0.19 0.997  393.200 -19.63  94.20  71.64 156.19 -117.237  31.415 377.743
STARLINK-1622 2459153.02349 g  6.83  0.13 1.020  389.100 -19.49  94.29  81.38 146.51 -116.693  32.650 379.668
STARLINK-1606 2459153.02889 g  5.96  0.05 0.877  433.200 -17.87  95.32  66.94  19.57 -116.952  33.972 396.019
STARLINK-1599 2459153.02936 g  5.30  0.02 0.888  432.700 -17.73  95.41  72.30   3.75 -117.158  33.943 399.658
STARLINK-1585 2459153.02983 g  5.80  0.02 0.930  421.600 -17.59  95.50  64.86  13.27 -117.530  33.788 397.204
STARLINK-1075 2459153.03367 g  5.25  0.02 0.642  610.600 -16.45  96.22  57.57  83.19 -114.884  32.235 551.355
STARLINK-1512 2459153.04776 g  7.36  0.02 0.446  846.900 -12.25  98.87  36.37  64.55 -111.031  35.659 521.994
STARLINK-1759 2459153.57853 r  6.89  0.07 0.538  706.000 -12.28 260.94  46.33 270.13 -122.112  33.309 551.355
STARLINK-1257 2459153.58041 r  5.85  0.02 0.479  771.900 -12.84 261.29  45.54 291.67 -123.176  33.487 551.275
STARLINK-1257 2459153.58087 r  5.95  0.02 0.564  711.000 -12.98 261.38  48.27 307.93 -121.118  35.211 551.579
STARLINK-1199 2459153.58364 r  4.72  0.02 0.594  632.700 -13.80 261.90  53.42 101.99 -114.345  33.597 551.335
STARLINK-1219 2459153.59047 r  4.64  0.02 0.654  586.900 -15.84 263.18  68.78 124.83 -115.910  32.850 551.199
STARLINK-1266 2459153.59208 r  5.21  0.35 0.724  553.600 -16.32 263.48  78.42   5.94 -118.051  32.993 550.988
STARLINK-1089 2459153.99516 r  5.73  0.04 0.407  995.800 -28.15  89.09  29.53 120.18 -110.862  28.174 550.616
STARLINK-1008 2459154.02112 g  5.22  0.02 0.678  588.500 -20.36  94.14  65.28  11.38 -116.572  35.401 551.981
STARLINK-1517 2459154.03372 r  8.44  0.02 0.295 1056.900 -16.59  96.52  27.89  88.63 -108.190  33.167 525.885
STARLINK-1512 2459154.03845 r  7.18  0.02 0.362  901.900 -15.18  97.41  34.00  90.54 -110.095  33.296 528.275
STARLINK-1630 2459154.03895 r  8.12  0.05 0.217 1196.500 -15.03  97.51  24.22  65.88 -107.332  36.100 551.828
STARLINK-1319 2459154.62992 r  3.56  0.03 0.238 1007.800 -27.85 270.44  27.48 227.36 -123.708  27.349 550.203
STARLINK-1207 2459155.58114 r  5.30  0.06 0.531  754.500 -13.40 260.88  44.52 326.80 -120.752  36.248 551.347
STARLINK-1211 2459155.58534 r  5.46  0.49 0.421  829.600 -14.65 261.66  35.90 255.50 -124.678  32.597 551.117
STARLINK-1421 2459155.60438 r  5.41  0.02 0.550  742.900 -20.34 265.22  51.27 205.11 -118.927  30.275 550.650
STARLINK-1485 2459155.98946 r  8.91  0.13 0.335 1138.400 -30.18  88.57  23.49  68.00 -108.084  36.853 528.602
STARLINK-1095 2459156.01613 g  6.30  0.02 0.322  956.300 -22.17  93.79  34.41  11.34 -115.498  39.105 552.623
STARLINK-1044 2459156.03364 r  5.50  0.26 0.292 1046.000 -16.93  97.08  29.17  94.51 -108.584  32.650 551.330
STARLINK-1245 2459156.58517 r  6.44  0.30 0.345 1165.300 -14.76 261.35  23.98 238.23 -126.620  29.591 550.730
STARLINK-1411 2459156.59177 r  7.21  0.02 0.232 1173.300 -16.73 262.58  25.17 290.10 -127.960  36.758 551.699
STARLINK-1411 2459156.59224 r  6.61  0.04 0.329  967.300 -16.87 262.67  29.87 284.17 -125.779  35.042 551.419
STARLINK-1237 2459156.60839 g  5.48  0.03 0.578  637.800 -21.70 265.69  60.29 170.20 -116.846  31.134 550.851
STARLINK-1626 2459157.01948 r  5.52  0.16 0.534  677.500 -21.32  94.71  54.23   8.09 -116.891  35.917 551.893
STARLINK-1036 2459157.02626 r  5.61  0.04 0.323  923.400 -19.29  95.98  35.79 103.84 -110.397  31.841 551.369
STARLINK-1044 2459157.02869 r  4.95  0.02 0.659  608.300 -18.57  96.44  63.71  41.11 -115.508  35.211 551.767
STARLINK-1306 2459157.57722 r  6.25  0.16 0.291  917.600 -12.56 259.61  35.61 210.52 -121.238  26.991 550.111
STARLINK-1117 2459158.00930 g  4.72  0.03 0.596  659.300 -24.53  93.06  51.74  94.24 -113.979  31.710 551.208
STARLINK-1117 2459158.00980 g  5.42  0.03 0.426  791.500 -24.38  93.16  44.87  80.59 -111.855  33.608 551.516
STARLINK-1032 2459158.01452 g  4.84  0.02 0.665  602.000 -22.96  94.06  62.74  71.31 -115.509  34.986 552.001
STARLINK-1036 2459158.02117 g  4.78  0.02 0.699  564.500 -20.97  95.31  79.07   1.60 -117.850  34.917 551.887
STARLINK-1114 2459158.03842 r  7.09  0.03 0.356 1141.700 -15.83  98.52  24.20 122.72 -109.575  27.212 550.235
STARLINK-1486 2459158.04778 r  7.13  0.03 0.236 1038.400 -13.05 100.26  25.68 127.48 -110.621  29.121 550.923
STARLINK-1437 2459158.57750 r  1.70  0.02 0.274 1259.100 -12.80 259.39  22.65 266.21 -129.294  33.450 550.887
STARLINK-1273 2459158.58030 r  6.34  0.17 0.291  956.400 -13.63 259.91  34.77 249.77 -124.865  29.783 550.351
STARLINK-1273 2459158.58077 r  5.88  0.02 0.438  765.500 -13.77 259.99  39.08 255.06 -122.968  31.596 550.630
STARLINK-1288 2459158.58362 r  6.51  0.05 0.259 1051.200 -14.61 260.52  27.03 250.58 -126.100  29.762 550.366
STARLINK-1308 2459158.58739 r  6.03  0.04 0.330  951.100 -15.73 261.22  32.47 264.42 -125.470  31.534 550.747
STARLINK-1423 2459158.58880 r  7.02  0.05 0.311 1307.500 -16.15 261.48  19.67 239.08 -127.464  28.271 550.608
STARLINK-1216 2459158.59542 r  6.96  0.03 0.255 1195.200 -18.12 262.70  23.13 283.06 -128.438  35.457 551.641
STARLINK-1216 2459158.59589 r  6.17  0.03 0.344 1016.600 -18.26 262.79  27.86 274.43 -126.352  33.726 551.375
STARLINK-1033 2459158.99763 g  6.73  0.15 0.406  805.500 -28.19  91.10  36.60 106.76 -111.757  32.578 551.489
STARLINK-1033 2459158.99810 g  6.11  0.02 0.270 1007.400 -28.05  91.19  30.56 112.04 -109.807  30.775 551.205
STARLINK-1509 2459159.03942 r  4.81  0.04 0.634  596.200 -15.69  98.97  59.78 147.25 -116.440  32.115 551.351
STARLINK-1061 2459159.04365 i  5.94  0.05 0.390  889.000 -14.44  99.76  36.82  82.55 -110.407  34.048 551.568
STARLINK-1032 2459160.00790 g  2.51  0.02 0.317  925.400 -25.27  93.36  36.19 167.90 -115.506  27.697 550.670
STARLINK-1143 2459160.57463 r  6.35  0.03 0.345 1106.300 -12.24 258.33  26.46 252.87 -127.010  31.651 550.928
STARLINK-1721 2459164.04333 r  7.65  0.03 0.266 1187.400 -15.35 100.93  23.53  80.50 -106.778  33.747 551.105
STARLINK-1491 2459164.58396 r  6.37  0.24 0.274 1087.300 -15.51 258.99  24.00 261.31 -127.240  31.375 550.801
STARLINK-1335 2459164.59008 r  5.90  0.04 0.464  873.000 -17.32 260.10  35.55 241.34 -122.937  30.242 550.824
STARLINK-1340 2459164.59244 r  6.83  0.21 0.291 1161.700 -18.02 260.53  22.69 276.38 -128.188  33.918 551.083
STARLINK-1486 2459164.59953 g  6.86  0.05 0.315  949.600 -20.13 261.82  30.32 191.60 -118.817  25.875 549.884
STARLINK-1052 2459164.61666 r  5.74  0.02 0.421  908.700 -25.25 264.96  33.25 292.60 -124.562  35.102 551.421
STARLINK-1511 2459165.58586 r  5.70  0.02 0.476  753.000 -16.19 259.07  48.01 166.94 -117.087  28.058 550.388
STARLINK-1356 2459165.58773 r  5.49  0.02 0.500  713.200 -16.74 259.41  47.54 174.74 -117.234  29.961 550.982
STARLINK-1559 2459165.61015 i  6.76  0.02 0.675  574.100 -23.41 263.48  71.41 238.68 -119.824  33.678 541.080
STARLINK-1052 2459165.61265 i  6.59  0.04 0.328 1139.900 -24.16 263.94  25.39 300.32 -127.328  36.021 551.582
STARLINK-1661 2459166.02025 g  7.29  0.03 0.534  738.600 -22.52  97.20  46.95 141.24 -115.035  28.825 550.606
STARLINK-1439 2459166.02261 g  8.31  0.15 0.813  492.100 -21.82  97.63  53.78 131.48 -115.955  30.401 400.500
STARLINK-1154 2459166.03625 r  6.67  0.02 0.301 1160.700 -17.77 100.11  22.20  85.78 -107.072  32.176 550.950
STARLINK-1197 2459166.03906 r  5.67  0.10 0.422  932.400 -16.94 100.61  32.05 105.69 -110.401  30.186 550.845
STARLINK-1197 2459166.03952 r  5.81  0.02 0.342 1043.300 -16.80 100.70  29.91  97.40 -108.492  31.987 551.102
STARLINK-1167 2459166.04467 r  5.74  0.56 0.297 1068.300 -15.28 101.63  28.70  87.96 -108.200  33.334 551.469
STARLINK-1808 2459166.04654 r  6.11  0.12 0.377  742.300 -14.73 101.97  28.54 106.15 -111.362  32.105 381.628
STARLINK-1809 2459166.04654 r  5.95  0.12 0.436  742.300 -14.73 101.97  28.54 106.15 -111.912  32.567 381.597
STARLINK-1822 2459166.04654 r  5.82  0.05 0.496  742.300 -14.73 101.97  28.77 105.63 -112.403  32.970 381.582
STARLINK-1826 2459166.04654 r  6.28  0.14 0.329  742.300 -14.73 101.97  28.43 106.51 -110.832  31.660 381.436
STARLINK-1830 2459166.04654 r  5.29  0.02 0.291  742.300 -14.73 101.97  26.11 107.08 -110.327  31.222 381.397
STARLINK-1780 2459166.04841 r  5.81  0.07 0.439  667.000 -14.18 102.31  32.25 107.93 -112.258  32.304 381.707
STARLINK-1807 2459166.04841 r  5.71  0.11 0.508  667.000 -14.18 102.31  32.57 107.08 -112.778  32.736 381.635
STARLINK-1813 2459166.04841 r  5.96  0.07 0.382  667.000 -14.18 102.31  32.26 107.39 -111.755  31.882 381.451
STARLINK-1814 2459166.04841 r  6.94  0.26 0.331  667.000 -14.18 102.31  29.74 109.67 -111.218  31.416 381.530
STARLINK-1718 2459166.04887 r  5.69  0.05 0.598  560.000 -14.05 102.40  37.72 103.82 -113.443  33.146 381.786
STARLINK-1720 2459166.04887 r  5.86  0.05 0.509  560.000 -14.05 102.40  37.72 103.82 -112.861  32.667 381.623
STARLINK-1797 2459166.04887 r  5.64  0.03 0.688  560.000 -14.05 102.40  39.67 101.57 -113.978  33.575 381.571
STARLINK-1210 2459166.04981 r  6.64  0.02 0.391  866.700 -13.77 102.57  33.20  76.46 -110.726  33.244 551.263
STARLINK-1774 2459166.05168 r  6.35  0.07 0.447  636.800 -13.22 102.91  32.03 116.98 -112.898  31.869 381.522
STARLINK-1776 2459166.05168 r  6.52  0.07 0.380  636.800 -13.22 102.91  32.03 116.98 -112.358  31.402 381.402
STARLINK-1796 2459166.05168 r  6.72  0.24 0.284  636.800 -13.22 102.91  28.76 118.61 -111.317  30.495 381.379
STARLINK-1821 2459166.05168 r  6.22  0.05 0.517  636.800 -13.22 102.91  33.15 116.22 -113.380  32.270 381.535
STARLINK-1828 2459166.05168 r  6.68  0.10 0.330  636.800 -13.22 102.91  30.91 117.19 -111.867  30.977 381.474
STARLINK-1717 2459166.05215 r  6.50  0.03 0.441  637.700 -13.09 102.99  27.70 120.08 -112.945  31.765 380.922
STARLINK-1774 2459166.05215 r  7.04  0.05 0.249  637.700 -13.09 102.99  25.97 120.99 -110.910  29.985 381.243
STARLINK-1811 2459166.05215 r  6.79  0.04 0.327  637.700 -13.09 102.99  26.95 120.48 -111.934  30.890 381.268
STARLINK-1821 2459166.05215 r  6.96  0.04 0.281  637.700 -13.09 102.99  26.95 120.48 -111.374  30.394 381.249
STARLINK-1783 2459166.05262 r  5.92  0.14 0.445  632.100 -12.95 103.08  33.88 118.54 -113.063  31.722 381.710
STARLINK-1791 2459166.05262 r  6.08  0.14 0.381  632.100 -12.95 103.08  33.88 118.54 -112.548  31.283 381.465
STARLINK-1818 2459166.05262 r  5.73  0.14 0.526  632.100 -12.95 103.08  33.88 118.54 -113.600  32.177 381.780
STARLINK-1825 2459166.05262 r  5.19  0.02 0.620  632.100 -12.95 103.08  36.05 117.51 -114.126  32.616 381.596
STARLINK-1719 2459167.02037 i  4.80  0.08 0.671  580.500 -22.65  97.45  76.49  90.88 -115.757  32.994 551.224
STARLINK-1721 2459167.03060 r  6.01  0.06 0.691  577.100 -19.60  99.31  68.41 353.21 -118.275  33.964 551.354
STARLINK-1042 2459167.57140 r  8.17  0.07 0.344 1019.900 -12.15 255.95  27.08 170.27 -115.635  25.234 549.823
STARLINK-1153 2459168.02512 g  5.35  0.02 0.554  680.900 -21.39  98.54  55.48  16.17 -117.268  37.255 552.290
STARLINK-1403 2459168.03617 r  6.48  0.04 0.337 1061.100 -18.12 100.53  26.15  89.28 -108.282  31.936 550.868
STARLINK-1167 2459168.03805 r  7.43  0.02 0.139 1415.700 -17.56 100.87  19.30 132.85 -108.429  25.854 550.463
STARLINK-1434 2459168.03899 r  5.89  0.03 0.462  861.600 -17.28 101.04  35.55 107.40 -111.433  30.103 550.517
STARLINK-1434 2459168.03946 r  6.24  0.03 0.378  960.300 -17.15 101.12  31.99  94.50 -109.527  31.906 550.769
STARLINK-1434 2459168.03997 r  7.12  0.06 0.275 1140.300 -17.00 101.21  22.97  76.30 -107.352  33.834 551.061
STARLINK-1511 2459168.57417 r  6.29  0.04 0.391  862.700 -13.06 256.20  33.64 265.08 -124.467  32.303 550.851
STARLINK-1536 2459168.58647 r  5.87  0.08 0.427  947.800 -16.67 258.42  32.34 249.48 -124.445  31.048 551.049
STARLINK-1551 2459168.59027 r  7.76  0.02 0.410  989.400 -17.79 259.10  30.03 237.23 -123.731  29.176 550.748
STARLINK-1474 2459168.60956 r  5.75  0.03 0.310  873.500 -23.52 262.57  36.27 222.99 -122.111  28.122 550.645
STARLINK-1133 2459169.00546 g  5.25  0.02 0.331  955.300 -27.42  95.18  28.96  99.97 -109.675  32.828 551.433
STARLINK-1139 2459169.00827 g  5.29  0.03 0.540  708.900 -26.58  95.69  45.63  83.36 -113.126  34.746 551.905
STARLINK-1208 2459169.01720 g  4.96  0.03 0.585  627.800 -23.91  97.32  67.82  74.73 -114.764  33.624 551.666
STARLINK-1132 2459169.02592 r  4.95  0.08 0.457  712.400 -21.31  98.90  44.09 140.64 -114.737  30.782 551.133
STARLINK-1434 2459169.03537 r  6.41  0.49 0.504  728.500 -18.51 100.60  42.83  82.29 -112.668  32.607 550.934
STARLINK-1509 2459169.57802 i  6.92  0.02 0.398 1007.300 -14.28 256.66  29.50 319.14 -124.082  37.728 551.744
STARLINK-1372 2459169.58714 g  6.06  0.03 0.577  693.300 -16.96 258.29  51.02 235.89 -121.339  32.060 550.918
STARLINK-1530 2459169.59744 g  7.91  0.03 0.332  841.500 -20.00 260.14  40.34 315.70 -122.501  37.654 551.820
STARLINK-1527 2459169.60170 g  6.70  0.03 0.677  575.200 -21.27 260.90  65.15 295.17 -119.323  34.214 551.148
STARLINK-1465 2459169.60311 g  5.13  0.02 0.634  606.300 -21.68 261.15  63.71 270.17 -120.256  32.522 551.011
STARLINK-1200 2459170.03590 r  5.74  0.08 0.414  922.700 -18.52 100.89  31.55  96.88 -110.210  31.010 551.063
STARLINK-1200 2459170.03636 r  6.44  0.05 0.321 1058.500 -18.38 100.98  26.87  84.69 -108.264  32.796 551.329
STARLINK-1200 2459170.03683 r  6.98  0.02 0.239 1244.300 -18.25 101.06  23.09  77.71 -106.232  34.544 551.607
STARLINK-1141 2459170.04103 r  5.96  0.02 0.378  921.400 -17.01 101.81  30.66  88.76 -109.996  34.300 551.640
STARLINK-1422 2459170.04338 r  7.08  0.03 0.306 1322.700 -16.32 102.23  19.28 119.90 -107.203  27.099 550.457
STARLINK-1148 2459170.05227 r  6.94  0.04 0.203 1188.600 -13.72 103.83  24.60 115.83 -108.291  29.401 550.909
STARLINK-1393 2459170.05694 r  6.55  0.02 0.412  985.000 -12.35 104.68  29.87 118.74 -110.957  28.248 550.413
STARLINK-1140 2459171.03964 r  4.63  0.02 0.651  602.300 -17.58 101.76  67.80  33.07 -117.076  35.890 551.937
STARLINK-1394 2459171.05678 r  5.74  0.31 0.539  725.400 -12.57 104.84  48.47 113.29 -112.939  31.343 551.035
STARLINK-1480 2459171.57823 r  5.20  0.43 0.600  648.000 -14.51 256.21  54.53 281.58 -121.029  33.416 551.291
STARLINK-1196 2459171.58550 r  5.83  0.02 0.462  597.100 -16.64 257.51  41.53 203.94 -119.090  28.727 550.466
STARLINK-1181 2459171.58768 r  5.86  0.02 0.370  800.200 -17.28 257.90  46.33 209.11 -120.527  28.185 550.050
STARLINK-1567 2459171.59406 r  7.44  0.02 0.338  834.000 -19.16 259.04  43.50 317.61 -122.295  37.707 551.704
STARLINK-1183 2459171.59982 r  4.42  0.02 0.668  586.800 -20.86 260.06  64.06 265.13 -119.728  32.747 551.195
STARLINK-1230 2459172.00995 g  9.47  0.42 0.479  803.600 -26.54  96.64  38.47 160.24 -115.117  27.885 550.564
STARLINK-1607 2459172.05233 r  7.30  0.24 0.259  984.400 -14.03 104.22  29.00 116.63 -110.107  30.290 509.622
STARLINK-1452 2459172.05701 r  7.41  0.06 0.437  926.100 -12.67 105.06  31.62 119.21 -111.549  28.608 550.637
STARLINK-1572 2459172.57201 r  7.11  0.59 0.302 1020.900 -12.77 254.86  28.74 284.40 -126.410  35.363 551.260
STARLINK-1572 2459172.57249 r  7.34  0.05 0.424  849.400 -12.91 254.95  36.24 271.73 -124.274  33.581 550.985
STARLINK-1173 2459172.58801 r  6.21  0.03 0.272  983.000 -17.45 257.72  30.13 244.38 -124.903  29.260 550.494
STARLINK-1527 2459172.58942 r  7.09  0.04 0.294 1246.200 -17.86 257.97  21.77 261.90 -128.890  32.305 550.705
STARLINK-1465 2459172.59082 r  7.29  0.03 0.261 1304.100 -18.28 258.22  20.71 286.63 -129.794  34.438 551.201
STARLINK-1557 2459173.58428 r  7.14  0.04 0.529  743.100 -16.42 256.82  46.50 213.30 -119.848  30.027 550.501
STARLINK-48   2459173.59447 r  5.85  0.02 0.566  616.900 -19.41 258.63  53.71 340.92 -118.963  36.728 507.263
STARLINK-1783 2459173.59962 r  0.65  0.02 0.878  425.100 -20.94 259.54  77.05 236.87 -118.739  31.712 414.149
STARLINK-1296 2459173.60196 r  4.61  0.03 0.666  598.600 -21.63 259.95  66.72 222.94 -119.825  33.025 551.121
STARLINK-1600 2459174.02261 r  7.30  0.04 0.389  796.200 -23.09  99.29  38.14 113.35 -112.077  31.812 537.352
STARLINK-1643 2459174.03852 r  6.78  0.06 0.219 1223.000 -18.40 102.11  23.34 103.10 -106.983  31.011 551.352
STARLINK-1349 2459174.04650 r  7.06  0.03 0.364 1107.800 -16.06 103.52  25.54 132.10 -110.867  26.488 550.153
STARLINK-1349 2459174.04696 r  6.58  0.10 0.363 1109.700 -15.92 103.61  25.62 121.69 -109.111  28.339 550.364
STARLINK-1349 2459174.04744 r  5.95  0.02 0.323 1182.800 -15.78 103.69  23.99 106.71 -107.241  30.208 550.603
STARLINK-1343 2459174.05449 r  6.27  0.02 0.331 1086.800 -13.73 104.95  28.07  98.20 -107.993  31.792 551.016
STARLINK-1080 2459174.05590 r  7.25  0.02 0.193 1163.000 -13.32 105.20  25.59 129.87 -109.936  27.929 550.773
STARLINK-1328 2459174.05731 r  6.39  0.05 0.449  887.400 -12.91 105.46  34.07 107.66 -111.158  29.934 550.763
STARLINK-1328 2459174.05778 r  6.61  0.02 0.371  984.100 -12.77 105.54  29.79  92.69 -109.254  31.744 551.023
STARLINK-1556 2459174.57583 r  7.19  0.16 0.353 1004.400 -14.02 255.09  28.75 270.82 -126.245  33.428 551.175
STARLINK-1557 2459174.57964 r  6.86  0.13 0.400  974.900 -15.13 255.77  30.08 254.80 -125.269  31.465 550.646
STARLINK-1173 2459174.58105 r  7.07  0.02 0.364 1024.900 -15.54 256.02  27.00 287.85 -126.141  35.217 551.375
STARLINK-1545 2459175.02303 g  7.64  0.19 0.505  684.000 -23.13  99.54  45.30 156.67 -116.193  30.485 545.515
STARLINK-1115 2459175.04063 g  5.16  0.45 0.523  664.200 -17.94 102.65  49.58 125.19 -114.438  32.048 551.496
STARLINK-1115 2459175.04110 g  6.11  0.02 0.332  851.700 -17.80 102.73  42.48 127.54 -112.526  30.248 551.218
STARLINK-1256 2459175.57294 g  6.53  0.05 0.425  783.800 -13.24 254.35  44.41 287.61 -123.010  35.244 551.528
STARLINK-1167 2459175.58607 g  5.42  0.03 0.668  576.000 -17.06 256.68  77.00 202.05 -118.445  31.193 550.577
STARLINK-1164 2459175.59310 g  4.96  0.06 0.692  571.300 -19.12 257.92  68.10 261.37 -119.217  32.708 550.893
STARLINK-1182 2459175.59696 g  5.14  0.02 0.646  605.700 -20.26 258.60  67.86 327.30 -118.071  34.732 551.336
STARLINK-1172 2459175.60372 g  5.48  0.02 0.602  665.700 -22.26 259.79  53.98 308.53 -119.961  35.177 551.442
STARLINK-1449 2459176.02089 r  7.02  0.02 0.712  563.900 -23.92  99.34  76.43 141.70 -116.507  31.923 550.974
STARLINK-1444 2459176.03545 g  4.96  0.71 0.439  749.800 -19.62 101.90  45.47  20.56 -115.707  36.662 551.967
STARLINK-1634 2459176.03749 g  7.21  0.03 0.488  768.500 -19.02 102.26  44.45  73.40 -112.185  34.782 551.853
STARLINK-1357 2459176.05125 r  6.49  0.04 0.305 1145.200 -14.99 104.69  25.34  92.15 -107.250  32.221 550.959
STARLINK-1327 2459176.05405 r  6.11  0.03 0.429  917.500 -14.18 105.19  32.41 105.79 -110.581  30.233 550.766
STARLINK-1327 2459176.05452 r  6.41  0.02 0.347 1028.300 -14.05 105.27  30.66  97.57 -108.670  32.033 551.029
STARLINK-1091 2459176.05967 r  6.71  0.03 0.300 1057.100 -12.56 106.19  29.66  87.78 -108.344  33.263 551.421
STARLINK-1810 2459176.57592 r  5.99  0.02 0.353  911.100 -14.16 254.66  28.41 279.67 -126.113  32.748 439.110
STARLINK-1259 2459176.57970 r  5.71  0.02 0.378 1035.800 -15.25 255.33  28.32 250.78 -125.919  31.187 550.751
STARLINK-1285 2459176.58351 r  6.62  0.22 0.377 1074.600 -16.36 256.01  26.67 235.23 -125.099  29.219 550.511
STARLINK-1296 2459176.59021 r  4.65  0.02 0.322 1252.300 -18.32 257.19  22.21 238.71 -127.363  29.052 550.462
STARLINK-1283 2459176.60587 r  5.61  0.02 0.363 1033.700 -22.94 259.93  27.18 197.66 -120.810  26.894 550.169
STARLINK-1592 2459177.01268 g  8.01  0.05 0.454  873.700 -26.51  98.05  36.20  52.83 -111.771  37.098 552.221
STARLINK-1320 2459177.01831 g  5.50  0.02 0.480  803.600 -24.84  99.05  42.81 113.02 -111.759  31.281 550.946
STARLINK-1261 2459177.02401 r  6.96  0.22 0.419  799.000 -23.15 100.05  40.55 185.46 -118.031  27.514 550.562
STARLINK-1588 2459177.04800 r  6.62  0.05 0.352  835.800 -16.10 104.27  41.52 153.80 -114.660  29.037 550.965
STARLINK-1091 2459177.05503 r  5.19  0.02 0.587  662.800 -14.06 105.51  57.52  57.93 -113.934  34.686 551.759
STARLINK-1168 2459177.58194 r  6.02  0.02 0.492  802.500 -15.95 255.51  41.20 307.70 -122.856  35.242 551.222
STARLINK-1323 2459178.02496 g  6.14  0.02 0.455  871.300 -23.02 100.37  35.46 147.45 -113.620  27.724 550.322
STARLINK-1566 2459178.04406 r  6.65  0.02 0.341 1124.200 -17.41 103.72  25.98 108.13 -107.926  30.265 550.811
STARLINK-1125 2459178.04546 r  6.53  0.06 0.233 1067.400 -17.00 103.96  28.96 119.82 -109.800  29.579 550.942
STARLINK-1533 2459178.04780 r  7.13  0.04 0.315 1132.500 -16.32 104.37  25.66  94.57 -107.442  31.861 551.466
STARLINK-1109 2459178.04921 r  7.25  0.02 0.185 1198.500 -15.91 104.62  24.84 127.51 -109.395  27.935 550.879
STARLINK-1542 2459178.05444 r  7.22  0.03 0.389  938.400 -14.39 105.55  32.43  93.69 -109.815  31.851 551.102
STARLINK-1578 2459178.05772 r  6.76  0.03 0.445  840.000 -13.44 106.13  39.07  99.42 -111.132  31.751 551.229
STARLINK-1578 2459178.05819 r  7.57  0.02 0.328  990.700 -13.31 106.21  32.63  84.12 -109.151  33.522 551.512
STARLINK-1289 2459178.58731 r  6.11  0.72 0.329 1229.200 -17.55 256.24  21.75 228.86 -125.307  27.215 550.591
STARLINK-1366 2459179.00437 g  9.66  0.18 0.408  989.100 -29.29  96.90  30.24 123.53 -110.476  28.752 550.645
STARLINK-1078 2459179.00634 g  6.26  0.02 0.345 1051.000 -28.70  97.25  26.86  74.53 -108.625  35.831 552.335
STARLINK-1357 2459179.03786 r  6.71  0.02 0.430  733.200 -19.38 102.77  53.99 233.86 -121.434  29.923 550.746
STARLINK-1304 2459179.58836 r  4.61  0.02 0.704  566.000 -17.89 256.21  81.41 236.46 -118.853  33.948 551.360
STARLINK-1532 2459180.02565 r  6.51  0.06 0.477  827.800 -23.13 100.78  40.02 118.44 -111.703  30.532 550.591
STARLINK-1350 2459180.04414 r  6.02  0.05 0.352 1077.300 -17.70 104.00  26.99 102.68 -108.366  30.662 550.937
STARLINK-1350 2459180.04461 r  6.88  0.03 0.282 1214.400 -17.57 104.08  22.47  89.32 -106.426  32.463 551.201
STARLINK-1101 2459180.06324 r  8.07  0.40 0.322  937.500 -12.18 107.37  28.98 105.74 -110.115  32.082 551.299
STARLINK-1141 2459180.57763 r  6.85  0.02 0.210 1142.900 -14.80 254.13  26.00 242.32 -126.208  28.049 550.314
STARLINK-1141 2459180.57809 r  6.03  0.05 0.309  918.800 -14.93 254.21  31.20 245.80 -124.390  29.882 550.577
STARLINK-1624 2459180.58231 r  7.09  0.09 0.316 1001.800 -16.16 254.95  26.42 237.15 -123.121  29.309 378.949
STARLINK-1639 2459180.58231 r  7.53  0.04 0.242 1001.800 -16.16 254.95  24.85 236.74 -124.099  28.402 379.509
STARLINK-1156 2459180.58512 r  5.80  0.05 0.334  933.900 -16.97 255.44  31.82 261.09 -125.225  31.407 550.544
STARLINK-1610 2459180.58559 r  4.20  0.54 0.325  787.300 -17.11 255.52  28.73 251.21 -124.134  30.115 379.740
STARLINK-1612 2459180.58559 r  3.89  0.54 0.431  787.300 -17.11 255.52  28.73 251.21 -123.102  31.021 379.250
STARLINK-1148 2459180.58795 r  6.01  0.06 0.209 1255.300 -17.80 255.93  22.66 256.53 -128.419  29.498 550.275
STARLINK-1278 2459180.59227 r  5.93  0.06 0.401  892.300 -19.06 256.69  37.05 196.18 -118.797  27.915 550.453
STARLINK-1108 2459181.00304 g  7.87  0.18 0.208 1124.700 -29.99  96.96  25.25 125.57 -109.746  28.686 550.753
STARLINK-1352 2459181.04223 r  5.97  0.10 0.398  855.500 -18.41 103.80  34.75 181.36 -117.270  26.842 550.393
STARLINK-1902 2459181.04371 r  6.25  0.06 0.423  666.800 -17.98 104.05  44.00 140.33 -114.277  30.465 432.710
STARLINK-1104 2459181.04800 r  5.22  0.06 0.612  656.100 -16.74 104.80  55.43  40.77 -114.907  35.912 552.099
STARLINK-1372 2459181.05435 r  5.99  0.04 0.366  820.800 -14.89 105.92  42.64  61.08 -112.085  35.130 551.442
STARLINK-1530 2459181.06277 r  7.30  0.20 0.478  843.400 -12.47 107.41  37.12 140.87 -113.104  28.464 548.179
STARLINK-1696 2459181.58884 r  5.72  0.02 0.652  595.600 -18.08 255.89  72.03 195.85 -117.418  31.907 551.512
STARLINK-1586 2459181.59435 r  6.38  0.64 0.401  816.600 -19.69 256.84  41.74  13.79 -116.019  37.589 551.537
STARLINK-1080 2459181.60440 r  6.33  0.02 0.667  577.800 -22.64 258.58  78.64 178.39 -118.178  31.033 550.506
STARLINK-1123 2459182.03339 g  5.53  0.02 0.557  684.400 -21.15 102.38  54.45  19.49 -116.970  37.274 552.225
STARLINK-1713 2459182.05834 r  6.51  0.03 0.303  884.100 -13.90 106.73  23.67 102.12 -109.705  31.906 382.727
STARLINK-1726 2459182.05880 r  6.50  0.04 0.502  664.700 -13.77 106.81  29.58  95.01 -111.970  33.628 382.889
STARLINK-1745 2459182.05880 r  5.85  0.61 0.389  664.700 -13.77 106.81  28.57  97.03 -110.877  32.743 382.947
STARLINK-1763 2459182.05927 r  6.25  0.20 0.504  659.300 -13.63 106.90  34.30  89.65 -112.042  33.559 382.512
STARLINK-1308 2459182.56950 r  6.18  0.02 0.385  999.300 -12.50 252.30  28.06 261.56 -125.725  31.773 550.772
STARLINK-1286 2459182.57325 r  6.37  0.06 0.391 1028.900 -13.58 252.96  28.05 245.36 -125.128  30.062 550.539
STARLINK-1304 2459182.57701 r  6.79  0.07 0.368 1102.500 -14.66 253.63  25.73 232.54 -124.614  28.333 550.623
STARLINK-1599 2459182.57794 r  6.89  0.03 0.255 1042.000 -14.93 253.79  28.40 248.90 -125.816  29.414 550.464
STARLINK-1598 2459182.58497 r  7.37  0.04 0.280 1055.400 -16.97 255.02  28.56 262.49 -126.635  30.973 550.997
STARLINK-1676 2459182.59212 r  7.36  0.04 0.435  880.000 -19.05 256.26  36.89 209.38 -120.252  28.435 550.712
STARLINK-1644 2459182.59493 r  7.12  0.17 0.451  894.000 -19.87 256.74  34.89 229.32 -123.432  30.394 550.957
STARLINK-1090 2459182.60415 r  4.87  0.05 0.638  622.600 -22.58 258.34  57.65 284.44 -120.324  33.724 550.882
STARLINK-1097 2459183.03470 g  6.51  0.05 0.271  949.500 -20.92 102.72  30.52 137.52 -112.427  28.837 550.886
STARLINK-1144 2459183.04377 g  5.53  0.18 0.655  613.800 -18.27 104.29  60.78 206.62 -119.630  32.254 551.381
STARLINK-1553 2459183.06470 g  6.79  0.02 0.745  479.600 -12.23 107.96  64.33 163.59 -116.492  31.790 402.955
STARLINK-1075 2459183.56866 r  4.22  0.86 0.457  727.200 -12.28 251.97  48.01 194.35 -118.854  28.525 550.195
STARLINK-1075 2459183.56913 r  5.13  0.02 0.644  605.300 -12.41 252.05  57.61 182.63 -117.013  30.355 550.464
STARLINK-1048 2459183.58223 r  7.79  0.02 0.573  630.700 -16.18 254.35  69.17 145.12 -115.761  31.692 551.049
STARLINK-1618 2459183.59392 r  5.79  0.73 0.550  671.200 -19.58 256.38  48.94 184.82 -117.395  29.165 550.240
STARLINK-1028 2459183.59580 r  5.30  0.02 0.572  691.400 -20.13 256.70  49.15 201.46 -119.504  30.646 551.014
STARLINK-1109 2459183.60476 r  5.83  0.27 0.349 1019.100 -22.76 258.24  26.81 168.66 -115.356  25.300 550.059
STARLINK-1726 2459184.04140 g  3.25  0.48 1.008 1124.600 -19.12 103.99  71.59 135.29 -116.975  33.314 382.611
STARLINK-1745 2459184.04140 g  3.15  0.50 0.822 1124.600 -19.12 103.99  71.58 134.31 -116.004  32.520 382.668
STARLINK-1189 2459184.05284 r  5.97  0.25 0.361  922.900 -15.80 105.97  33.69  89.46 -109.983  33.535 551.444
STARLINK-1696 2459184.57742 r  7.97  0.02 0.331 1196.200 -14.80 253.33  23.20 222.78 -123.764  26.508 550.738
STARLINK-1076 2459184.58540 r  6.30  0.02 0.353  952.200 -17.10 254.71  28.74 268.75 -125.659  32.720 550.767
STARLINK-1028 2459184.59209 r  5.55  0.06 0.431  910.900 -19.05 255.87  34.96 218.52 -121.234  28.481 550.702
STARLINK-1590 2459184.59302 r  6.84  0.10 0.356  813.500 -19.32 256.03  37.59 232.81 -122.369  29.324 550.499
STARLINK-1072 2459184.60792 r  6.06  0.15 0.457  727.400 -23.69 258.59  51.51 188.98 -118.745  28.459 550.459
STARLINK-1113 2459185.00344 r  7.91  0.34 0.170 1249.400 -30.47  97.53  22.30 134.64 -109.850  26.835 550.622
STARLINK-1217 2459185.03375 g  6.08  0.02 0.451  836.100 -21.50 102.77  36.46   6.18 -116.287  39.095 552.557
STARLINK-1572 2459185.03474 g  7.20  0.49 0.376  801.700 -21.21 102.94  41.84  29.99 -114.447  36.880 549.436
STARLINK-1256 2459185.04845 r  5.97  0.06 0.304 1205.100 -17.22 105.30  24.49  99.97 -106.702  31.201 550.887
STARLINK-1213 2459185.05126 r  5.96  0.03 0.399 1003.600 -16.40 105.79  28.63 109.60 -109.975  29.202 550.507
STARLINK-1213 2459185.05173 r  6.45  0.03 0.342 1090.700 -16.27 105.87  25.49  96.11 -108.097  31.030 550.754
STARLINK-1213 2459185.05220 r  7.02  0.02 0.271 1237.500 -16.13 105.95  21.54  85.35 -106.145  32.819 551.017
STARLINK-1673 2459185.05688 r  7.26  0.02 0.304 1093.600 -14.78 106.77  25.96  84.35 -107.856  34.266 551.774
STARLINK-1673 2459185.05734 r  7.70  0.03 0.228 1281.200 -14.65 106.85  21.29  92.91 -105.838  32.511 551.497
STARLINK-1045 2459185.58024 r  5.83  0.47 0.612  587.500 -15.61 253.64  28.89 260.50 -122.955  33.343 293.392
STARLINK-1072 2459185.60464 g  4.08  0.40 0.701  562.600 -22.72 257.84  75.94 249.76 -118.765  32.224 550.951
STARLINK-76   2459186.04130 r  7.35  0.03 0.664  595.000 -19.44 104.16  43.29 155.20 -115.530  29.355 430.546
STARLINK-1189 2459186.04359 r  4.44  0.05 0.469  698.400 -18.78 104.55  50.16 311.16 -121.097  36.221 551.986
STARLINK-1284 2459186.05492 r  7.13  0.03 0.343 1186.200 -15.50 106.51  22.84 130.26 -109.210  26.913 550.274
STARLINK-1656 2459186.05680 r  6.43  0.07 0.264 1037.600 -14.96 106.84  30.64 107.76 -109.293  30.987 551.246
STARLINK-1770 2459186.06055 r  6.82  0.02 0.207 1158.700 -13.88 107.50  26.79 117.34 -108.774  29.282 550.885
STARLINK-1274 2459186.06526 r  6.77  0.02 0.429  945.300 -12.53 108.33  31.83 120.93 -111.423  28.413 550.344
STARLINK-1274 2459186.06573 r  6.70  0.03 0.392  992.200 -12.40 108.41  31.07 112.79 -109.582  30.249 550.591
STARLINK-1490 2459186.59501 r  6.57  0.24 0.398 1010.200 -19.89 256.01  29.23 234.11 -124.784  29.880 550.572
STARLINK-1091 2459186.59676 r  4.96  0.02 0.426  762.800 -20.40 256.31  44.63 253.64 -122.731  31.055 550.672
STARLINK-1110 2459186.59723 r  5.10  0.04 0.343  867.000 -20.53 256.39  39.48 253.33 -123.976  30.395 548.846
STARLINK-1030 2459186.59864 r  5.30  0.05 0.387  806.000 -20.94 256.63  44.68 290.20 -123.339  35.772 551.662
STARLINK-1917 2459186.60756 r  7.34  0.46 0.401  722.200 -23.56 258.16  36.70 198.51 -119.357  27.752 468.910
STARLINK-1032 2459186.62756 g  6.95  0.02 0.340 1157.400 -29.48 261.59  23.18 210.15 -123.212  26.625 550.193
STARLINK-1235 2459187.02369 g  4.68  0.02 0.570  636.200 -24.76 101.22  52.90 119.01 -114.650  32.635 551.555
STARLINK-1560 2459187.03306 g  7.78  0.05 0.355  832.500 -22.00 102.83  42.30  29.49 -114.284  37.202 551.810
STARLINK-1491 2459187.56991 r  6.59  0.28 0.382  931.500 -12.63 251.48  30.83 272.82 -125.339  33.496 551.446
STARLINK-1593 2459187.57459 r  7.67  0.07 0.299 1111.300 -13.97 252.31  24.65 275.45 -127.612  33.151 550.798
STARLINK-1485 2459187.58023 r  6.02  0.02 0.332 1129.600 -15.59 253.29  26.02 255.27 -127.440  32.057 550.827
STARLINK-1488 2459187.58351 r  6.45  0.08 0.298 1237.900 -16.53 253.86  20.28 267.16 -128.766  32.213 550.913
STARLINK-1125 2459187.58540 r  6.08  0.02 0.246 1067.400 -17.08 254.18  29.34 250.19 -126.046  29.285 550.294
STARLINK-1936 2459187.59314 g  7.49  0.03 0.440  678.800 -19.33 255.52  38.14 200.99 -119.237  28.255 477.712
STARLINK-1257 2459188.03258 g  4.50  0.02 0.709  565.500 -22.29 102.82  74.99 108.35 -116.364  32.016 551.093
STARLINK-1767 2459188.03445 g  5.96  0.07 0.590  628.700 -21.74 103.14  63.07 101.20 -114.606  33.085 551.647
STARLINK-1256 2459188.03635 g  4.83  0.02 0.619  603.700 -21.18 103.46  69.70  56.02 -115.536  33.818 551.354
STARLINK-1233 2459188.05362 r  5.76  0.21 0.227 1136.400 -16.17 106.43  24.34 111.88 -108.374  30.338 550.974
STARLINK-1060 2459188.58809 r  5.78  0.07 0.429  931.300 -17.84 254.48  32.63 245.53 -124.340  30.886 550.957
STARLINK-1865 2459188.58809 r  6.81  0.02 0.277  931.300 -17.84 254.48  28.50 243.15 -124.089  29.171 380.850
STARLINK-1892 2459188.58809 r  6.03  0.08 0.427  931.300 -17.84 254.48  31.83 245.16 -122.579  30.534 380.905
STARLINK-1921 2459188.58809 r  6.23  0.08 0.370  931.300 -17.84 254.48  31.81 245.41 -123.060  30.103 380.950
STARLINK-1922 2459188.58809 r  6.50  0.04 0.321  931.300 -17.84 254.48  30.39 244.91 -123.560  29.659 380.987
STARLINK-1925 2459188.58809 r  5.71  0.09 0.498  931.300 -17.84 254.48  32.21 245.65 -122.078  30.973 381.231
STARLINK-1102 2459188.61161 r  6.89  0.02 0.503  670.000 -24.71 258.50  60.71 223.40 -120.230  30.074 550.711
STARLINK-1256 2459189.03308 g  5.67  0.03 0.363  835.300 -22.28 102.98  40.01  23.45 -114.835  37.480 551.960
STARLINK-1266 2459189.04012 g  5.09  0.02 0.629  625.000 -20.23 104.18  62.24 110.11 -114.594  32.019 551.109
STARLINK-1204 2459189.05354 r  6.51  0.54 0.177 1219.000 -16.34 106.48  24.56 135.54 -110.186  26.961 550.541
STARLINK-1421 2459189.06061 r  6.62  0.02 0.299 1018.800 -14.31 107.71  29.98  96.47 -108.946  32.517 550.765
STARLINK-1034 2459189.57394 r  6.48  0.02 0.424  944.500 -13.74 251.87  31.21 249.83 -124.369  30.650 550.710
STARLINK-1083 2459189.57489 r  7.02  0.02 0.329 1080.300 -14.02 252.04  24.72 281.29 -127.103  34.387 551.078
STARLINK-1030 2459189.58760 r  6.33  0.08 0.317 1269.300 -17.67 254.24  20.14 248.09 -127.599  29.062 550.617
STARLINK-1144 2459189.59775 i  4.22  0.02 0.659  579.300 -20.62 255.97  77.79 233.63 -119.032  31.477 550.672
STARLINK-1101 2459189.60423 i  4.78  0.07 0.448  730.200 -22.52 257.07  50.08 250.75 -122.109  30.863 550.632
STARLINK-1219 2459190.03413 i  4.07  0.02 0.720  556.600 -22.12 103.22  78.76   8.20 -116.806  34.173 551.484
STARLINK-1245 2459190.04253 i  6.41  0.14 0.215 1089.600 -19.67 104.65  26.82 142.69 -112.002  27.312 550.606
STARLINK-1308 2459190.05176 r  6.19  0.02 0.354 1143.600 -16.99 106.23  23.82 115.72 -109.081  27.759 550.242
STARLINK-1421 2459190.05691 r  7.21  0.02 0.276  971.200 -15.51 107.12  27.71 120.13 -110.565  30.370 550.968
STARLINK-1237 2459190.06439 r  7.03  0.03 0.306 1087.700 -13.37 108.43  26.23  84.51 -107.925  34.218 551.491
STARLINK-1469 2459190.06532 r  5.48  0.07 0.591  662.300 -13.10 108.59  30.74 103.79 -112.207  30.943 369.819
STARLINK-1765 2459190.61572 r  6.92  0.17 0.481  665.800 -25.86 258.86  48.51 246.41 -121.678  30.939 536.666
STARLINK-1764 2459192.58515 r  6.74  0.21 0.283  906.000 -16.86 253.37  36.68 238.78 -123.873  28.794 546.629
STARLINK-1288 2459193.03658 g  4.76  0.04 0.684  587.500 -21.82 103.77  68.19 139.72 -115.936  31.394 551.160
STARLINK-1308 2459193.03985 g  4.67  0.03 0.693  570.700 -20.86 104.33  70.70 181.85 -117.358  31.203 550.843
STARLINK-1028 2459193.06940 r  5.76  0.40 0.424  955.900 -12.37 109.42  31.49 127.54 -111.272  28.395 550.191
STARLINK-1028 2459193.06988 r  7.39  0.39 0.386 1006.700 -12.23 109.50  30.41 112.27 -109.381  30.281 550.441
STARLINK-1048 2459194.05222 r  5.95  0.04 0.369 1060.800 -17.41 106.46  27.57 109.91 -108.873  29.862 550.486
STARLINK-1048 2459194.05269 r  6.40  0.02 0.305 1175.000 -17.28 106.54  24.68  96.95 -106.963  31.682 550.751
STARLINK-1051 2459194.05927 r  6.07  0.06 0.388  958.100 -15.39 107.67  33.48 103.02 -109.633  31.455 550.653
STARLINK-1465 2459194.58012 r  6.92  0.07 0.298 1140.300 -15.32 252.24  23.76 274.29 -127.918  33.910 551.260
STARLINK-1758 2459194.58012 r  7.60  0.17 0.255 1140.300 -15.32 252.24  22.83 274.22 -128.907  32.383 548.707
STARLINK-1465 2459194.58060 r  6.04  0.03 0.379 1001.900 -15.46 252.32  28.47 262.61 -125.880  32.112 550.997
STARLINK-1270 2459194.58201 r  6.17  0.02 0.306  835.500 -15.86 252.56  31.24 235.50 -123.424  29.026 548.046
STARLINK-1474 2459194.58390 r  6.45  0.09 0.337 1104.900 -16.41 252.89  25.99 259.67 -127.212  32.215 551.093
STARLINK-1483 2459194.58768 r  6.46  0.02 0.357 1111.200 -17.49 253.53  25.94 242.27 -126.461  30.385 550.824
STARLINK-1193 2459194.59594 g  5.63  0.03 0.584  689.500 -19.88 254.94  51.08 228.85 -120.505  31.277 551.311
STARLINK-1771 2459194.60829 r  4.88  0.03 0.465  707.600 -23.49 257.03  51.80 240.10 -121.396  30.474 550.600
STARLINK-1771 2459194.60877 r  4.19  0.03 0.676  577.600 -23.63 257.11  69.19 257.93 -119.406  32.331 550.898
STARLINK-1697 2459195.02981 g  6.18  0.12 0.634  634.200 -24.06 102.68  58.32 142.41 -114.921  30.958 550.877
STARLINK-1394 2459195.03828 g  4.90  0.02 0.687  579.100 -21.59 104.11  72.79  57.17 -115.812  34.262 551.673
STARLINK-1510 2459195.05552 r  7.48  0.13 0.331 1225.000 -16.59 107.04  21.59 133.91 -109.528  26.030 550.026
STARLINK-1488 2459195.06594 r  6.74  0.02 0.417  971.300 -13.62 108.85  30.73 123.25 -111.395  28.012 550.285
STARLINK-1488 2459195.06641 r  6.20  0.04 0.391 1007.400 -13.48 108.93  29.96 113.16 -109.556  29.868 550.514
STARLINK-1472 2459195.56993 r  5.97  0.02 0.366 1066.000 -12.37 250.34  27.03 251.66 -126.292  31.122 550.860
STARLINK-1467 2459195.57371 r  6.35  0.06 0.364 1111.600 -13.44 251.00  25.51 237.59 -125.779  29.430 550.845
STARLINK-1826 2459195.59262 r  6.44  0.05 0.718  564.800 -18.87 254.25  40.44 220.77 -121.012  31.634 381.947
STARLINK-1830 2459195.59262 r  6.38  0.04 0.718  564.800 -18.87 254.25  39.98 215.95 -120.516  31.203 382.102
STARLINK-1841 2459195.59262 r  6.41  0.04 0.695  564.800 -18.87 254.25  39.98 215.95 -120.019  30.767 387.224
STARLINK-1731 2459195.59356 r  6.67  0.16 0.697  583.000 -19.14 254.41  38.96 226.31 -121.196  31.509 381.732
STARLINK-1795 2459195.59356 r  6.70  0.16 0.677  583.000 -19.14 254.41  38.96 226.31 -120.144  30.590 381.974
STARLINK-1823 2459195.59356 r  6.67  0.16 0.697  583.000 -19.14 254.41  38.96 226.31 -120.671  31.048 382.019
STARLINK-1673 2459195.59404 r  5.59  0.03 0.432  735.700 -19.28 254.49  45.36 239.47 -121.846  30.310 550.218
STARLINK-1773 2459195.59451 r  6.61  0.11 0.658  609.600 -19.41 254.57  37.37 229.08 -120.323  30.450 381.885
STARLINK-1804 2459195.59451 r  6.39  0.06 0.676  609.600 -19.41 254.57  37.20 232.42 -120.818  30.887 381.812
STARLINK-1813 2459195.59451 r  6.42  0.06 0.661  609.600 -19.41 254.57  37.20 232.42 -121.856  31.785 382.049
STARLINK-1814 2459195.59451 r  6.39  0.06 0.677  609.600 -19.41 254.57  37.20 232.42 -121.344  31.343 382.121
STARLINK-1656 2459195.59717 r  6.39  0.03 0.313  895.700 -20.18 255.02  38.11 244.53 -123.840  29.524 550.350
STARLINK-1656 2459195.59764 r  1.62  0.03 0.481  707.700 -20.32 255.10  48.22 250.93 -121.954  31.341 550.630
STARLINK-1821 2459195.60139 r  7.59  0.02 0.432  760.800 -21.41 255.74  40.94 292.29 -122.866  35.268 548.987
STARLINK-1170 2459195.61323 r  7.61  0.02 0.291  910.900 -24.88 257.73  37.40 325.42 -122.419  38.838 552.352
STARLINK-1218 2459195.62251 r  7.90  0.27 0.433  739.100 -27.61 259.29  42.24 241.24 -122.044  30.510 550.513
STARLINK-1663 2459196.03707 g  7.04  0.05 0.417  772.100 -22.07 103.92  42.45  22.62 -115.468  36.887 551.646
STARLINK-1452 2459196.03915 g  5.92  0.02 0.464  788.300 -21.46 104.27  42.27  80.07 -111.822  34.432 551.561
STARLINK-1048 2459196.04457 g  5.73  0.02 0.501  710.500 -19.89 105.19  47.69  76.68 -113.033  33.266 551.082
STARLINK-1049 2459196.04792 g  5.07  0.03 0.565  648.700 -18.91 105.76  60.86  80.44 -114.178  33.329 551.446
STARLINK-1335 2459196.05443 r  7.16  0.02 0.268 1193.000 -17.04 106.87  24.06  84.24 -106.683  33.867 551.476
STARLINK-1496 2459196.05542 r  5.94  0.03 0.449  895.500 -16.75 107.04  34.49 116.83 -111.355  29.438 550.588
STARLINK-1034 2459197.05461 r  7.13  0.03 0.344 1176.400 -17.11 106.90  23.11 129.34 -109.929  26.327 547.695
STARLINK-1068 2459197.05884 r  6.86  0.20 0.366 1097.000 -15.90 107.63  25.90 120.73 -109.060  28.635 547.505
STARLINK-1060 2459197.06685 r  7.80  0.53 0.351 1037.500 -13.61 109.01  27.41  93.12 -108.612  31.638 550.772
STARLINK-1030 2459197.06967 r  7.80  0.04 0.472  851.500 -12.81 109.51  37.58 121.36 -111.806  29.742 550.372
STARLINK-1759 2459197.57222 r  7.29  0.07 0.307  940.900 -12.90 250.51  34.55 254.05 -124.903  30.252 550.290
STARLINK-1145 2459197.59652 g  5.13  0.02 0.689  580.700 -19.87 254.68  70.83 240.26 -118.507  32.430 551.068
STARLINK-1161 2459197.59943 g  5.31  0.02 0.554  669.100 -20.71 255.17  58.42 262.35 -121.548  34.027 551.503
STARLINK-1453 2459197.60866 g  6.09  0.03 0.397  768.100 -23.40 256.73  38.06 211.91 -120.213  28.435 550.498
STARLINK-1150 2459197.61008 g  5.25  0.05 0.521  771.000 -23.82 256.96  41.70 249.52 -122.230  31.389 551.248
STARLINK-1210 2459198.57608 r  6.37  0.05 0.293  910.800 -13.92 251.08  30.72 233.85 -123.449  28.745 550.293
STARLINK-1828 2459198.57702 r  6.40  0.08 0.397  990.500 -14.19 251.24  28.98 255.02 -125.359  31.212 548.750
STARLINK-1219 2459198.57937 r  6.34  0.03 0.255 1004.600 -14.86 251.65  30.90 240.61 -124.763  28.642 550.515
STARLINK-1774 2459198.58505 r  7.83  0.03 0.358 1134.600 -16.49 252.62  24.44 230.31 -125.422  28.632 548.435
STARLINK-1245 2459198.58600 r  6.23  0.02 0.205 1198.800 -16.76 252.79  23.17 247.65 -127.287  28.547 550.214
STARLINK-1794 2459198.59072 r  8.36  0.09 0.281 1382.300 -18.12 253.59  18.54 251.41 -129.793  30.288 547.487
STARLINK-1411 2459198.59495 g  5.38  0.02 0.609  608.900 -19.34 254.31  60.40 203.60 -118.536  30.386 550.831
STARLINK-1343 2459199.03157 g  6.60  0.30 0.666  594.600 -24.05 102.99  68.60  61.88 -115.368  34.347 551.872
STARLINK-1355 2459199.04671 g  6.20  0.02 0.420  851.200 -19.64 105.54  40.21  75.81 -110.930  34.372 551.444
STARLINK-1486 2459199.05249 r  7.19  0.06 0.346 1172.700 -17.97 106.52  23.32 126.93 -108.926  27.443 549.032
STARLINK-1502 2459199.06333 r  6.48  0.07 0.368 1019.900 -14.86 108.38  29.27 100.80 -108.958  31.053 550.858
STARLINK-1502 2459199.06380 r  6.84  0.02 0.288 1164.300 -14.73 108.46  25.47  89.70 -107.000  32.847 551.126
STARLINK-1508 2459199.06615 r  6.22  0.02 0.471  859.500 -14.06 108.87  36.16 117.35 -112.204  29.072 550.473
STARLINK-1219 2459199.57599 r  6.28  0.08 0.354  919.600 -13.83 250.96  32.97 266.85 -125.177  32.027 550.956
STARLINK-1172 2459199.58493 r  5.38  0.12 0.444  889.000 -16.38 252.50  33.93 254.17 -124.121  31.502 550.908
STARLINK-1145 2459199.58870 r  5.93  0.03 0.432  936.900 -17.46 253.15  32.54 233.75 -123.443  29.697 550.723
STARLINK-1161 2459199.59106 r  6.67  0.03 0.286 1211.200 -18.14 253.55  23.01 268.63 -128.715  33.453 551.336
STARLINK-1161 2459199.59153 r  5.95  0.07 0.354 1082.200 -18.28 253.63  25.74 259.44 -126.719  31.663 551.074
STARLINK-1202 2459199.60887 r  4.83  0.02 0.451  712.100 -23.31 256.55  53.52 215.45 -120.269  29.332 550.632
STARLINK-1034 2459200.04148 g  4.76  0.02 0.692  580.900 -21.27 104.64  69.42 127.57 -116.161  31.338 548.536
STARLINK-1551 2459200.05498 r  6.90  0.05 0.215 1287.100 -17.37 106.93  20.58  99.29 -106.015  31.589 551.282
STARLINK-1559 2459200.06110 r  6.94  0.02 0.387  874.400 -15.62 107.98  33.40  94.83 -110.616  33.544 551.559
STARLINK-1041 2459200.06817 r  6.56  0.06 0.375 1082.300 -13.60 109.20  26.08 121.94 -110.111  27.551 548.021
STARLINK-1041 2459200.06864 r  5.57  0.36 0.351 1122.300 -13.47 109.28  25.50 114.00 -108.295  29.413 548.275
STARLINK-1038 2459200.07195 r  6.81  0.02 0.408  994.100 -12.53 109.86  29.46 134.00 -111.079  27.942 547.871
STARLINK-1163 2459200.57814 r  6.66  0.06 0.389 1038.500 -14.36 251.24  28.26 230.05 -123.634  28.390 550.602
STARLINK-1160 2459200.59177 r  7.03  0.17 0.297 1370.000 -18.27 253.58  18.11 231.59 -127.139  26.976 550.283
STARLINK-1240 2459200.59481 r  5.06  0.02 0.510  665.300 -19.15 254.09  60.93 217.14 -119.927  29.948 550.549
STARLINK-1397 2459200.60605 r  6.96  0.24 0.465  785.800 -22.41 255.99  43.62 163.60 -116.433  27.727 550.076
STARLINK-1059 2459201.02977 r  6.57  0.09 0.646  593.900 -24.81 102.65  62.76  69.26 -115.311  33.067 548.907
STARLINK-1057 2459201.03408 r  4.72  0.03 0.430  734.200 -23.55 103.38  52.90  47.08 -113.875  35.411 549.190
STARLINK-1495 2459201.04889 r  5.89  0.02 0.399  827.000 -19.24 105.87  43.01  80.74 -111.373  33.761 550.979
STARLINK-1568 2459201.05438 r  7.21  0.02 0.252 1037.900 -17.66 106.80  25.52 117.85 -109.725  30.247 551.237
STARLINK-1559 2459201.05770 r  7.14  0.03 0.284  947.600 -16.71 107.37  30.95 121.27 -110.974  30.281 551.107
STARLINK-1063 2459201.06052 r  6.44  0.04 0.378 1006.000 -15.90 107.85  27.94  96.85 -109.180  30.825 548.511
STARLINK-1063 2459201.06099 r  7.04  0.02 0.297 1145.300 -15.76 107.93  23.23  84.53 -107.212  32.643 548.794
STARLINK-1064 2459201.06623 r  5.83  0.05 0.438  872.800 -14.27 108.83  35.47  99.73 -110.819  31.183 550.636
STARLINK-1478 2459202.02667 i  5.28  0.10 0.511  769.100 -25.83 102.10  44.28 141.43 -114.850  28.470 550.584
STARLINK-1465 2459202.06312 r  6.32  0.04 0.342 1173.300 -15.26 108.26  23.70 119.51 -108.216  28.426 550.142
STARLINK-1390 2459202.06841 r  7.52  0.43 0.311  910.100 -13.76 109.17  32.68 117.57 -111.070  30.911 550.942
STARLINK-1414 2459202.60177 r  4.91  0.02 0.488  700.500 -20.99 255.10  51.08 254.27 -121.829  31.338 550.793
STARLINK-1058 2459203.04360 r  4.78  0.04 0.579  688.000 -21.00 104.90  51.39 117.68 -113.698  31.016 548.310
STARLINK-1574 2459203.05610 r  7.67  0.54 0.321 1105.400 -17.38 107.02  23.66  78.36 -107.870  35.626 549.452
STARLINK-1362 2459203.05799 r  6.28  0.24 0.233 1045.100 -16.84 107.34  29.00 127.14 -110.625  29.010 550.770
STARLINK-1362 2459203.05846 r  7.09  0.06 0.163 1292.500 -16.71 107.42  19.98 129.52 -108.823  27.145 550.522
STARLINK-1554 2459203.06034 r  7.50  0.04 0.265 1187.000 -16.17 107.74  22.64  88.91 -106.754  33.577 549.001
STARLINK-1143 2459203.57247 r  6.95  0.09 0.299 1026.600 -12.49 250.02  30.15 266.89 -126.419  31.495 550.637
STARLINK-1143 2459203.57293 r  6.33  0.26 0.414  861.100 -12.63 250.10  34.64 274.62 -124.445  33.276 550.928
STARLINK-1162 2459203.58151 r  5.93  0.05 0.413  945.500 -15.06 251.59  31.10 257.50 -124.934  31.646 550.950
STARLINK-1240 2459203.58292 r  7.01  0.18 0.294 1138.300 -15.46 251.83  23.80 277.14 -127.927  33.408 550.932
STARLINK-1159 2459203.58866 r  6.19  0.03 0.380 1063.000 -17.11 252.81  26.84 243.37 -125.283  29.657 550.962
STARLINK-1395 2459203.59008 r  6.64  0.03 0.211 1146.400 -17.51 253.05  23.11 242.71 -126.475  28.242 550.291
STARLINK-1408 2459203.60233 g  6.11  0.03 0.504  786.100 -21.06 255.13  42.81 327.15 -120.343  36.915 550.990
STARLINK-1457 2459203.61647 r  6.46  0.20 0.637  616.200 -25.19 257.50  59.12 278.78 -120.388  33.249 550.979
STARLINK-1441 2459203.61929 r  4.60  0.06 0.397  816.100 -26.02 257.97  37.38 256.71 -123.642  31.401 550.774
STARLINK-1063 2459204.04736 g  5.64  0.02 0.488  687.400 -20.01 105.49  53.80  34.39 -115.095  35.458 549.469
STARLINK-1183 2459204.05431 r  6.95  0.02 0.313 1299.900 -18.00 106.66  19.71 126.86 -107.676  26.843 547.086
STARLINK-1535 2459204.06748 r  7.28  0.04 0.276  961.700 -14.23 108.92  34.06 119.31 -110.813  30.193 548.712
STARLINK-1184 2459204.06982 r  6.08  0.06 0.413  961.000 -13.57 109.33  30.67 107.39 -110.191  29.792 548.264
STARLINK-1184 2459204.07030 r  6.78  0.05 0.342 1064.100 -13.43 109.41  26.76  94.52 -108.275  31.625 548.547
STARLINK-1148 2459204.57140 r  6.52  0.03 0.403 1002.700 -12.10 249.76  29.29 222.40 -123.375  28.670 550.399
STARLINK-1395 2459204.58689 r  6.72  0.07 0.332  986.800 -16.51 252.45  28.60 268.67 -126.071  32.416 550.861
STARLINK-1633 2459204.59177 r  7.82  0.04 0.321 1060.200 -17.91 253.28  29.14 268.97 -126.975  33.944 551.259
STARLINK-1414 2459204.59375 r  7.05  0.02 0.302 1111.200 -18.48 253.61  25.87 278.29 -127.547  33.254 551.026
STARLINK-1616 2459204.59619 g  7.36  0.02 0.429  945.000 -19.18 254.03  32.11 235.54 -123.639  29.767 550.583
STARLINK-1456 2459204.60237 g  4.78  0.44 0.650  612.600 -20.97 255.07  61.32 295.14 -120.080  33.755 549.623
STARLINK-1070 2459204.61055 g  5.15  0.03 0.529  731.700 -23.36 256.44  48.20 249.10 -122.369  32.767 551.087
STARLINK-1642 2459204.62771 r  7.13  0.12 0.369 1074.900 -28.40 259.31  27.26 245.73 -126.087  30.596 550.729
STARLINK-1506 2459205.02040 r  6.16  0.05 0.365 1105.500 -28.00 100.91  25.71 122.25 -109.256  28.213 550.165
STARLINK-1480 2459205.03487 i  5.45  0.02 0.347  980.200 -23.75 103.33  33.22  90.50 -109.228  32.892 551.137
STARLINK-1543 2459205.05969 r  7.96  0.03 0.191 1161.600 -16.56 107.52  23.82 134.84 -110.504  27.443 548.251
STARLINK-1526 2459205.07225 r  7.01  0.04 0.356  882.400 -12.98 109.69  37.08  99.55 -110.705  32.436 548.727
STARLINK-1526 2459205.07272 r  6.17  0.05 0.243 1090.900 -12.85 109.77  28.23 108.93 -108.772  30.636 548.441
STARLINK-1394 2459205.57611 r  7.29  0.06 0.310 1065.200 -13.33 250.53  28.91 279.01 -127.056  32.872 550.712
STARLINK-1392 2459205.57670 r  6.33  0.07 0.279  926.900 -13.50 250.63  34.12 226.34 -122.866  27.932 550.082
STARLINK-1631 2459205.57812 r  7.05  0.03 0.415  932.800 -13.90 250.88  31.24 260.02 -124.898  31.859 550.728
STARLINK-1602 2459205.58448 r  7.64  0.02 0.301 1192.800 -15.71 251.97  24.15 262.09 -128.386  32.825 550.849
STARLINK-1602 2459205.58495 r  6.53  0.04 0.362 1082.300 -15.85 252.05  26.73 249.95 -126.429  31.031 550.601
STARLINK-1602 2459205.58542 r  6.75  0.12 0.390 1039.600 -15.98 252.14  27.94 236.46 -124.520  29.172 550.366
STARLINK-1107 2459205.59701 g  5.97  0.03 0.538  733.400 -19.32 254.11  47.99 219.46 -119.849  30.165 550.622
STARLINK-1066 2459205.59983 g  5.55  0.02 0.491  798.800 -20.13 254.58  40.97 250.74 -123.129  32.105 551.038
STARLINK-1081 2459205.60265 g  6.48  0.04 0.339 1015.900 -20.95 255.06  30.70 269.58 -126.381  33.914 551.199
STARLINK-1330 2459205.61320 g  8.29  0.20 0.666  598.300 -24.03 256.83  66.27 308.66 -119.770  33.547 550.959
STARLINK-1630 2459205.63471 r  8.38  0.18 0.354 1039.800 -30.37 260.43  29.26 259.12 -126.518  32.637 550.925
STARLINK-1090 2459206.58525 r  6.09  0.02 0.398  902.100 -15.83 252.06  35.90 264.90 -124.947  33.477 551.210
STARLINK-1335 2459206.59051 r  7.02  0.06 0.191 1160.800 -17.34 252.96  23.77 228.98 -124.953  26.419 549.902
STARLINK-1196 2459207.02949 g  5.66  0.07 0.487  831.400 -25.52 102.30  37.80 118.17 -112.474  29.261 547.980
STARLINK-1582 2459207.05144 g  6.46  0.07 0.597  622.200 -19.12 105.99  65.15 101.06 -114.720  33.027 548.890
STARLINK-1163 2459207.06372 r  7.05  0.02 0.303 1332.600 -15.59 108.08  19.24 120.54 -106.803  27.483 550.171
STARLINK-48   2459207.06848 r  7.83  0.02 0.378  837.800 -14.24 108.90  35.78  98.07 -110.901  32.694 510.611
STARLINK-70   2459207.06848 r  6.20  0.13 0.341  837.800 -14.24 108.90  30.92 100.39 -110.452  32.149 438.170
STARLINK-1275 2459207.06895 r  6.35  0.08 0.321  942.500 -14.10 108.98  30.99 104.63 -110.043  32.103 551.328
STARLINK-1525 2459210.61233 r  8.23  0.04 0.357  998.400 -23.21 256.52  30.79 287.86 -126.144  34.092 551.125
STARLINK-1525 2459210.61282 r  7.54  0.54 0.438  897.200 -23.35 256.60  35.36 309.99 -123.969  35.870 551.453
STARLINK-1339 2459210.63372 g  5.73  0.02 0.348  960.400 -29.51 260.11  29.01 269.00 -125.757  32.645 550.863
STARLINK-1130 2459210.63466 g  7.84  0.02 0.247 1176.500 -29.79 260.27  25.64 283.62 -128.207  35.992 551.516
STARLINK-1547 2459211.60353 g  8.13  0.05 0.809  481.100 -20.53 255.02  53.50 206.66 -118.470  31.428 382.766
STARLINK-1121 2459211.60844 g  5.39  0.06 0.618  628.100 -21.96 255.85  56.49 183.24 -118.154  31.280 550.858
STARLINK-1581 2459215.60047 g  6.84  0.02 0.668  599.000 -19.12 254.53  64.55 303.73 -119.658  33.815 548.379
STARLINK-1298 2459215.63078 g  5.10  0.02 0.351  873.100 -28.00 259.66  33.35 252.34 -124.219  30.813 550.889
STARLINK-1603 2459216.02456 r  6.85  0.14 0.409  988.900 -27.65 100.50  30.22 126.51 -110.635  28.561 550.499
STARLINK-1700 2459216.02652 r  7.37  0.02 0.424  937.600 -27.07 100.83  31.81  56.57 -111.277  37.733 552.360
STARLINK-1598 2459216.04130 r  6.46  0.07 0.559  690.200 -22.73 103.32  53.23 150.37 -116.166  29.105 550.783
STARLINK-1631 2459216.04900 r  6.12  0.02 0.582  639.300 -20.49 104.62  64.58  90.60 -114.308  33.137 551.055
STARLINK-1644 2459216.05087 r  6.38  0.02 0.616  620.000 -19.94 104.94  62.22  90.29 -114.664  33.697 551.510
STARLINK-1080 2459216.05461 r  4.97  0.44 0.420 1030.300 -18.86 105.58  32.04 114.07 -110.435  29.673 548.191
STARLINK-1026 2459216.06728 g  6.06  0.03 0.372 1046.900 -15.21 107.75  33.21 346.90 -119.026  39.611 549.923
STARLINK-1010 2459216.06872 g  5.97  0.02 0.579  690.400 -14.80 108.00  50.86  54.01 -114.116  35.928 551.936
STARLINK-1013 2459216.07249 g  3.60  0.04 0.521  700.800 -13.72 108.65  47.70  87.43 -112.960  34.033 549.019
STARLINK-1569 2459216.57933 r  7.44  0.04 0.229 1049.000 -12.92 250.91  28.42 232.34 -124.478  27.591 547.509
STARLINK-1582 2459216.58754 r  6.52  0.04 0.367  846.100 -15.26 252.34  34.53 251.89 -123.882  30.887 548.166
STARLINK-1581 2459216.59467 r  6.93  0.08 0.233 1165.700 -17.31 253.56  24.81 257.12 -127.590  29.945 547.791
STARLINK-1526 2459216.59898 r  7.36  0.05 0.322 1011.900 -18.55 254.30  27.33 268.17 -126.370  32.358 548.605
STARLINK-1283 2459216.60641 r  6.26  0.04 0.335  997.900 -20.71 255.57  28.01 176.85 -116.676  25.318 547.738
STARLINK-1690 2459216.60835 r  6.41  0.03 0.653  585.800 -21.28 255.90  69.85 154.06 -116.616  32.253 549.052
STARLINK-1727 2459216.61213 r  1.57  0.02 0.657  592.700 -22.38 256.54  71.89 201.20 -117.594  31.911 549.583
STARLINK-1010 2459217.06615 r  6.81  0.23 0.252 1002.800 -15.58 107.42  29.56 125.68 -110.794  29.508 550.891
STARLINK-1597 2459217.07142 r  6.83  0.02 0.415  913.500 -14.07 108.33  35.56 107.15 -110.262  31.249 548.330
STARLINK-1209 2459217.58610 r  6.18  0.02 0.462  841.600 -14.71 252.12  35.98 259.97 -123.790  32.129 548.360
STARLINK-1228 2459217.58952 r  6.91  0.09 0.357 1008.700 -15.69 252.71  27.27 271.49 -126.265  33.139 549.048
STARLINK-1214 2459217.59290 r  5.42  0.33 0.351 1057.600 -16.66 253.29  28.63 259.35 -126.684  32.433 550.965
STARLINK-1654 2459217.60221 r  6.76  0.09 0.551  678.900 -19.35 254.89  47.37 277.87 -121.750  33.785 549.214
STARLINK-1307 2459217.60547 r  6.42  0.03 0.261  992.400 -20.30 255.44  32.96 204.79 -121.079  26.047 547.705
STARLINK-1727 2459217.60735 r  6.55  0.04 0.577  695.800 -20.85 255.76  50.28 235.45 -121.264  31.868 549.494
STARLINK-1282 2459217.61353 r  5.57  0.11 0.478  827.200 -22.65 256.81  38.04 299.06 -123.098  35.466 551.541
STARLINK-1585 2459218.03144 g  0.76  0.08 0.395  777.000 -25.73 101.37  39.15  34.71 -114.425  36.492 551.536
STARLINK-1089 2459218.05385 g  5.81  0.05 0.476  694.100 -19.17 105.16  55.98  44.22 -114.490  35.160 549.081
STARLINK-1498 2459218.06675 r  5.85  0.02 0.228 1160.300 -15.45 107.38  25.81 106.13 -107.862  30.732 550.926
STARLINK-1513 2459218.07639 r  5.85  0.02 0.428  754.800 -12.70 109.06  39.89 116.83 -112.801  31.950 551.234
STARLINK-1513 2459218.07686 r  6.55  0.04 0.276  961.200 -12.56 109.14  32.21 121.03 -110.880  30.135 550.957
STARLINK-1209 2459218.58129 r  6.67  0.20 0.329 1134.500 -13.20 251.31  25.74 257.57 -127.546  32.161 548.322
STARLINK-1209 2459218.58233 r  6.80  0.03 0.386 1043.300 -13.49 251.49  27.89 225.89 -123.403  28.128 547.795
STARLINK-1228 2459218.58572 r  1.54  0.12 0.359 1127.400 -14.46 252.08  25.61 244.46 -125.920  29.316 548.494
STARLINK-1260 2459218.59489 r  6.53  0.03 0.278 1079.500 -17.09 253.67  27.77 265.18 -126.987  31.280 550.668
STARLINK-1747 2459218.62908 r  8.51  0.41 0.212 1021.200 -27.08 259.49  25.15 224.21 -123.676  26.719 477.977
STARLINK-1028 2459219.04015 r  4.30  0.02 0.588  611.400 -23.21 102.69  69.28 127.27 -115.336  32.225 549.065
STARLINK-1595 2459219.04806 i  7.89  0.03 0.269 1097.500 -20.90 104.03  28.30  73.25 -108.305  34.840 548.970
STARLINK-1779 2459219.05042 i  5.78  0.41 0.341  729.300 -20.21 104.43  31.60  39.26 -113.482  36.577 406.220
STARLINK-1490 2459219.05468 i  5.13  0.02 0.609  651.100 -18.97 105.16  54.42  70.38 -114.393  35.172 551.803
STARLINK-1611 2459219.05515 i  6.76  0.02 0.424  775.600 -18.83 105.24  47.03  77.79 -112.088  33.922 548.879
STARLINK-1505 2459219.06632 r  6.85  0.02 0.233 1038.400 -15.61 107.16  27.82 130.58 -110.988  28.756 550.879
STARLINK-1116 2459219.07113 r  6.24  0.04 0.451  849.900 -14.23 107.99  35.84  96.99 -111.128  31.204 550.761
STARLINK-1771 2459219.58227 r  4.61  0.38 0.320 1021.600 -13.33 251.52  29.70 276.98 -126.485  34.644 549.513
STARLINK-1265 2459219.58424 r  6.76  0.03 0.284 1110.300 -13.89 251.87  24.63 268.85 -127.525  32.169 550.460
STARLINK-1265 2459219.58471 r  7.55  0.02 0.379  950.000 -14.03 251.95  29.62 278.58 -125.514  33.940 550.764
STARLINK-1617 2459219.58961 r  2.74  0.02 0.251 1266.800 -15.43 252.80  22.44 277.99 -129.438  34.815 549.256
STARLINK-1617 2459219.59007 r  7.38  0.05 0.325 1102.100 -15.56 252.89  27.05 262.83 -127.382  33.062 548.974
STARLINK-1617 2459219.59055 r  6.28  0.15 0.395  992.000 -15.70 252.97  29.40 253.27 -125.406  31.261 548.702
STARLINK-1733 2459219.60567 g  7.25  0.02 0.440  707.200 -20.07 255.57  39.06 200.09 -119.203  28.242 483.663
STARLINK-1231 2459219.60803 g  4.83  0.58 0.537  750.100 -20.76 255.97  44.66 235.88 -121.852  31.338 548.866
STARLINK-1370 2459219.61901 g  5.39  0.05 0.513  669.700 -23.97 257.83  51.17 302.51 -121.085  35.499 551.617
STARLINK-1475 2459220.01678 r  6.34  0.05 0.332 1117.100 -30.15  98.54  24.16  71.36 -108.127  36.721 557.365
STARLINK-1613 2459220.02010 r  5.45  0.02 0.349 1071.800 -29.17  99.11  26.26  97.68 -108.309  30.974 548.416
STARLINK-1618 2459220.03188 g  7.31  0.13 0.332  979.900 -25.68 101.12  30.63  77.92 -109.399  33.652 548.756
STARLINK-1485 2459220.04083 g  5.17  0.02 0.521  703.700 -23.05 102.64  47.97  91.70 -113.078  33.811 551.626
STARLINK-1019 2459220.04352 i  4.95  0.04 0.472  774.400 -22.26 103.10  40.28 186.93 -118.554  29.161 548.246
STARLINK-1945 2459220.06157 r  7.38  0.08 0.312 1298.400 -17.01 106.18  19.80 119.58 -107.285  27.396 547.893
STARLINK-1035 2459220.06687 r  5.97  0.02 0.293  981.400 -15.48 107.10  27.90 109.26 -109.737  31.533 548.833
STARLINK-1903 2459220.06929 r  7.13  0.06 0.359 1116.200 -14.79 107.52  24.76 112.36 -108.731  28.756 547.765
STARLINK-1903 2459220.06976 r  6.96  0.05 0.313 1202.000 -14.65 107.60  23.30 103.30 -106.873  30.594 548.022
STARLINK-1948 2459220.07211 r  7.38  0.09 0.382 1047.400 -13.98 108.01  27.91 119.18 -109.476  29.018 547.822
STARLINK-1011 2459220.07450 r  6.43  0.04 0.310  898.400 -13.30 108.42  33.99 120.66 -111.442  30.590 548.693
STARLINK-1896 2459220.07688 r  4.80  0.97 0.423  941.400 -12.62 108.84  32.49 120.19 -110.535  29.645 548.008
STARLINK-1896 2459220.07739 r  7.37  0.03 0.349 1045.400 -12.48 108.93  28.60  97.56 -108.497  31.601 548.297
STARLINK-1712 2459220.59998 r  6.68  0.10 0.224  966.800 -18.27 254.65  25.31 227.33 -123.704  27.288 453.603
STARLINK-1680 2459220.60717 r  2.37  0.02 0.503  674.600 -20.36 255.88  45.41 212.02 -119.474  29.518 547.967
STARLINK-1206 2459221.58329 r  6.74  0.07 0.384  957.800 -13.32 251.81  33.59 256.34 -125.582  32.891 548.655
STARLINK-1205 2459221.58764 r  6.41  0.02 0.426  946.100 -14.57 252.57  31.04 247.65 -124.158  30.317 548.717
STARLINK-1755 2459221.58911 r  6.54  0.03 0.273  902.000 -14.99 252.83  28.91 235.82 -123.838  28.612 480.132
STARLINK-1649 2459221.61021 r  6.58  0.08 0.380  842.800 -21.10 256.46  40.53 263.12 -124.005  31.350 547.942
STARLINK-1705 2459221.61444 r  6.88  0.06 0.484  766.500 -22.34 257.19  44.37 285.49 -123.088  33.398 548.469
STARLINK-1143 2459221.64005 g  6.23  0.06 0.285 1149.300 -29.90 261.57  23.38 277.02 -128.146  34.339 549.269
STARLINK-1125 2459222.03930 r  5.19  0.02 0.397  800.400 -23.56 102.04  45.54  71.16 -112.003  34.410 551.262
STARLINK-1111 2459222.07148 r  6.51  0.02 0.399 1004.000 -14.21 107.57  29.12 121.83 -110.020  29.120 550.551
STARLINK-1521 2459222.07148 r  6.93  0.03 0.268 1004.000 -14.21 107.57  28.90 121.93 -110.683  30.040 548.210
STARLINK-1073 2459222.07437 r  6.79  0.02 0.430  928.600 -13.38 108.08  33.48 133.65 -112.897  27.404 550.367
STARLINK-1073 2459222.07538 r  6.72  0.25 0.364 1017.300 -13.09 108.25  30.33 101.70 -108.916  31.363 550.875
STARLINK-1494 2459222.07920 r  7.13  0.11 0.257  976.000 -12.00 108.93  32.25 136.16 -112.057  28.716 548.131
STARLINK-1022 2459223.06872 r  6.55  0.02 0.296 1048.600 -15.02 106.92  26.89  95.35 -108.484  32.909 549.079
STARLINK-1757 2459223.07746 r  4.70  0.03 0.336 1047.400 -12.51 108.45  31.42  94.88 -108.575  32.311 572.784
STARLINK-1708 2459223.58197 r  7.47  0.20 0.288 1000.500 -12.64 251.71  32.13 258.26 -125.748  30.426 547.854
STARLINK-1453 2459223.58345 r  6.36  0.03 0.445  908.700 -13.06 251.97  33.73 240.04 -123.429  30.152 550.781
STARLINK-1400 2459223.58634 r  6.13  0.03 0.364 1049.600 -13.89 252.48  28.85 251.10 -126.364  31.789 550.940
STARLINK-1278 2459223.58830 r  6.63  0.03 0.228 1078.100 -14.45 252.83  28.94 240.47 -125.395  28.170 550.413
STARLINK-1398 2459223.59025 r  6.66  0.03 0.378 1068.200 -15.01 253.17  27.09 237.12 -125.362  29.660 550.899
STARLINK-1699 2459223.61464 r  6.56  0.02 0.680  582.300 -22.10 257.38  72.16 314.89 -119.536  32.991 550.751
STARLINK-1419 2459223.62957 g  5.49  0.02 0.462  811.200 -26.50 259.94  42.41 254.20 -123.645  33.020 551.149
STARLINK-1919 2459224.01708 r  1.68  0.45 0.432 1007.000 -30.18  97.85  32.13 112.32 -110.891  29.356 547.962
STARLINK-1833 2459224.04804 g  6.98  0.03 0.536  651.400 -21.03 103.17  62.51  34.53 -115.394  34.980 548.851
STARLINK-1897 2459224.05598 g  7.64  0.03 0.414  778.200 -18.72 104.53  42.48  20.48 -115.568  37.025 549.412
STARLINK-1651 2459224.05646 g  6.75  0.05 0.688  485.100 -18.58 104.62  42.01  36.84 -115.861  34.722 379.558
STARLINK-1722 2459224.05646 g  7.18  0.04 0.477  485.100 -18.58 104.62  40.08  37.49 -114.668  35.620 379.624
STARLINK-1658 2459224.06348 r  6.51  0.49 0.309 1222.700 -16.54 105.83  21.97 100.22 -106.712  30.471 548.205
STARLINK-1653 2459224.07049 r  6.63  0.05 0.421  955.500 -14.52 107.05  30.56 111.06 -110.616  29.205 547.879
STARLINK-1691 2459224.07811 r  6.70  0.04 0.504  795.900 -12.34 108.39  40.07 112.81 -112.424  30.072 547.853
STARLINK-1277 2459224.60243 r  7.19  0.02 0.310 1160.400 -18.38 255.36  22.78 286.16 -127.922  35.046 551.163
STARLINK-1409 2459224.61577 r  5.64  0.04 0.352  827.100 -22.28 257.66  42.99 330.13 -121.250  38.281 552.027
STARLINK-1531 2459224.61771 r  7.37  0.16 0.488  814.700 -22.85 257.99  40.07 309.13 -122.802  35.576 551.272
STARLINK-1015 2459224.62112 r  5.89  0.08 0.608  605.400 -23.85 258.58  71.74 236.39 -119.656  31.141 548.712
STARLINK-1450 2459224.63305 i  7.95  0.17 0.359  852.800 -27.38 260.63  41.36 288.58 -124.018  35.816 551.509
STARLINK-1399 2459224.63586 i  4.99  0.04 0.303 1280.400 -28.21 261.12  19.57 258.51 -128.706  30.732 550.593
STARLINK-1099 2459225.03819 g  6.48  0.06 0.405  862.800 -23.94 101.29  38.43 169.06 -116.736  26.793 550.233
STARLINK-1144 2459225.04617 g  5.08  0.02 0.588  659.600 -21.59 102.66  55.05  99.19 -113.881  32.030 550.753
STARLINK-1507 2459225.07345 r  6.11  0.03 0.315  945.700 -13.67 107.39  35.41 101.04 -110.048  31.940 551.105
STARLINK-1789 2459225.07539 r  7.24  0.07 0.468  730.000 -13.12 107.73  28.69  84.57 -111.143  34.174 383.060
STARLINK-1793 2459225.07539 r  7.14  0.07 0.512  730.000 -13.12 107.73  28.69  84.57 -111.609  34.538 382.972
STARLINK-1802 2459225.07539 r  6.92  0.12 0.574  730.000 -13.12 107.73  30.09  81.65 -112.284  35.055 383.244
STARLINK-1824 2459225.07539 r  7.05  0.11 0.376  730.000 -13.12 107.73  26.95  88.42 -110.062  33.314 382.798
STARLINK-1831 2459225.07539 r  7.36  0.09 0.415  730.000 -13.12 107.73  28.69  84.57 -110.539  33.695 383.047
STARLINK-1720 2459225.07780 r  7.74  0.10 0.368  938.800 -12.43 108.15  28.66  83.46 -109.475  34.496 508.767
STARLINK-1696 2459225.58165 r  6.99  0.22 0.264  966.900 -12.23 251.82  30.89 232.74 -123.818  28.233 549.906
STARLINK-1406 2459225.58698 r  6.37  0.15 0.388 1044.600 -13.76 252.76  27.52 241.29 -124.734  29.320 550.698
STARLINK-1225 2459225.58895 r  6.70  0.04 0.370 1094.400 -14.32 253.11  25.94 237.08 -125.580  29.456 548.292
STARLINK-1402 2459225.60871 g  6.47  0.02 0.441  916.700 -20.05 256.54  33.11 220.34 -122.767  29.396 550.470
STARLINK-1404 2459226.59658 r  7.09  0.02 0.261 1270.600 -16.37 254.54  20.57 275.20 -129.466  34.171 551.147
STARLINK-1404 2459226.59705 r  6.58  0.02 0.329 1121.100 -16.50 254.62  24.82 263.59 -127.443  32.405 550.880
STARLINK-1402 2459226.60334 r  6.49  0.09 0.239 1429.300 -18.33 255.72  17.74 270.01 -131.220  33.610 551.047
STARLINK-1360 2459226.61634 r  4.74  0.03 0.575  626.800 -22.13 257.96  64.58 333.88 -119.226  36.077 551.658
STARLINK-1472 2459227.03357 g  8.55  0.07 0.508  791.800 -25.32 100.09  41.47  39.72 -113.718  37.497 551.769
STARLINK-1765 2459227.03752 g  7.46  0.04 0.526  735.000 -24.15 100.77  48.09 146.03 -115.629  28.595 548.186
STARLINK-1039 2459227.03939 g  5.47  0.02 0.400  785.800 -23.60 101.09  44.14 160.57 -115.530  29.324 548.812
STARLINK-1731 2459227.05864 r  6.96  0.17 0.263  827.700 -17.95 104.42  23.60 126.97 -111.646  29.866 382.913
STARLINK-1824 2459227.05864 r  6.82  0.17 0.302  827.700 -17.95 104.42  23.60 126.97 -112.150  30.315 382.485
STARLINK-1773 2459227.05911 r  7.11  0.05 0.353  700.900 -17.82 104.50  26.26 127.30 -112.777  30.723 382.631
STARLINK-1789 2459227.05911 r  7.67  0.03 0.231  700.900 -17.82 104.50  25.00 127.45 -111.244  29.346 382.403
STARLINK-1793 2459227.05911 r  7.48  0.03 0.262  700.900 -17.82 104.50  25.16 127.44 -111.730  29.790 382.369
STARLINK-1802 2459227.05911 r  7.27  0.05 0.305  700.900 -17.82 104.50  26.26 127.30 -112.275  30.281 382.785
STARLINK-1804 2459227.05911 r  6.81  0.05 0.415  700.900 -17.82 104.50  29.17 126.66 -113.296  31.177 383.277
STARLINK-1152 2459227.06291 r  6.18  0.05 0.208 1290.400 -16.71 105.16  21.48 100.90 -106.128  31.110 549.397
STARLINK-1799 2459227.06438 r  7.50  0.07 0.208 1118.400 -16.28 105.42  22.96 122.16 -109.298  29.086 523.476
STARLINK-1617 2459227.06826 r  7.87  0.15 0.332 1221.100 -15.16 106.09  21.47 134.51 -109.364  26.214 547.428
STARLINK-1147 2459227.07013 r  5.88  0.04 0.287 1003.600 -14.62 106.42  29.32 105.38 -109.399  31.655 548.859
STARLINK-1416 2459227.58714 r  6.91  0.02 0.367 1107.000 -13.48 252.98  25.32 226.30 -124.931  28.563 550.328
STARLINK-1013 2459227.59959 r  6.72  0.02 0.289 1086.500 -17.08 255.17  28.09 272.10 -127.213  32.001 548.471
STARLINK-1409 2459227.60443 r  6.72  0.02 0.356 1018.400 -18.49 256.01  26.70 271.47 -126.346  33.011 550.985
STARLINK-1360 2459227.61280 g  5.08  0.02 0.659  597.400 -20.93 257.46  65.04 262.97 -119.975  33.464 551.240
STARLINK-1497 2459227.61468 g  5.46  0.02 0.603  645.600 -21.49 257.79  58.70 295.71 -120.992  33.359 550.789
STARLINK-1482 2459227.62143 g  5.79  0.02 0.495  764.400 -23.47 258.96  40.82 279.47 -122.943  33.776 550.963
STARLINK-1324 2459227.62283 g  5.55  0.02 0.479  782.700 -23.89 259.20  38.63 271.68 -123.270  33.171 550.974
STARLINK-1333 2459227.63952 r  7.42  0.11 0.163 1312.800 -28.84 262.10  22.03 305.83 -128.332  39.535 552.078
STARLINK-1766 2459228.04072 i  7.59  0.02 0.446  784.400 -23.20 101.11  43.80  80.81 -111.616  33.770 528.362
STARLINK-1483 2459228.04395 r  4.40  0.02 0.637  593.400 -22.25 101.67  63.08 140.44 -116.168  32.344 551.513
STARLINK-1228 2459228.05493 r  5.12  0.03 0.522  704.300 -19.03 103.57  49.18  89.83 -112.935  32.576 547.889
STARLINK-1752 2459228.06073 r  6.99  0.08 0.345 1120.500 -17.33 104.58  24.16 103.11 -108.034  30.009 547.876
STARLINK-1752 2459228.06120 r  7.78  0.04 0.285 1241.900 -17.20 104.66  22.24  94.36 -106.129  31.821 548.157
STARLINK-1146 2459228.06225 r  6.70  0.03 0.218 1111.500 -16.89 104.85  25.02 120.84 -109.364  29.328 548.592
STARLINK-1690 2459228.06856 r  6.72  0.61 0.356 1014.900 -15.06 105.95  29.40  93.71 -108.837  31.826 548.308
STARLINK-1727 2459228.07196 r  6.71  0.04 0.464  843.300 -14.08 106.55  36.18 102.10 -111.375  30.696 547.644
STARLINK-1689 2459228.07638 r  7.73  0.02 0.343  952.300 -12.81 107.33  34.57  84.31 -109.621  33.526 548.702
STARLINK-1775 2459228.07884 r  7.38  0.02 0.324  972.500 -12.11 107.77  33.19  92.59 -109.458  32.845 549.273
STARLINK-1485 2459228.58534 r  7.09  0.06 0.205 1108.100 -12.80 252.77  25.65 222.37 -123.779  26.200 550.069
STARLINK-1457 2459228.59400 r  6.16  0.15 0.381 1028.200 -15.30 254.30  28.45 251.26 -125.812  31.164 550.616
STARLINK-1013 2459228.59540 r  7.19  0.02 0.295 1177.200 -15.70 254.55  22.18 281.77 -128.296  34.320 548.827
STARLINK-1489 2459228.59919 r  5.93  0.04 0.216 1140.600 -16.80 255.21  25.20 244.89 -126.450  28.456 550.137
STARLINK-1254 2459229.07331 r  6.16  0.08 0.362 1088.900 -13.68 106.58  25.38 106.22 -108.665  29.504 547.973
STARLINK-1231 2459229.07665 r  7.31  0.23 0.421  963.400 -12.71 107.18  30.86 124.82 -111.370  28.137 547.735
STARLINK-1457 2459229.59073 r  6.82  0.03 0.322 1258.600 -14.19 253.84  20.71 226.42 -125.865  27.302 550.083
STARLINK-1489 2459229.59600 r  6.63  0.03 0.338  983.700 -15.71 254.77  30.00 272.23 -126.026  32.619 550.714
STARLINK-1498 2459229.59889 r  6.78  0.21 0.229 1255.600 -16.55 255.28  22.50 265.67 -128.991  31.002 550.775
STARLINK-1364 2459229.60038 r  7.33  0.03 0.242 1243.800 -16.98 255.54  20.40 284.96 -129.098  35.554 551.274
STARLINK-1364 2459229.60085 r  5.87  0.54 0.323 1062.500 -17.12 255.62  27.09 273.62 -126.997  33.816 551.005
STARLINK-1222 2459230.03520 r  5.40  0.03 0.336  844.700 -24.81  99.72  40.37  51.40 -112.316  35.970 548.952
STARLINK-1818 2459230.05900 r  7.44  0.10 0.231 1080.000 -17.81 103.86  25.30 119.64 -109.513  29.695 548.861
STARLINK-1825 2459230.06342 r  7.92  0.05 0.150 1365.400 -16.52 104.63  19.45 127.96 -108.078  26.818 548.187
STARLINK-1218 2459230.06530 r  6.55  0.02 0.372  998.100 -15.97 104.96  27.59  91.66 -109.136  31.347 548.113
STARLINK-1151 2459230.07403 r  7.20  0.39 0.310 1014.100 -13.44 106.50  30.33  92.24 -108.902  33.001 551.515
STARLINK-1024 2459230.58940 r  6.59  0.02 0.278  944.000 -13.64 253.73  29.87 235.26 -123.856  28.645 548.741
STARLINK-1031 2459230.58940 r  6.84  0.03 0.192  944.000 -13.64 253.73  24.74 233.48 -125.560  26.873 547.241
STARLINK-1330 2459230.59034 r  5.43  0.61 0.348 1070.000 -13.91 253.90  27.69 258.47 -126.808  32.339 550.872
STARLINK-1337 2459230.59429 r  5.84  0.47 0.378 1062.500 -15.05 254.60  27.48 239.05 -125.565  30.027 550.374
STARLINK-1035 2459230.59762 r  6.02  0.03 0.303  948.400 -16.02 255.18  32.58 252.63 -124.973  30.212 547.945
STARLINK-1505 2459230.59911 r  7.42  0.03 0.282 1262.500 -16.45 255.45  20.23 288.06 -129.083  35.403 551.329
STARLINK-1552 2459230.62016 r  6.52  0.02 0.653  591.200 -22.62 259.13  62.08 287.14 -119.863  34.087 551.408
STARLINK-1579 2459230.62398 r  6.46  0.05 0.671  597.800 -23.75 259.79  66.56 230.63 -118.865  32.144 550.916
STARLINK-1774 2459231.02656 r  7.62  0.30 0.463  850.000 -27.36  97.98  36.16  63.07 -111.806  36.682 549.953
STARLINK-1238 2459231.04539 r  5.58  0.15 0.371 1088.000 -21.78 101.27  28.31 111.52 -108.922  29.946 548.029
STARLINK-1398 2459231.07218 r  6.64  0.05 0.392 1027.700 -13.95 105.97  28.28 115.81 -109.930  28.764 550.440
STARLINK-1407 2459231.07601 r  6.43  0.05 0.377 1012.100 -12.84 106.65  30.20 106.65 -109.153  30.723 550.691
STARLINK-1139 2459231.07742 r  6.93  0.03 0.244 1013.800 -12.44 106.90  29.45 129.16 -111.071  29.051 550.855
STARLINK-1031 2459231.58557 r  6.18  0.02 0.304  971.700 -12.37 253.18  28.64 254.85 -125.495  30.716 547.723
STARLINK-1035 2459231.59289 r  6.54  0.02 0.229 1221.300 -14.48 254.48  22.99 261.80 -128.444  30.457 547.924
STARLINK-1035 2459231.59336 r  6.63  0.04 0.315 1024.200 -14.61 254.56  27.22 268.26 -126.514  32.265 548.213
STARLINK-1361 2459231.59383 r  7.05  0.03 0.290 1074.300 -14.75 254.65  28.48 279.27 -127.112  35.153 551.193
STARLINK-1366 2459231.59813 r  6.18  0.04 0.445  888.300 -16.00 255.41  35.94 242.25 -124.088  31.459 550.621
STARLINK-1476 2459231.59860 r  6.32  0.39 0.243 1005.300 -16.14 255.49  30.11 228.67 -123.714  27.523 547.588
STARLINK-1294 2459231.60535 r  6.34  0.02 0.400 1015.400 -18.10 256.68  28.74 239.67 -124.245  29.267 550.539
STARLINK-1341 2459231.61856 g  6.46  0.30 0.355  825.700 -21.98 258.99  43.27 334.84 -120.926  38.502 549.987
STARLINK-1484 2459231.61904 g  6.06  0.02 0.525  759.900 -22.13 259.07  44.26 316.04 -122.047  35.318 549.155
STARLINK-1690 2459232.05115 g  8.12  0.11 0.355  883.700 -20.05 102.05  38.14  11.85 -115.679  38.347 549.425
STARLINK-1596 2459232.06498 r  7.23  0.20 0.279 1139.900 -16.00 104.48  23.75  89.58 -107.296  33.611 549.267
STARLINK-1614 2459232.07609 r  6.94  0.02 0.416  821.700 -12.78 106.44  36.11  96.74 -111.311  33.449 549.285
STARLINK-1376 2459232.58664 r  6.64  0.04 0.296 1156.300 -12.50 253.50  25.20 268.83 -128.106  33.720 550.785
STARLINK-1376 2459232.58766 r  6.66  0.03 0.424  955.900 -12.80 253.69  31.57 235.56 -123.823  29.776 550.240
STARLINK-1361 2459232.59058 r  6.43  0.02 0.356 1087.800 -13.64 254.21  27.22 248.43 -126.650  31.331 550.749
STARLINK-1521 2459232.60221 r  6.52  0.02 0.317  988.600 -17.02 256.27  32.62 269.10 -125.974  31.644 548.473
STARLINK-1479 2459232.60975 g  7.22  0.03 0.331 1044.400 -19.23 257.60  27.50 168.83 -115.824  24.940 547.274
STARLINK-1054 2459232.61635 g  5.14  0.02 0.673  584.300 -21.17 258.75  68.00 278.32 -119.707  32.833 548.289
STARLINK-1058 2459232.63480 r  5.65  0.02 0.335 1006.000 -26.64 262.00  31.64 280.65 -126.329  32.935 548.329
STARLINK-1796 2459233.00766 r  3.51  0.02 0.207 1211.200 -32.96  94.09  20.32 112.17 -107.573  30.059 548.937
STARLINK-1163 2459233.03772 g  5.01  0.02 0.547  685.000 -23.99  99.47  53.99  78.84 -113.396  34.070 551.816
STARLINK-1145 2459233.04300 g  5.45  0.02 0.479  716.300 -22.42 100.40  43.47 114.21 -113.296  32.425 548.796
STARLINK-1667 2459233.04816 g  7.87  0.03 0.438  900.200 -20.90 101.30  33.58  59.54 -111.351  37.147 549.712
STARLINK-1406 2459233.06914 r  6.23  0.05 0.356 1091.400 -14.75 104.99  25.81 104.86 -108.446  29.962 550.436
STARLINK-1406 2459233.06961 r  6.91  0.05 0.294 1210.200 -14.62 105.07  23.31  94.91 -106.541  31.772 550.692
STARLINK-1243 2459233.07436 r  6.56  0.03 0.440  913.600 -13.24 105.92  33.50 118.43 -111.107  29.365 547.938
STARLINK-1515 2459233.58769 r  7.20  0.02 0.474  786.500 -12.64 253.84  38.40 272.12 -123.337  33.222 551.099
STARLINK-1538 2459233.59447 r  7.16  0.04 0.398  933.900 -14.60 255.05  31.66 265.32 -125.220  32.735 550.975
STARLINK-1521 2459233.59783 r  7.18  0.04 0.290 1142.200 -15.58 255.64  24.15 276.98 -127.972  33.202 548.696
STARLINK-1525 2459233.59835 r  6.14  0.07 0.434  927.900 -15.73 255.74  32.14 247.86 -124.039  30.530 550.625
STARLINK-1022 2459233.59928 r  6.60  0.02 0.249 1001.600 -16.00 255.90  29.17 234.55 -124.276  28.127 547.341
STARLINK-1529 2459233.60181 r  6.99  0.10 0.403 1002.000 -16.74 256.35  29.73 236.28 -124.715  30.015 550.343
STARLINK-1829 2459233.60919 r  4.83  0.66 0.345 1001.200 -18.90 257.65  27.58 173.73 -116.340  25.406 538.043
STARLINK-1374 2459233.61401 r  5.59  0.05 0.457  783.400 -20.31 258.50  38.68 274.55 -123.520  33.676 548.930
STARLINK-1844 2459248.59998 r  7.61  0.03 0.321 1044.200 -13.62 259.04  24.33 278.21 -127.153  33.284 495.778
STARLINK-1075 2459248.60101 r  7.58  0.02 0.188 1245.600 -13.92 259.23  22.98 245.44 -127.377  27.800 547.134
STARLINK-1743 2459248.60297 r  7.62  0.02 0.351 1156.100 -14.50 259.59  23.75 238.14 -125.322  28.225 550.028
STARLINK-1891 2459248.60485 r  7.55  0.02 0.358  999.700 -15.06 259.93  26.11 280.64 -126.279  34.222 527.203
STARLINK-1701 2459248.60587 r  7.12  0.05 0.313 1270.500 -15.36 260.12  20.43 249.63 -128.096  29.806 550.230
STARLINK-1074 2459248.60877 r  6.33  0.02 0.210 1249.300 -16.22 260.65  22.91 256.84 -128.397  29.497 547.521
STARLINK-1023 2459248.61182 r  6.38  0.03 0.330  986.700 -17.12 261.22  31.69 276.32 -126.085  34.679 548.636
STARLINK-1866 2459248.61682 r  7.06  0.82 0.289 1247.100 -18.61 262.14  20.50 290.28 -128.876  35.621 543.777
STARLINK-1088 2459248.61728 r  6.37  0.04 0.346 1016.700 -18.75 262.22  29.88 285.22 -126.400  33.838 548.400
STARLINK-1593 2459248.62272 r  6.89  0.08 0.360  822.400 -20.37 263.22  35.93 240.61 -123.014  29.927 547.635
STARLINK-1898 2459248.64300 g  6.43  0.06 0.431  782.600 -26.44 267.02  44.49 266.54 -123.274  31.795 548.112
STARLINK-1496 2459248.64488 g  2.97  0.04 0.439  903.200 -27.00 267.38  33.37 254.25 -124.243  31.471 549.094
STARLINK-1757 2459249.02859 r  2.42  0.02 0.502  770.300 -25.43  93.47  47.66  26.92 -116.034  38.018 575.548
STARLINK-1329 2459249.03048 r  7.18  0.08 0.536  657.500 -24.86  93.83  48.84  34.62 -115.679  35.181 548.963
STARLINK-1653 2459249.03378 r  7.31  0.03 0.497  787.700 -23.87  94.45  42.75  30.31 -115.391  38.306 549.936
STARLINK-1653 2459249.03426 r  7.15  0.02 0.518  771.200 -23.73  94.53  43.33  44.15 -113.102  36.623 549.623
STARLINK-1548 2459249.03620 r  5.85  0.08 0.440  822.300 -23.15  94.90  41.28  95.35 -111.269  32.389 548.457
STARLINK-1540 2459249.03950 r  6.43  0.03 0.601  666.100 -22.16  95.51  53.58 117.74 -114.139  30.985 548.411
STARLINK-1738 2459249.04586 r  5.96  0.02 0.626  627.100 -20.26  96.69  55.24  85.25 -114.588  34.589 549.434
STARLINK-1227 2459249.05206 r  6.50  0.12 0.324 1090.100 -18.40  97.83  26.10  75.27 -108.014  35.469 549.437
STARLINK-1591 2459249.05715 r  6.66  0.09 0.403  926.400 -16.89  98.77  32.43  95.94 -110.011  31.488 548.402
STARLINK-1214 2459249.05762 r  7.39  0.02 0.352  992.200 -16.75  98.86  28.41  85.97 -109.127  34.729 551.710
STARLINK-1591 2459249.05811 r  7.98  0.02 0.222 1281.900 -16.61  98.95  22.40  75.28 -105.890  35.090 548.992
STARLINK-1670 2459249.05874 r  6.85  0.02 0.204 1116.900 -16.42  99.06  22.91 137.27 -111.135  27.533 548.175
STARLINK-1235 2459249.06364 r  6.18  0.02 0.348  945.900 -14.96  99.96  32.56  89.86 -109.667  33.477 548.822
STARLINK-1081 2459249.59686 r  6.30  0.14 0.289 1234.100 -12.52 258.71  26.74 265.95 -126.950  31.691 551.007
STARLINK-1613 2459249.61056 r  5.36  0.03 0.323  891.000 -16.58 261.24  33.50 244.72 -124.040  29.936 547.550
STARLINK-1124 2459249.62405 g  6.14  0.05 0.408  754.900 -20.60 263.73  43.29 213.04 -120.333  28.701 547.932
STARLINK-1463 2459249.62661 g  6.89  0.06 0.315 1015.200 -21.36 264.21  30.42 183.90 -117.599  26.446 548.279
STARLINK-1535 2459250.02768 g  8.80  0.26 0.579  661.500 -25.57  93.00  56.66 101.59 -113.775  32.267 548.401
STARLINK-1653 2459250.03003 g  6.39  0.11 0.604  644.400 -24.87  93.44  52.88  85.58 -114.201  34.528 549.255
STARLINK-1653 2459250.03050 g  6.14  0.09 0.434  771.400 -24.73  93.53  45.91  97.87 -112.168  32.771 548.961
STARLINK-1275 2459250.05758 r  7.46  0.02 0.370 1091.800 -16.63  98.57  26.00 128.26 -110.916  26.642 547.418
STARLINK-1275 2459250.05805 r  6.67  0.18 0.367 1097.100 -16.49  98.65  25.58 116.18 -109.138  28.513 547.669
STARLINK-1282 2459250.06628 r  6.80  0.20 0.343 1060.000 -14.05 100.17  25.74  88.32 -108.422  31.837 548.435
STARLINK-1282 2459250.06675 r  6.66  0.07 0.262 1228.800 -13.91 100.26  22.48  81.24 -106.428  33.618 548.716
STARLINK-1516 2459250.06866 r  7.93  0.11 0.469  738.500 -13.34 100.61  21.19  91.82 -110.594  32.266 295.844
STARLINK-1721 2459250.07297 r  6.87  0.12 0.252 1167.200 -12.07 101.41  22.70  97.73 -107.182  32.350 549.124
STARLINK-1601 2459250.59800 r  7.13  0.06 0.216 1143.500 -12.68 259.17  24.93 245.16 -126.517  28.468 547.401
STARLINK-1601 2459250.59847 r  7.00  0.02 0.316  922.000 -12.82 259.26  32.30 251.07 -124.670  30.311 547.672
STARLINK-1943 2459250.59898 r  7.31  0.04 0.290 1067.900 -12.97 259.35  22.51 275.03 -127.666  32.284 451.011
STARLINK-1470 2459250.60857 r  6.45  0.02 0.320 1007.500 -15.81 261.13  31.75 277.53 -126.199  34.924 549.410
STARLINK-1470 2459250.60904 r  5.49  0.06 0.438  849.700 -15.95 261.22  38.54 262.33 -124.138  33.173 549.129
STARLINK-1628 2459250.61152 r  7.37  0.03 0.375  943.900 -16.69 261.67  30.43 277.00 -125.486  33.577 551.213
STARLINK-1593 2459250.61401 r  7.35  0.09 0.324 1048.900 -17.43 262.13  29.22 281.99 -126.852  33.278 548.045
STARLINK-1910 2459250.61494 r  6.18  0.07 0.390  841.300 -17.71 262.31  36.22 261.20 -124.080  31.707 547.946
STARLINK-1124 2459250.61930 r  8.31  0.58 0.288  928.800 -19.01 263.12  30.32 236.48 -123.855  28.902 547.893
STARLINK-1550 2459250.63039 g  7.07  0.04 0.437  707.200 -22.32 265.19  40.81 232.44 -121.486  29.947 515.363
STARLINK-1724 2459250.63275 g  6.72  0.11 0.738  533.100 -23.03 265.63  68.76 281.89 -119.565  32.768 499.541
STARLINK-1035 2459250.65294 r  5.74  0.03 0.332 1170.500 -29.09 269.51  23.83 250.72 -127.509  30.967 548.178
STARLINK-1105 2459251.03461 r  7.52  0.04 0.557  716.900 -23.36  94.01  47.26  38.29 -113.834  36.383 545.913
STARLINK-1561 2459251.03555 r  7.45  0.02 0.319  902.700 -23.08  94.18  39.41  21.37 -114.319  38.121 549.491
STARLINK-1523 2459251.04075 r  6.35  0.03 0.446  760.400 -21.52  95.16  48.52  80.49 -112.318  33.683 548.934
STARLINK-1227 2459251.04321 r  5.11  0.02 0.431  772.300 -20.78  95.62  40.71 104.99 -112.180  32.688 548.992
STARLINK-1226 2459251.04631 r  4.34  0.02 0.691  580.200 -19.85  96.20  66.65  76.13 -116.071  34.874 549.224
STARLINK-1275 2459251.05386 r  5.72  0.06 0.425  904.900 -17.60  97.60  32.91  98.20 -110.463  30.881 548.051
STARLINK-1275 2459251.05433 r  6.26  0.09 0.330 1037.200 -17.46  97.68  29.00  88.68 -108.504  32.690 548.349
STARLINK-1309 2459251.05831 r  6.84  0.06 0.307 1034.500 -16.27  98.42  27.95  78.01 -108.620  33.774 548.606
STARLINK-1762 2459251.06034 r  7.26  0.03 0.386  899.500 -15.67  98.79  33.67  86.44 -110.251  34.136 549.505
STARLINK-1264 2459251.06373 r  5.95  0.02 0.277 1371.500 -14.66  99.42  18.85 104.94 -105.120  29.940 548.197
STARLINK-1683 2459251.06801 r  8.29  0.30 0.291 1276.800 -13.39 100.21  20.27 102.07 -105.878  30.630 530.495
STARLINK-1272 2459251.07086 r  6.47  0.09 0.362 1102.800 -12.55 100.74  24.75 108.08 -108.757  29.006 547.964
STARLINK-1630 2459251.59760 r  6.94  0.02 0.237 1234.800 -12.39 259.35  23.01 267.51 -128.819  31.199 547.601
STARLINK-1923 2459251.59854 r  7.08  0.22 0.249 1067.400 -12.67 259.53  25.17 247.42 -126.128  29.440 547.515
STARLINK-1894 2459251.60560 r  6.87  0.02 0.168 1433.000 -14.76 260.84  17.37 252.36 -129.966  28.275 547.437
STARLINK-1924 2459251.60998 r  7.58  0.02 0.258 1027.500 -16.06 261.65  31.30 248.70 -125.503  29.259 547.351
STARLINK-1724 2459251.61700 r  7.13  0.04 0.244  987.400 -18.15 262.96  28.30 236.89 -124.535  28.238 505.724
STARLINK-1590 2459251.61766 r  8.35  0.07 0.302 1260.900 -18.35 263.08  20.45 300.19 -128.291  37.295 548.803
STARLINK-1911 2459251.61814 r  8.06  0.02 0.302 1142.100 -18.49 263.17  24.58 283.33 -127.920  33.998 548.462
STARLINK-1122 2459251.61864 r  5.41  0.05 0.259 1107.400 -18.64 263.26  27.86 262.75 -127.155  30.651 547.928
STARLINK-1060 2459251.62119 r  6.42  0.21 0.291 1054.700 -19.40 263.74  26.12 285.64 -126.848  35.380 548.741
STARLINK-1547 2459251.62263 r  6.34  0.02 0.339  853.500 -19.83 264.01  30.76 245.08 -123.870  30.153 522.936
STARLINK-1558 2459252.00608 r  6.49  0.13 0.296 1434.200 -31.79  88.13  25.50  94.23 -106.872  32.243 548.673
STARLINK-1105 2459252.02910 g  2.32  0.02 0.554  661.400 -24.87  92.66  52.15  93.71 -113.604  33.575 538.936
STARLINK-1591 2459252.04452 g  8.19  0.03 0.288  934.200 -20.25  95.57  36.09  30.87 -113.228  38.017 549.496
STARLINK-1661 2459252.04881 r  6.82  0.05 0.264 1074.600 -18.96  96.37  27.77 101.92 -108.465  31.650 548.921
STARLINK-1301 2459252.05081 r  7.27  0.23 0.341 1192.500 -18.36  96.74  22.54 124.26 -109.037  26.978 547.643
STARLINK-1674 2459252.05375 r  6.92  0.19 0.556  734.500 -17.49  97.29  28.06 124.27 -112.331  29.263 379.071
STARLINK-1675 2459252.05421 r  6.44  0.19 0.531  750.400 -17.35  97.38  27.87 116.40 -111.467  30.191 378.436
STARLINK-1683 2459252.05962 r  7.82  0.05 0.409  987.200 -15.74  98.38  29.43 124.54 -110.366  28.779 537.030
STARLINK-1665 2459252.06009 r  7.18  0.14 0.329  870.000 -15.60  98.47  32.91 120.84 -111.676  30.861 548.741
STARLINK-1267 2459252.06345 r  6.71  0.03 0.283 1171.900 -14.60  99.09  24.98  87.97 -106.898  33.019 548.613
STARLINK-1154 2459252.06582 r  6.53  0.06 0.270 1166.700 -13.89  99.53  23.53  88.71 -106.988  33.552 549.453
STARLINK-1071 2459252.60626 r  6.12  0.03 0.207 1291.200 -14.78 261.23  21.34 259.32 -129.029  29.823 547.913
STARLINK-1027 2459252.61355 r  5.99  0.03 0.391  969.600 -16.95 262.59  31.55 255.58 -125.538  32.221 548.331
STARLINK-1027 2459252.61402 r  5.93  0.02 0.447  903.900 -17.09 262.68  33.36 245.08 -123.605  30.408 548.088
STARLINK-1739 2459252.61606 r  7.12  0.02 0.277 1041.700 -17.70 263.06  27.59 262.96 -126.622  30.811 505.704
STARLINK-1082 2459252.61853 r  6.99  0.02 0.305 1153.200 -18.43 263.52  24.80 287.98 -127.983  34.457 548.568
STARLINK-1949 2459252.61997 r  7.61  0.02 0.287  947.400 -18.87 263.79  28.22 241.85 -124.501  29.370 544.920
STARLINK-1926 2459252.62149 r  8.25  0.03 0.310 1166.800 -19.32 264.07  22.66 288.05 -127.959  35.262 548.294
STARLINK-1906 2459252.63670 g  8.15  0.02 0.493  813.900 -23.88 266.95  39.29 330.44 -121.344  36.834 549.125
STARLINK-1476 2459252.65031 r  6.09  0.02 0.368 1103.400 -27.97 269.59  25.49 235.57 -125.300  28.980 547.945
STARLINK-1104 2459252.65642 r  4.55  0.18 0.319  965.600 -29.80 270.80  28.67 259.02 -125.608  31.310 548.100
STARLINK-1296 2459253.03358 g  5.31  0.04 0.495  749.700 -23.38  93.21  41.60  85.34 -112.323  32.316 548.386
STARLINK-1727 2459253.03546 g  5.72  0.98 0.599  669.900 -22.82  93.57  52.39  53.41 -114.720  36.106 549.700
STARLINK-1301 2459253.04685 r  5.72  0.41 0.391  994.900 -19.40  95.71  29.85 106.91 -109.512  30.288 548.116
STARLINK-1728 2459253.06305 r  6.58  0.11 0.320 1242.500 -14.57  98.73  20.62 110.19 -107.162  28.719 547.994
STARLINK-1197 2459253.06543 r  6.67  0.05 0.254 1060.000 -13.86  99.17  25.15 111.82 -109.069  30.826 548.956
STARLINK-1737 2459253.06781 r  7.26  0.07 0.350 1129.300 -13.15  99.61  24.65 109.73 -108.255  29.315 548.029
STARLINK-1108 2459253.59838 r  6.45  0.02 0.250 1233.500 -12.27 260.03  23.31 274.02 -128.975  32.129 548.216
STARLINK-1034 2459253.60075 r  6.44  0.03 0.261 1243.500 -12.97 260.48  22.15 275.15 -129.176  34.511 548.500
STARLINK-1034 2459253.60122 r  5.81  0.36 0.335 1086.700 -13.11 260.56  26.21 264.42 -127.137  32.750 548.247
STARLINK-1034 2459253.60169 r  7.48  0.37 0.401  987.900 -13.25 260.65  29.35 253.31 -125.180  30.946 548.007
STARLINK-1550 2459253.60169 r  7.30  0.04 0.278  987.900 -13.25 260.65  26.08 259.21 -126.589  30.840 535.884
STARLINK-1027 2459253.60881 r  6.07  0.02 0.293 1265.200 -15.37 261.98  21.69 257.90 -129.037  32.018 548.243
STARLINK-1027 2459253.60928 r  6.30  0.05 0.339 1171.800 -15.51 262.07  23.03 250.05 -127.123  30.210 548.003
STARLINK-1949 2459253.61623 r  6.90  0.02 0.447  817.500 -17.58 263.37  35.83 274.59 -123.852  33.454 545.510
STARLINK-1939 2459253.61969 r  6.73  0.02 0.332  995.300 -18.61 264.01  27.73 269.28 -126.188  32.574 548.016
STARLINK-1502 2459253.62219 r  5.79  0.46 0.357  978.900 -19.36 264.48  29.70 273.04 -125.975  33.683 548.808
STARLINK-1508 2459253.62716 i  5.71  0.08 0.429  928.000 -20.85 265.42  33.41 223.25 -121.974  28.658 547.989
STARLINK-1841 2459253.63373 i  7.60  0.02 0.496  593.400 -22.82 266.67  35.28 303.67 -121.726  35.814 394.714
STARLINK-1046 2459253.63609 i  3.91  0.36 0.627  623.400 -23.53 267.12  56.53 269.69 -120.626  33.348 548.443
STARLINK-1285 2459254.03350 g  6.70  0.08 0.728  550.300 -23.26  92.89  83.02  53.96 -117.689  32.314 551.145
STARLINK-1730 2459254.05943 r  7.23  0.03 0.415  959.000 -15.49  97.77  30.86 110.74 -110.279  29.674 548.043
STARLINK-1737 2459254.06381 r  7.07  0.16 0.341 1022.300 -14.19  98.59  27.21  85.46 -108.691  32.438 548.527
STARLINK-1418 2459254.06624 r  6.61  0.03 0.330 1016.100 -13.46  99.04  28.69  85.89 -108.770  34.077 549.395
STARLINK-1919 2459254.60340 r  6.30  0.47 0.256 1139.300 -13.59 261.25  25.78 264.25 -127.632  30.955 547.973
STARLINK-1495 2459254.61413 r  5.51  0.10 0.358 1054.700 -16.78 263.25  26.12 263.32 -126.556  32.085 548.235
STARLINK-1495 2459254.61461 r  5.97  0.13 0.411  980.200 -16.92 263.34  29.76 246.00 -124.592  30.233 547.989
STARLINK-1939 2459254.61571 r  8.21  0.02 0.359 1049.400 -17.25 263.55  27.43 295.41 -126.303  35.632 548.526
STARLINK-1114 2459254.62059 r  6.27  0.03 0.273 1002.400 -18.71 264.47  28.50 248.17 -125.395  29.652 547.956
STARLINK-1802 2459254.63187 g  7.58  0.03 0.669  605.500 -22.09 266.61  39.47 251.10 -121.375  31.773 416.762
STARLINK-1022 2459254.65121 r  7.88  0.02 0.342 1185.400 -27.90 270.37  23.27 234.47 -125.083  27.586 547.534
STARLINK-1653 2459254.65685 r  6.15  0.02 0.264 1107.500 -29.59 271.51  26.74 263.19 -127.237  30.907 548.225
STARLINK-1405 2459255.05053 r  6.49  0.03 0.292 1100.000 -17.99  95.81  27.49  86.25 -107.834  33.547 549.318
STARLINK-1705 2459255.05200 r  8.07  0.12 0.372 1084.100 -17.55  96.09  26.43 122.78 -109.330  28.489 547.842
STARLINK-1370 2459255.05391 r  6.04  0.03 0.404  883.600 -16.98  96.45  35.59  79.02 -110.463  34.643 549.583
STARLINK-1919 2459255.59911 r  7.02  0.10 0.254 1254.600 -12.14 260.72  21.96 277.24 -129.284  32.860 548.253
STARLINK-1509 2459255.60201 r  5.68  0.02 0.338 1121.400 -13.00 261.27  25.25 262.99 -127.273  31.820 548.394
STARLINK-1128 2459255.60829 r  6.59  0.02 0.224 1148.400 -14.87 262.44  21.08 247.09 -126.959  29.089 547.760
STARLINK-1063 2459255.61510 r  6.46  0.18 0.347  946.200 -16.90 263.72  34.00 275.22 -125.573  34.661 548.565
STARLINK-1041 2459255.61852 r  6.82  0.04 0.259 1157.100 -17.92 264.37  25.03 282.58 -128.067  35.605 548.920
STARLINK-1038 2459255.62196 r  7.11  0.02 0.204 1375.900 -18.95 265.02  18.89 286.17 -130.525  36.478 548.404
STARLINK-1038 2459255.62306 r  5.75  0.02 0.387  972.500 -19.28 265.23  31.32 256.67 -125.636  32.392 547.818
STARLINK-1084 2459255.62447 r  6.51  0.04 0.356 1023.500 -19.70 265.49  27.78 286.34 -126.318  34.639 548.872
STARLINK-1466 2459255.62959 r  4.21  0.36 0.668  585.700 -21.24 266.47  68.03 180.11 -117.637  32.046 548.290
STARLINK-1720 2459255.63762 r  9.23  0.17 0.668  574.500 -23.65 268.01  73.86 310.01 -119.016  34.821 548.910
STARLINK-1400 2459256.03378 g  6.43  0.03 0.450  874.000 -22.85  92.33  36.54  52.74 -111.511  36.800 549.938
STARLINK-1301 2459256.03425 g  6.40  0.04 0.316  871.400 -22.71  92.42  34.71  40.38 -112.933  36.947 549.375
STARLINK-1398 2459256.03665 g  6.32  0.02 0.416  877.900 -21.99  92.89  37.27  11.13 -116.889  39.651 550.450
STARLINK-1310 2459256.04850 r  6.81  0.03 0.356 1133.700 -18.43  95.14  24.03 114.90 -108.935  28.099 547.234
STARLINK-1455 2459256.05418 r  6.97  0.07 0.225 1083.800 -16.73  96.21  24.68 122.25 -109.735  29.342 548.668
STARLINK-1650 2459256.05607 r  7.85  0.27 0.320  965.900 -16.17  96.56  34.28  77.72 -109.592  34.233 548.562
STARLINK-1244 2459256.06717 r  6.37  0.03 0.280 1078.100 -12.86  98.64  27.68  94.65 -108.187  32.582 548.831
STARLINK-1112 2459256.60009 r  5.96  0.04 0.229 1206.800 -12.25 261.19  22.31 258.68 -128.193  30.232 548.167
STARLINK-1112 2459256.60055 r  6.18  0.03 0.317 1007.300 -12.39 261.28  28.53 267.41 -126.276  32.039 548.452
STARLINK-1826 2459256.60295 r  6.79  0.03 0.476  763.900 -13.11 261.73  27.59 268.35 -124.313  33.139 403.680
STARLINK-1824 2459256.60389 r  7.07  0.02 0.378  899.700 -13.39 261.90  19.48 276.39 -126.116  33.733 383.981
STARLINK-1824 2459256.60441 r  6.74  0.04 0.523  757.400 -13.54 262.00  27.12 250.89 -123.814  31.681 383.736
STARLINK-1043 2459256.60629 r  6.82  0.04 0.231 1274.200 -14.10 262.36  21.72 282.90 -129.430  35.855 548.575
STARLINK-1119 2459256.60822 r  4.76  0.02 0.295 1124.700 -14.67 262.72  25.18 277.67 -127.766  33.148 548.442
STARLINK-1063 2459256.61061 r  6.43  0.02 0.304 1143.500 -15.39 263.17  22.59 274.37 -127.947  33.516 548.334
STARLINK-1063 2459256.61165 r  6.60  0.05 0.423  959.700 -15.70 263.37  30.97 238.75 -123.653  29.519 547.815
STARLINK-1757 2459256.61212 r  7.36  0.02 0.253 1069.700 -15.84 263.45  29.75 251.19 -126.049  29.506 566.354
STARLINK-1757 2459256.61259 r  6.51  0.04 0.369  868.900 -15.98 263.54  37.08 258.20 -124.174  31.321 566.709
STARLINK-1084 2459256.61991 r  7.05  0.29 0.286 1255.700 -18.17 264.93  21.77 293.67 -128.984  35.508 548.982
STARLINK-1461 2459256.61991 r  7.55  0.29 0.285 1255.700 -18.17 264.93  27.12 298.06 -125.458  36.606 549.077
STARLINK-1686 2459256.62146 r  6.37  0.03 0.322  940.600 -18.63 265.22  34.35 260.92 -125.181  30.963 548.147
STARLINK-1105 2459256.62921 g  6.32  0.04 0.394  740.200 -20.95 266.70  39.08 216.99 -120.780  28.720 506.556
STARLINK-1467 2459256.63204 g  5.47  0.02 0.417  900.800 -21.80 267.24  34.28 260.91 -124.788  32.670 548.856
STARLINK-1234 2459256.64300 g  4.96  0.02 0.553  664.500 -25.10 269.37  52.76 265.28 -121.473  32.299 548.425
STARLINK-1799 2459256.64488 g  6.24  0.03 0.502  802.100 -25.66 269.74  39.81 243.50 -122.515  31.044 548.058
STARLINK-1254 2459257.02493 g  6.57  0.02 0.239 1025.800 -25.35  90.30  29.00 144.95 -112.696  27.655 548.147
STARLINK-1677 2459257.02775 g  7.72  0.03 0.429  943.100 -24.50  90.86  32.07 128.15 -111.087  28.798 546.851
STARLINK-1332 2459257.02915 g  5.77  0.02 0.339  931.900 -24.08  91.13  33.78  97.05 -110.022  32.718 554.845
STARLINK-1400 2459257.02962 g  5.44  0.02 0.489  757.100 -23.93  91.22  40.50  88.10 -112.264  34.433 549.556
STARLINK-1746 2459257.03150 g  7.11  0.07 0.368  857.300 -23.37  91.59  35.23  69.22 -111.074  34.250 549.084
STARLINK-1398 2459257.03311 g  5.36  0.02 0.619  642.400 -22.89  91.90  58.22  44.21 -114.574  35.220 549.664
STARLINK-1407 2459257.03689 g  5.00  0.02 0.668  597.600 -21.75  92.63  61.67  78.69 -115.463  34.848 549.433
STARLINK-1407 2459257.03736 g  5.16  0.03 0.516  688.900 -21.61  92.72  55.00  94.76 -113.398  33.086 549.138
STARLINK-1649 2459257.03924 g  7.04  0.04 0.557  721.200 -21.04  93.08  46.48 113.21 -113.419  30.489 548.636
STARLINK-1236 2459257.04720 r  6.20  0.02 0.322 1044.700 -18.66  94.59  27.33  85.05 -108.423  34.237 549.137
STARLINK-1269 2459257.05074 r  6.04  0.03 0.408  887.200 -17.59  95.26  35.29  78.66 -110.485  34.835 549.421
STARLINK-1406 2459257.05074 r  6.06  0.03 0.432  887.200 -17.59  95.26  35.29  77.72 -110.977  35.155 552.142
STARLINK-1402 2459257.06044 r  7.15  0.02 0.282  994.100 -14.69  97.09  21.96  67.57 -106.175  36.394 549.779
STARLINK-1668 2459257.06150 r  6.82  0.05 0.339 1161.800 -14.37  97.29  22.77 104.46 -107.862  29.299 548.464
STARLINK-1773 2459257.60020 r  6.79  0.21 0.401  990.800 -12.12 261.50  21.74 250.41 -125.977  30.783 427.968
STARLINK-1764 2459257.60492 r  7.25  0.07 0.195 1239.600 -13.52 262.39  22.48 247.39 -127.602  28.255 547.825
STARLINK-1758 2459257.60919 r  6.96  0.03 0.264 1077.700 -14.79 263.19  26.66 257.92 -126.729  30.471 547.919
STARLINK-1041 2459257.61012 r  6.02  0.02 0.270 1408.800 -15.07 263.37  17.08 259.70 -130.385  31.140 548.151
STARLINK-1461 2459257.61610 r  5.72  0.06 0.413  894.100 -16.86 264.50  34.85 263.07 -124.785  32.981 548.453
STARLINK-1662 2459257.62114 r  7.36  0.09 0.328 1065.100 -18.36 265.46  27.34 283.15 -126.990  33.908 548.706
STARLINK-1766 2459257.62415 r  7.89  0.05 0.305  994.900 -19.27 266.03  28.22 288.25 -126.049  35.583 549.106
STARLINK-1400 2459259.02161 g  7.21  0.41 0.279  938.900 -26.00  89.01  33.42 145.20 -113.255  28.416 548.678
STARLINK-1280 2459259.02400 g  5.37  0.03 0.507  753.300 -25.28  89.49  44.96 100.83 -112.351  31.746 548.550
STARLINK-1281 2459259.03211 g  5.55  0.50 0.379  819.700 -22.84  91.08  40.88  66.72 -111.772  34.613 548.936
STARLINK-1698 2459259.04557 r  7.07  0.08 0.315 1046.300 -18.79  93.68  29.26  85.33 -108.408  33.266 548.740
STARLINK-1402 2459259.05159 r  5.98  0.03 0.376  897.600 -16.98  94.83  34.52  89.61 -110.280  33.664 549.333
STARLINK-1402 2459259.05206 r  5.91  0.06 0.266 1085.300 -16.84  94.92  28.57  98.50 -108.294  31.893 549.046
STARLINK-1909 2459259.05206 r  1.57  0.05 0.783 1085.300 -16.84  94.92  34.59  95.61 -114.049  34.048 313.858
STARLINK-1958 2459259.05206 r  1.80  0.05 0.636 1085.300 -16.84  94.92  34.59  95.61 -113.304  33.454 313.784
STARLINK-1965 2459259.05206 r  1.66  0.05 0.720 1085.300 -16.84  94.92  34.59  95.61 -113.733  33.798 313.728
STARLINK-1969 2459259.05206 r  1.86  0.05 0.599 1085.300 -16.84  94.92  34.59  95.61 -113.102  33.292 313.632
STARLINK-1978 2459259.05206 r  1.72  0.05 0.683 1085.300 -16.84  94.92  34.59  95.61 -113.547  33.650 313.704
STARLINK-1909 2459259.05253 r  3.75  0.03 0.406  661.200 -16.70  95.01  26.94 106.48 -111.915  32.177 313.561
STARLINK-1965 2459259.05253 r  3.85  0.03 0.371  661.200 -16.70  95.01  26.94 106.48 -111.613  31.921 313.428
STARLINK-1978 2459259.05253 r  3.91  0.03 0.352  661.200 -16.70  95.01  26.94 106.48 -111.434  31.769 313.409
STARLINK-1984 2459259.05253 r  2.60  0.42 0.469  661.200 -16.70  95.01  29.38 104.06 -112.387  32.570 313.711
STARLINK-1988 2459259.05253 r  2.39  0.42 0.567  661.200 -16.70  95.01  29.38 104.06 -112.995  33.070 313.820
STARLINK-2003 2459259.05253 r  1.29  0.23 0.620  661.200 -16.70  95.01  31.56 101.81 -113.282  33.304 313.981
STARLINK-2004 2459259.05253 r  2.69  0.42 0.431  661.200 -16.70  95.01  29.38 104.06 -112.112  32.341 313.728
STARLINK-2005 2459259.05253 r  2.51  0.42 0.506  661.200 -16.70  95.01  29.38 104.06 -112.632  32.773 316.010
STARLINK-2006 2459259.05253 r  2.44  0.42 0.542  661.200 -16.70  95.01  29.38 104.06 -112.852  32.954 313.885
STARLINK-2025 2459259.05253 r  1.22  0.23 0.663  661.200 -16.70  95.01  31.56 101.81 -113.505  33.482 314.007
STARLINK-1668 2459259.05361 r  8.38  0.20 0.236 1129.200 -16.38  95.21  23.94  64.43 -108.046  35.791 549.663
STARLINK-1401 2459259.05554 r  6.30  0.04 0.353  896.200 -15.80  95.58  31.16 103.11 -110.447  32.638 549.095
STARLINK-1443 2459259.06517 r  6.09  0.02 0.270 1219.700 -12.92  97.40  21.37  83.70 -106.351  34.540 549.444
STARLINK-1014 2459259.06611 r  6.27  0.02 0.372 1025.100 -12.64  97.57  27.67  98.87 -108.973  30.724 548.499
STARLINK-1010 2459259.06800 r  6.43  0.14 0.299 1139.900 -12.08  97.93  25.64  88.79 -107.293  32.620 551.081
STARLINK-1187 2459260.60199 r  6.61  0.06 0.315 1073.000 -12.13 262.73  25.89 276.64 -127.140  33.325 548.576
STARLINK-1188 2459260.60930 r  6.49  0.04 0.241 1325.900 -14.31 264.12  19.57 277.40 -130.109  33.082 548.457
STARLINK-1184 2459260.61658 r  5.65  0.82 0.336 1205.500 -16.49 265.51  22.32 238.39 -126.543  28.778 547.639
STARLINK-1774 2459260.61721 r  8.07  0.09 0.249 1078.900 -16.68 265.63  26.30 294.97 -126.717  36.876 548.895
STARLINK-1715 2459260.61957 r  7.92  0.03 0.319 1274.300 -17.39 266.08  20.27 238.36 -126.746  27.933 547.773
STARLINK-1151 2459260.66181 r  5.24  0.07 0.348 1079.300 -30.07 274.52  25.20 264.03 -126.872  32.125 548.225
STARLINK-1415 2459261.03833 r  4.59  0.10 0.702  563.200 -20.60  91.67  67.46 116.00 -116.281  33.596 549.388
STARLINK-1182 2459262.62541 r  6.83  0.02 0.229 1274.900 -18.80 267.85  22.16 282.89 -129.419  35.965 548.889
STARLINK-1177 2459262.62952 r  4.40  0.70 0.375  999.100 -20.04 268.65  29.24 199.25 -120.588  27.192 549.873
STARLINK-1172 2459262.63093 r  5.78  0.03 0.422  956.700 -20.46 268.93  31.13 221.31 -122.932  28.939 548.069
STARLINK-1246 2459262.64944 g  7.04  0.03 0.193 1149.200 -26.02 272.63  25.02 220.62 -123.849  25.713 547.520
STARLINK-1324 2459263.05684 r  5.81  0.03 0.376  821.300 -14.64  94.63  36.12 113.45 -111.817  31.800 549.043
STARLINK-1059 2459263.06359 r  5.88  0.07 0.392  969.100 -12.62  95.92  29.14  95.59 -109.597  30.966 547.710
STARLINK-1059 2459263.06405 r  6.15  0.05 0.306 1107.800 -12.48  96.01  24.20  84.13 -107.649  32.761 547.968
STARLINK-1132 2459263.60616 r  6.70  0.05 0.316 1014.500 -12.86 264.46  26.71 283.83 -126.411  34.883 548.852
STARLINK-1219 2459263.61148 r  6.41  0.07 0.307 1086.400 -14.46 265.49  26.28 276.03 -127.310  33.116 548.051
STARLINK-1168 2459263.61391 r  6.13  0.02 0.317 1102.100 -15.18 265.95  24.07 273.67 -127.455  33.486 548.421
STARLINK-1201 2459263.62716 r  7.21  0.03 0.299 1248.200 -19.16 268.52  20.84 296.20 -128.503  36.555 548.744
STARLINK-1412 2459263.62823 r  6.47  0.03 0.250 1109.100 -19.48 268.73  25.66 256.09 -126.971  30.106 547.561
STARLINK-1412 2459263.62870 r  5.64  0.02 0.357  911.500 -19.62 268.82  32.43 264.67 -125.056  31.921 547.847
STARLINK-1490 2459264.03025 g  5.60  0.03 0.530  743.600 -22.43  89.15  44.03 102.40 -112.725  31.137 548.454
STARLINK-1330 2459264.03307 g  5.77  0.03 0.416  836.000 -21.59  89.71  40.67  83.26 -111.093  33.838 549.473
STARLINK-1337 2459264.03644 g  5.54  0.03 0.584  671.400 -20.57  90.38  54.82  57.23 -113.870  35.035 549.584
STARLINK-1364 2459264.04179 r  7.28  0.04 0.187 1224.900 -18.96  91.42  23.47 119.83 -108.316  28.702 548.691
STARLINK-1361 2459264.04281 r  6.85  0.03 0.284 1207.700 -18.66  91.62  23.13  75.29 -106.574  35.314 549.663
STARLINK-1294 2459264.05385 r  6.41  0.03 0.424  879.500 -15.34  93.76  33.49  77.92 -110.736  35.411 549.711
STARLINK-1047 2459264.05530 r  5.28  0.53 0.450  833.900 -14.90  94.04  38.72  98.42 -111.197  31.709 548.657
STARLINK-1334 2459264.06216 r  6.59  0.07 0.291 1005.000 -12.85  95.35  28.95 103.98 -109.303  31.855 548.965
STARLINK-1164 2459264.61355 r  6.00  0.05 0.288 1344.300 -14.91 266.21  17.79 259.65 -129.444  30.666 547.877
STARLINK-1437 2459264.62030 r  6.47  0.02 0.299 1068.100 -16.93 267.51  28.02 273.37 -127.048  32.266 548.085
STARLINK-1437 2459264.62077 r  6.20  0.11 0.400  913.500 -17.07 267.61  32.00 280.73 -125.028  34.043 548.390
STARLINK-1638 2459264.62282 r  6.60  0.10 0.330 1037.700 -17.69 268.00  29.82 268.61 -126.725  33.913 548.532
STARLINK-1622 2459264.62627 r  7.02  0.02 0.261 1228.500 -18.73 268.68  23.35 274.78 -128.998  34.700 548.559
STARLINK-1178 2459264.65224 r  5.38  0.07 0.456  884.800 -26.53 273.91  35.13 236.41 -123.442  30.561 547.840
STARLINK-1155 2459264.66275 r  6.13  0.02 0.316 1213.600 -29.67 276.14  22.50 254.16 -128.131  31.220 549.670
STARLINK-1155 2459264.66323 r  8.58  0.26 0.352 1146.700 -29.81 276.25  24.20 239.96 -126.209  29.359 549.433
STARLINK-1490 2459265.02570 r  4.28  0.03 0.677  587.300 -23.60  87.92  68.96 113.09 -115.473  32.044 548.597
STARLINK-1322 2459265.04655 r  6.99  0.02 0.234 1143.400 -17.32  92.05  25.86 105.61 -107.973  30.909 549.015
STARLINK-1044 2459265.04798 r  7.04  0.04 0.234 1111.800 -16.90  92.32  27.49  64.24 -108.422  36.092 549.106
STARLINK-1493 2459265.04860 r  7.68  0.05 0.341 1182.500 -16.71  92.44  23.12 121.93 -108.390  27.959 548.018
STARLINK-1484 2459265.05629 r  6.59  0.09 0.398 1007.400 -14.40  93.93  28.31 110.23 -109.948  29.128 548.149
STARLINK-1655 2459265.05629 r  2.22  0.16 0.516 1007.400 -14.40  93.93  24.25 110.12 -112.945  32.605 277.679
STARLINK-1972 2459265.05629 r  2.76  0.13 0.340 1007.400 -14.40  93.93  23.64 110.20 -111.699  31.553 276.486
STARLINK-1974 2459265.05629 r  2.65  0.13 0.379 1007.400 -14.40  93.93  23.64 110.20 -112.040  31.845 276.686
STARLINK-1985 2459265.05629 r  2.27  0.16 0.493 1007.400 -14.40  93.93  24.25 110.12 -112.812  32.495 277.490
STARLINK-1992 2459265.05629 r  2.74  0.13 0.347 1007.400 -14.40  93.93  23.64 110.20 -111.764  31.609 276.503
STARLINK-2015 2459265.05629 r  2.25  0.16 0.502 1007.400 -14.40  93.93  24.25 110.12 -112.862  32.537 278.076
STARLINK-2019 2459265.05629 r  2.73  0.13 0.351 1007.400 -14.40  93.93  23.64 110.20 -111.801  31.641 276.593
STARLINK-2027 2459265.05629 r  1.93  0.06 0.626 1007.400 -14.40  93.93  25.68 108.75 -113.489  33.052 278.128
STARLINK-2043 2459265.05629 r  2.38  0.13 0.484 1007.400 -14.40  93.93  23.64 110.20 -112.763  32.454 277.318
STARLINK-2044 2459265.05629 r  1.95  0.20 0.578 1007.400 -14.40  93.93  25.11 109.51 -113.262  32.866 277.836
STARLINK-2053 2459265.05629 r  2.38  0.13 0.485 1007.400 -14.40  93.93  23.64 110.20 -112.764  32.455 277.433
STARLINK-2060 2459265.05629 r  2.27  0.16 0.494 1007.400 -14.40  93.93  24.25 110.12 -112.820  32.501 277.440
STARLINK-2083 2459265.05629 r  2.11  0.18 0.547 1007.400 -14.40  93.93  24.51 109.86 -113.106  32.738 277.781
STARLINK-2091 2459265.05629 r  1.76  0.19 0.592 1007.400 -14.40  93.93  25.46 108.90 -113.330  32.922 277.942
STARLINK-1552 2459265.05928 r  7.51  0.04 0.310 1111.500 -13.50  94.50  26.27  76.36 -107.679  35.029 549.717
STARLINK-1433 2459265.60863 r  7.61  0.02 0.368  980.800 -13.26 265.59  28.88 279.18 -125.879  34.189 548.520
STARLINK-1437 2459265.61613 r  7.18  0.03 0.304 1161.100 -15.51 267.03  24.23 288.18 -128.045  34.633 548.476
STARLINK-1240 2459265.62138 r  6.17  0.04 0.285  988.300 -17.09 268.06  30.96 252.89 -125.431  30.071 547.830
STARLINK-1602 2459265.64493 r  7.33  0.08 0.334  863.000 -24.17 272.75  34.31 301.36 -123.821  36.567 549.000
STARLINK-1376 2459266.02903 r  5.21  0.04 0.557  716.100 -22.38  88.28  48.26  39.29 -115.019  37.139 550.117
STARLINK-1036 2459266.03845 r  4.37  0.03 0.671  589.100 -19.55  90.15  68.61 107.16 -115.370  32.231 548.501
STARLINK-1538 2459266.04310 r  7.53  0.10 0.360 1033.900 -18.15  91.07  27.22  71.14 -108.986  36.314 549.830
STARLINK-1484 2459266.05247 r  6.25  0.05 0.363  942.900 -15.33  92.89  32.90  86.25 -109.678  32.904 548.736
STARLINK-1552 2459266.05483 r  7.08  0.11 0.364  926.600 -14.63  93.34  30.92  91.80 -109.900  33.769 549.492
STARLINK-1579 2459266.05910 r  7.39  0.03 0.268 1055.800 -13.34  94.17  26.14 105.87 -108.778  31.551 548.884
STARLINK-1784 2459266.06289 r  6.63  0.12 0.296 1143.900 -12.21  94.90  19.15  91.90 -106.616  32.469 433.685
STARLINK-1532 2459266.06338 r  7.61  0.25 0.192 1237.100 -12.06  94.99  23.48 114.82 -107.744  29.248 548.743
STARLINK-1166 2459266.63082 r  5.62  0.12 0.258 1330.800 -19.76 270.25  19.32 270.77 -130.114  33.543 548.438
STARLINK-1633 2459266.64526 g  7.37  0.03 0.503  800.000 -24.10 273.17  40.71 237.19 -122.610  31.207 548.200
STARLINK-1033 2459267.01119 g  7.64  0.16 0.513  767.400 -27.52  84.26  40.95 102.24 -112.411  30.907 548.608
STARLINK-1032 2459267.02627 r  5.05  0.26 0.717  559.200 -23.00  87.40  76.55 106.62 -116.500  32.137 548.575
STARLINK-1501 2459267.03560 r  5.61  0.03 0.476  828.800 -20.19  89.28  39.22 112.71 -111.685  30.542 550.906
STARLINK-1062 2459267.05302 r  6.54  0.03 0.399 1011.400 -14.95  92.69  28.71 117.38 -110.249  28.611 548.095
STARLINK-1053 2459267.05773 r  6.13  0.04 0.303 1126.500 -13.54  93.60  26.03  89.91 -107.431  32.606 548.469
STARLINK-1377 2459267.06009 r  5.95  0.02 0.297 1107.000 -12.83  94.06  23.94  88.29 -107.669  34.068 549.350
STARLINK-1061 2459267.06151 r  6.17  0.19 0.323 1043.500 -12.40  94.33  29.02  87.43 -108.428  32.915 548.612
STARLINK-1886 2459267.61570 r  7.69  0.27 0.275 1055.000 -15.05 267.62  20.32 279.62 -127.822  35.400 398.740
STARLINK-1886 2459267.61617 r  5.86  0.13 0.398  864.800 -15.19 267.71  24.44 268.17 -125.653  33.592 398.480
STARLINK-1399 2459267.61758 r  7.08  0.04 0.177 1293.500 -15.61 267.99  19.67 243.00 -127.775  27.502 547.680
STARLINK-1907 2459267.62307 r  5.37  0.06 0.454  882.000 -17.26 269.06  30.10 248.44 -124.210  30.983 492.642
STARLINK-1876 2459267.62605 r  7.42  0.03 0.430  939.400 -18.16 269.65  27.42 247.14 -124.556  30.353 492.940
STARLINK-1850 2459267.62749 r  6.98  0.03 0.328  981.700 -18.59 269.94  32.68 276.36 -126.012  34.829 548.884
STARLINK-1875 2459267.62902 r  4.71  0.02 0.402 1008.200 -19.05 270.24  25.37 246.39 -125.104  29.842 495.530
STARLINK-1454 2459267.63559 r  6.70  0.30 0.364  804.100 -21.03 271.55  43.45 235.13 -122.308  29.425 547.689
STARLINK-1877 2459267.63747 r  6.46  0.03 0.462  780.400 -21.59 271.93  44.84 265.35 -123.352  33.807 548.604
STARLINK-1445 2459267.64035 r  4.57  0.02 0.691  579.800 -22.46 272.52  67.67 288.88 -119.127  33.632 548.563
STARLINK-2088 2459267.64133 r  6.60  0.03 0.688  580.700 -22.75 272.72  43.21 290.46 -121.114  34.396 429.848
STARLINK-2076 2459267.64227 r  6.78  0.03 0.579  646.700 -23.03 272.91  40.42 288.53 -122.556  33.548 430.317
STARLINK-1852 2459267.64321 r  7.08  0.35 0.306  922.000 -23.31 273.10  35.48 296.48 -124.624  36.631 554.175
STARLINK-1477 2459268.02749 g  5.35  0.04 0.597  674.900 -22.41  87.33  52.49 131.59 -114.305  30.515 548.559
STARLINK-1824 2459268.04045 r  1.82  0.03 0.700  539.400 -18.51  89.93  30.86  89.88 -113.165  31.797 320.988
STARLINK-1056 2459268.04139 r  6.22  0.12 0.373 1017.700 -18.23  90.11  29.33 103.52 -109.038  30.808 548.318
STARLINK-1064 2459268.04640 r  5.53  0.11 0.371  970.000 -16.72  91.10  29.31  88.07 -109.386  32.031 551.217
STARLINK-1062 2459268.04938 r  6.19  0.15 0.343  977.800 -15.83  91.68  32.14  86.99 -109.252  33.097 548.750
STARLINK-1823 2459268.05140 r  8.00  0.07 0.275  946.600 -15.22  92.08  24.32  63.94 -109.609  35.419 451.458
STARLINK-1831 2459268.06199 r  7.59  0.08 0.290 1091.000 -12.04  94.13  27.08  80.49 -107.926  33.782 548.700
STARLINK-1876 2459268.60893 r  7.58  0.04 0.280 1174.300 -12.85 266.64  20.30 276.39 -128.597  34.280 500.570
STARLINK-1875 2459268.61274 r  7.03  0.39 0.312 1150.200 -13.99 267.38  22.50 262.69 -128.212  32.831 502.719
STARLINK-1875 2459268.61321 r  6.08  0.67 0.377 1039.600 -14.14 267.47  24.92 251.10 -126.240  31.020 502.449
STARLINK-1399 2459268.61420 r  6.44  0.03 0.355  963.000 -14.43 267.67  30.28 274.57 -125.789  33.031 548.465
STARLINK-1598 2459268.61613 r  7.57  0.02 0.263 1157.300 -15.01 268.04  25.25 280.63 -128.104  35.394 548.722
STARLINK-1598 2459268.61660 r  7.08  0.03 0.357  981.900 -15.15 268.14  28.80 273.85 -126.014  33.648 548.456
STARLINK-2108 2459268.62151 r  6.55  0.36 0.375  779.000 -16.63 269.10  31.73 254.15 -123.926  30.871 441.212
STARLINK-2130 2459268.62151 r  6.33  0.46 0.413  779.000 -16.63 269.10  31.73 254.87 -123.531  31.218 442.075
STARLINK-2070 2459268.62292 r  6.01  0.02 0.666  568.500 -17.05 269.38  36.03 276.79 -121.929  33.501 381.509
STARLINK-2085 2459268.62292 r  6.12  0.02 0.600  568.500 -17.05 269.38  36.03 276.79 -122.485  33.048 381.272
STARLINK-2104 2459268.62292 r  6.37  0.02 0.476  568.500 -17.05 269.38  36.03 276.79 -123.534  32.182 381.112
STARLINK-2133 2459268.62292 r  6.23  0.02 0.542  568.500 -17.05 269.38  36.03 276.79 -122.968  32.653 381.116
STARLINK-1631 2459268.62454 r  6.79  0.13 0.369 1049.700 -17.54 269.70  27.87 251.94 -126.238  31.437 548.243
STARLINK-2089 2459268.62547 r  5.76  0.03 0.561  646.500 -17.82 269.88  31.01 275.29 -123.044  33.333 381.416
STARLINK-1395 2459268.62949 r  7.14  0.02 0.288 1230.500 -19.03 270.68  22.67 292.10 -128.795  35.061 548.721
STARLINK-1454 2459268.63014 r  7.49  0.04 0.158 1389.700 -19.22 270.81  18.27 242.55 -128.520  26.845 547.250
STARLINK-1890 2459268.64354 i  7.76  0.33 0.330 1178.000 -23.25 273.53  22.47 256.16 -127.603  30.951 548.032
STARLINK-1884 2459268.64447 i  7.75  0.25 0.319 1213.500 -23.53 273.72  22.97 251.13 -128.007  31.006 554.610
STARLINK-1884 2459268.64494 i  7.65  0.06 0.350 1154.600 -23.67 273.82  24.17 241.87 -126.136  29.178 554.296
STARLINK-1515 2459269.02614 g  7.01  0.07 0.489  692.800 -22.59  86.74  45.95 120.23 -113.783  32.084 548.881
STARLINK-1064 2459269.04323 r  6.98  0.11 0.236 1106.100 -17.45  90.17  27.76  64.00 -108.512  36.086 551.885
STARLINK-1514 2459269.05347 r  3.31  0.02 0.223 1265.800 -14.37  92.18  21.34  86.66 -104.996  33.118 548.942
STARLINK-1820 2459269.05539 r  6.54  0.07 0.274 1365.400 -13.80  92.55  18.82 100.79 -105.031  30.454 548.038
STARLINK-1504 2459269.05872 r  7.23  0.03 0.249 1211.400 -12.80  93.19  23.67  78.26 -106.573  34.360 548.818
STARLINK-1527 2459269.06063 r  7.24  0.03 0.330 1014.100 -12.22  93.57  26.99  89.15 -108.794  34.066 548.947
STARLINK-1585 2459269.60797 r  6.73  0.02 0.271 1226.400 -12.40 266.79  23.44 270.86 -128.966  34.149 548.852
STARLINK-1912 2459269.60891 r  6.95  0.68 0.289 1026.900 -12.68 266.98  27.59 288.28 -126.412  35.780 548.933
STARLINK-1598 2459269.61235 r  6.77  0.06 0.334 1141.100 -13.71 267.65  23.77 259.24 -127.421  31.573 548.088
STARLINK-1393 2459269.61375 r  6.82  0.19 0.311 1173.000 -14.13 267.92  22.60 289.16 -127.968  35.472 548.691
STARLINK-1860 2459269.61618 r  7.39  0.05 0.221 1300.200 -14.86 268.40  20.62 285.80 -129.679  36.190 548.698
STARLINK-1452 2459269.62301 r  5.70  0.06 0.349  941.100 -16.92 269.74  33.31 271.25 -125.474  32.214 548.259
STARLINK-1107 2459269.62443 r  7.89  0.02 0.177 1392.400 -17.34 270.02  20.59 294.07 -130.269  37.990 549.221
STARLINK-1887 2459269.62500 r  6.69  0.02 0.371 1064.800 -17.51 270.13  26.21 252.89 -126.067  30.736 548.138
STARLINK-1882 2459269.62979 r  8.07  0.17 0.271  998.100 -18.95 271.09  32.76 295.44 -125.605  36.911 549.398
STARLINK-1070 2459269.63436 r  6.05  0.02 0.418  947.500 -20.33 272.01  31.48 210.83 -121.862  28.345 547.743
STARLINK-1629 2459269.64257 r  6.86  0.02 0.383  815.700 -22.79 273.69  39.22 292.17 -123.573  35.651 548.936
STARLINK-1373 2459270.01853 r  6.95  0.30 0.460  832.700 -24.65  84.84  38.55  16.52 -115.842  38.986 550.091
STARLINK-1373 2459270.01901 r  5.39  0.02 0.509  789.300 -24.51  84.94  41.34  35.68 -113.479  37.304 549.783
STARLINK-1503 2459270.03839 r  6.42  0.07 0.345 1067.400 -18.68  88.90  27.29  97.36 -108.282  31.371 548.611
STARLINK-1507 2459270.04186 r  5.33  0.51 0.428  910.900 -17.64  89.59  33.15 105.78 -110.522  30.517 548.407
STARLINK-1500 2459270.04994 r  6.33  0.48 0.374  900.400 -15.21  91.18  36.95  86.22 -110.252  33.240 549.001
STARLINK-1792 2459270.05873 r  7.99  0.02 0.311 1056.700 -12.56  92.90  24.82  77.87 -108.293  33.297 548.864
STARLINK-1080 2459270.60903 r  7.02  0.04 0.246 1145.200 -12.55 267.34  24.62 289.16 -127.750  36.354 548.885
STARLINK-1444 2459270.61046 r  7.14  0.02 0.241 1185.500 -12.98 267.62  24.71 263.84 -128.106  30.711 547.918
STARLINK-1444 2459270.61093 r  1.54  0.09 0.332  993.500 -13.12 267.71  28.13 270.92 -126.160  32.519 548.216
STARLINK-1860 2459270.61237 r  6.80  0.05 0.290 1252.000 -13.55 267.99  21.52 263.27 -129.024  32.518 548.051
STARLINK-1090 2459270.61331 r  5.31  0.65 0.334 1010.000 -13.84 268.18  27.90 277.10 -126.390  34.159 548.453
STARLINK-1093 2459270.61760 r  6.18  0.02 0.284 1161.700 -15.12 269.02  25.50 272.02 -128.201  34.293 551.189
STARLINK-1798 2459270.62920 r  6.93  0.03 0.268 1168.300 -18.61 271.33  25.29 277.30 -128.269  35.036 549.144
STARLINK-1597 2459270.63014 r  7.60  0.11 0.279 1000.800 -18.89 271.51  29.01 295.11 -125.777  36.575 548.967
STARLINK-1446 2459270.63061 r  7.10  0.06 0.326 1181.200 -19.03 271.61  22.28 299.26 -127.293  37.137 548.992
STARLINK-1357 2459270.63380 r  5.51  0.02 0.423  756.200 -19.99 272.25  46.97 198.09 -119.334  28.269 548.082
STARLINK-1357 2459270.63427 r  4.90  0.03 0.622  613.900 -20.13 272.35  55.66 189.14 -117.500  30.111 548.353
STARLINK-1055 2459271.01644 r  4.66  0.13 0.582  647.300 -25.04  84.08  57.84  88.10 -114.047  32.761 548.966
STARLINK-1573 2459271.02725 g  8.15  0.02 0.406  920.800 -21.80  86.33  33.26  11.82 -116.171  40.036 550.290
STARLINK-1503 2459271.03341 g  6.00  0.03 0.529  753.300 -19.95  87.59  45.06 119.89 -112.772  30.642 548.527
STARLINK-1815 2459271.04219 r  7.35  0.18 0.441  880.800 -17.31  89.35  33.61  99.25 -110.844  30.735 548.517
STARLINK-1790 2459271.05028 r  6.87  0.51 0.377  886.200 -14.87  90.94  34.15  77.74 -110.524  33.441 548.742
STARLINK-1196 2459271.05515 r  6.30  0.03 0.326 1061.000 -13.41  91.90  26.51  84.77 -108.323  32.661 548.619
STARLINK-1557 2459271.05758 r  6.96  0.04 0.305 1062.900 -12.68  92.37  27.88  86.50 -108.202  33.716 548.924
STARLINK-1557 2459271.05805 r  6.46  0.02 0.225 1259.200 -12.54  92.46  22.98  94.98 -106.204  31.938 548.626
STARLINK-1179 2459271.05954 r  7.26  0.08 0.228 1227.900 -12.09  92.75  23.83  72.88 -106.599  35.276 548.954
STARLINK-1089 2459271.61242 r  6.04  0.05 0.255 1363.700 -13.40 268.35  18.92 268.35 -130.451  33.293 548.326
STARLINK-1089 2459271.61290 r  6.62  0.02 0.309 1230.100 -13.55 268.45  22.11 255.84 -128.440  31.474 548.072
STARLINK-1851 2459271.61719 r  6.08  0.02 0.273 1195.200 -14.83 269.29  24.31 273.07 -128.610  34.437 548.939
STARLINK-1851 2459271.61766 r  6.36  0.06 0.354 1039.600 -14.98 269.38  29.11 259.10 -126.536  32.639 548.660
STARLINK-1985 2459271.62784 r  6.32  0.04 0.418  647.300 -18.04 271.41  27.09 253.46 -123.207  30.914 314.290
STARLINK-2043 2459271.62784 r  5.99  0.03 0.609  647.300 -18.04 271.41  30.10 256.34 -122.009  31.946 318.291
STARLINK-2053 2459271.62784 r  6.14  0.05 0.535  647.300 -18.04 271.41  27.09 253.45 -122.428  31.589 314.283
STARLINK-2060 2459271.62784 r  6.15  0.05 0.533  647.300 -18.04 271.41  27.09 253.45 -122.439  31.580 314.851
STARLINK-2013 2459271.62985 r  6.48  0.02 0.577  481.700 -18.64 271.81  32.71 267.88 -122.488  32.138 315.083
STARLINK-2016 2459271.62985 r  6.59  0.02 0.520  481.700 -18.64 271.81  32.71 267.88 -122.841  31.841 315.549
STARLINK-2032 2459271.62985 r  6.39  0.02 0.625  481.700 -18.64 271.81  32.71 267.88 -122.201  32.377 318.688
STARLINK-2040 2459271.62985 r  6.24  0.02 0.718  481.700 -18.64 271.81  32.71 267.88 -121.678  32.810 318.713
STARLINK-2059 2459271.62985 r  6.32  0.02 0.669  481.700 -18.64 271.81  32.71 267.88 -121.962  32.578 315.082
STARLINK-2064 2459271.62985 r  6.56  0.02 0.533  481.700 -18.64 271.81  32.71 267.88 -122.753  31.912 318.618
STARLINK-2037 2459271.63031 r  6.24  0.48 0.518  957.300 -18.78 271.91  29.11 262.26 -122.922  31.909 318.767
STARLINK-2062 2459271.63031 r  5.39  0.59 0.625  957.300 -18.78 271.91  29.12 262.26 -122.257  32.468 318.853
STARLINK-2067 2459271.63031 r  5.82  0.47 0.625  957.300 -18.78 271.91  29.12 262.26 -122.271  32.460 315.760
STARLINK-1340 2459271.63185 r  6.28  0.03 0.393  976.000 -19.24 272.21  29.44 293.75 -125.279  35.655 548.697
STARLINK-1356 2459271.63763 r  4.45  0.11 0.624  624.300 -20.97 273.39  62.49 298.17 -120.629  33.157 548.931
STARLINK-1094 2459271.65195 r  7.91  0.21 0.512  785.300 -25.26 276.39  41.06 216.13 -121.246  30.170 548.236
STARLINK-1568 2459271.65383 r  8.33  0.19 0.299  891.500 -25.82 276.80  36.04 224.09 -122.354  28.044 547.561
STARLINK-1936 2459271.66009 r  2.20  0.02 0.295  903.900 -27.69 278.16  30.59 309.17 -123.692  37.616 549.388
STARLINK-1507 2459272.03271 g  4.95  0.03 0.704  566.900 -19.92  87.14  68.77  81.75 -116.107  32.255 548.679
STARLINK-1186 2459272.04304 r  5.81  0.10 0.336 1002.600 -16.82  89.21  31.45  88.01 -108.948  33.003 548.885
STARLINK-1556 2459272.04907 r  7.11  0.05 0.399  864.100 -15.00  90.40  35.49  88.98 -110.713  33.836 549.104
STARLINK-1640 2459272.61009 r  7.13  0.03 0.323 1022.700 -12.54 268.24  27.78 278.55 -126.547  34.460 548.260
STARLINK-1528 2459272.61113 r  6.32  0.20 0.416  650.200 -12.85 268.45  26.33 247.34 -122.943  30.685 341.090
STARLINK-2018 2459272.61113 r  6.60  0.35 0.279  650.200 -12.85 268.45  24.86 246.51 -124.312  29.457 340.968
STARLINK-2090 2459272.61113 r  6.43  0.20 0.377  650.200 -12.85 268.45  26.33 247.34 -123.265  30.400 341.062
STARLINK-2095 2459272.61113 r  6.42  0.05 0.466  650.200 -12.85 268.45  27.43 248.35 -122.584  31.000 341.028
STARLINK-1851 2459272.61357 r  7.15  0.04 0.331 1205.400 -13.58 268.93  22.13 248.61 -127.374  29.933 548.352
STARLINK-1347 2459272.61497 r  6.09  0.26 0.318 1087.400 -14.00 269.20  25.36 278.67 -127.227  33.791 555.928
STARLINK-1641 2459272.61741 r  6.59  0.47 0.253 1270.400 -14.74 269.68  21.27 276.39 -129.487  34.663 548.455
STARLINK-1615 2459272.62614 r  5.08  0.92 0.348 1159.800 -17.36 271.42  23.61 241.80 -126.451  29.431 547.789
STARLINK-1072 2459272.62677 r  7.00  0.02 0.227 1115.300 -17.55 271.55  26.17 298.13 -126.885  37.531 549.158
STARLINK-1327 2459272.62819 r  7.41  0.45 0.232 1134.600 -17.98 271.83  26.62 253.04 -126.969  29.435 548.128
STARLINK-1282 2459273.03861 r  7.11  0.02 0.320 1182.200 -17.91  88.02  22.49  63.30 -107.726  37.753 549.994
STARLINK-1810 2459273.05138 r  6.71  0.02 0.253 1227.500 -14.07  90.55  19.76  75.34 -106.306  33.923 548.710
STARLINK-1778 2459273.05184 r  6.85  0.03 0.343 1033.600 -13.93  90.65  26.81  87.51 -108.579  32.139 548.707
STARLINK-1293 2459273.05428 r  6.45  0.03 0.333 1021.700 -13.20  91.12  28.36  84.30 -108.726  34.323 549.368
STARLINK-1293 2459273.05475 r  6.10  0.05 0.246 1205.500 -13.06  91.22  23.38  93.34 -106.702  32.562 549.085
STARLINK-1794 2459273.05624 r  6.96  0.13 0.245 1189.100 -12.61  91.51  24.07  74.32 -106.951  34.808 548.611
STARLINK-1611 2459273.60970 r  6.79  0.05 0.304 1233.700 -12.25 268.52  22.38 256.28 -128.599  31.790 547.949
STARLINK-1931 2459273.61456 r  6.11  0.14 0.362 1022.200 -13.71 269.47  29.40 259.83 -126.317  32.603 548.171
STARLINK-1941 2459273.61792 r  6.81  0.02 0.275 1234.000 -14.72 270.14  19.99 276.31 -129.035  33.814 548.303
STARLINK-1848 2459273.62181 r  7.34  0.19 0.320 1018.800 -15.89 270.91  31.18 273.85 -126.491  34.621 548.360
STARLINK-1942 2459273.62632 r  7.44  0.07 0.329 1213.300 -17.25 271.82  21.96 247.44 -127.405  29.818 547.753
STARLINK-1942 2459273.62679 r  7.60  0.04 0.341 1190.200 -17.39 271.91  22.65 236.24 -125.578  27.967 547.534
STARLINK-1356 2459273.62824 r  6.22  0.47 0.320 1084.400 -17.82 272.20  27.79 286.30 -127.227  33.894 548.942
STARLINK-1936 2459273.65252 g  7.65  0.24 0.480  842.900 -25.10 277.26  37.41 224.02 -122.300  30.104 548.126
STARLINK-1576 2459274.01600 i  1.34  0.02 0.461  809.100 -24.45  83.02  42.21  18.98 -116.613  38.864 550.008
STARLINK-1313 2459274.03850 r  6.16  0.02 0.310 1068.300 -17.70  87.69  29.16  80.51 -108.140  34.094 549.337
STARLINK-1775 2459274.04004 r  7.88  0.02 0.302 1070.200 -17.24  88.00  25.88  79.23 -108.154  33.522 548.746
STARLINK-1778 2459274.04750 r  7.15  0.09 0.356  901.500 -14.99  89.48  36.65  79.00 -110.351  33.864 549.018
STARLINK-1317 2459274.05653 r  6.67  0.04 0.282 1217.600 -12.28  91.27  23.36  73.74 -106.478  35.388 551.576
STARLINK-1931 2459274.61026 r  6.65  0.02 0.321 1218.500 -12.26 268.98  21.02 257.26 -127.945  30.659 547.847
STARLINK-1109 2459274.61073 r  6.22  0.02 0.310 1085.300 -12.40 269.07  28.08 270.25 -127.303  34.110 548.580
STARLINK-1091 2459274.61511 r  6.31  0.02 0.385 1008.100 -13.72 269.94  27.76 259.33 -125.745  31.523 548.229
STARLINK-1357 2459274.61605 r  6.33  0.02 0.289 1176.000 -14.00 270.12  22.45 279.33 -128.343  33.820 548.739
STARLINK-1357 2459274.61652 r  1.89  0.02 0.361 1042.900 -14.14 270.22  27.39 288.91 -126.243  35.562 549.056
STARLINK-1848 2459274.61754 r  7.13  0.03 0.313 1158.000 -14.45 270.42  24.87 261.21 -127.971  32.684 548.016
STARLINK-1734 2459274.61894 r  7.40  0.13 0.249 1154.800 -14.87 270.70  24.38 287.29 -127.934  36.122 548.937
STARLINK-1948 2459274.62640 r  7.75  0.03 0.224 1149.100 -17.11 272.19  26.32 294.69 -127.427  37.357 548.908
STARLINK-1917 2459274.63647 g  7.80  0.03 0.489  825.700 -20.13 274.25  38.88 229.03 -122.726  30.831 548.157
STARLINK-1390 2459274.64988 g  5.17  0.03 0.541  688.300 -24.14 277.07  54.12 284.78 -121.909  32.832 548.339
STARLINK-1309 2459275.02567 r  5.64  0.02 0.478  823.900 -21.31  84.75  38.22  62.46 -112.062  36.443 549.570
STARLINK-1285 2459275.02661 r  5.46  0.04 0.515  780.100 -21.03  84.94  42.36  43.01 -113.952  37.474 552.194
STARLINK-1279 2459275.03840 r  6.93  0.05 0.231 1106.700 -17.48  87.36  25.99 113.91 -108.865  30.139 548.810
STARLINK-1272 2459275.03943 r  7.17  0.07 0.317 1160.300 -17.18  87.56  24.24  65.45 -107.535  36.762 549.645
STARLINK-1207 2459275.04290 r  7.11  0.07 0.383 1015.200 -16.13  88.26  29.02  56.65 -109.885  37.514 549.754
STARLINK-1133 2459275.04440 r  7.02  0.09 0.395 1000.200 -15.68  88.56  29.93 113.92 -109.694  29.742 548.081
STARLINK-1174 2459275.05283 r  6.54  0.04 0.291 1085.400 -13.15  90.23  27.53  80.80 -107.989  33.793 548.868
STARLINK-1317 2459275.05283 r  6.37  0.03 0.288 1085.400 -13.15  90.23  28.47  86.82 -107.902  33.300 551.180
STARLINK-1091 2459275.61036 r  6.46  0.02 0.291 1306.100 -12.12 269.35  19.83 257.54 -129.281  31.348 548.152
STARLINK-1734 2459275.61511 r  6.74  0.13 0.330 1112.000 -13.55 270.29  26.51 260.58 -127.380  32.532 548.340
STARLINK-1563 2459275.61702 r  7.00  0.02 0.271 1102.500 -14.13 270.67  26.54 265.06 -127.270  31.240 548.160
STARLINK-1948 2459275.62271 r  6.83  0.10 0.360  993.300 -15.84 271.81  31.40 263.33 -126.103  33.291 548.219
STARLINK-1102 2459275.64156 g  5.93  0.02 0.579  694.700 -21.49 275.68  50.18 225.80 -121.168  31.757 548.352
STARLINK-1150 2459276.03307 r  5.52  0.10 0.294 1136.000 -18.84  85.96  25.27  86.47 -107.316  32.930 548.650
STARLINK-1207 2459276.03895 r  5.69  0.05 0.366  947.900 -17.07  87.16  30.50  85.61 -109.637  34.397 549.150
STARLINK-1604 2459276.05346 r  7.18  0.07 0.354 1100.500 -12.71  90.06  25.37 105.14 -108.339  29.901 548.209
STARLINK-1833 2459276.61138 r  6.79  0.04 0.297 1149.500 -12.27 269.91  24.49 271.23 -128.047  33.784 548.458
STARLINK-1903 2459276.61566 r  7.09  0.06 0.351 1095.800 -13.55 270.76  24.74 259.96 -126.835  31.494 547.965
STARLINK-1542 2459276.61706 r  7.66  0.07 0.327 1129.800 -13.98 271.04  23.67 289.82 -127.390  35.550 548.867
STARLINK-1948 2459276.61803 r  6.55  0.09 0.282 1271.000 -14.27 271.24  21.26 264.74 -129.289  32.822 548.203
STARLINK-1104 2459276.62466 r  6.64  0.04 0.311  961.600 -16.26 272.57  29.28 290.91 -125.560  35.787 548.826
STARLINK-1379 2459276.62617 r  6.04  0.02 0.329  958.500 -16.71 272.88  31.10 264.42 -125.602  31.655 548.153
STARLINK-1144 2459276.62805 r  7.45  0.28 0.226 1194.300 -17.28 273.26  21.18 293.21 -128.222  36.816 549.057
STARLINK-1260 2459277.00595 g  5.67  0.03 0.402  826.700 -26.68  79.86  36.95  99.50 -111.314  33.011 549.142
STARLINK-1783 2459277.01158 g  7.44  0.17 0.288  936.100 -25.01  81.11  36.50  57.71 -110.874  36.041 549.398
STARLINK-1736 2459277.04795 r  7.09  0.08 0.326 1034.500 -14.11  88.66  27.77  82.78 -108.460  34.445 549.210
STARLINK-1714 2459277.05219 r  7.39  0.03 0.260 1137.800 -12.84  89.50  25.84  94.47 -107.482  32.417 548.854
STARLINK-1378 2459278.61387 r  6.36  0.45 0.327 1123.600 -12.69 271.13  24.16 289.62 -127.367  35.398 548.535
STARLINK-1329 2459278.62108 r  7.05  0.02 0.243 1397.200 -14.86 272.58  18.12 287.05 -130.833  34.771 548.612
STARLINK-1695 2459278.62395 r  7.64  0.22 0.237 1144.800 -15.72 273.16  25.94 290.83 -127.613  36.786 549.243
STARLINK-1695 2459278.62442 r  7.04  0.03 0.338  940.100 -15.86 273.26  32.43 282.71 -125.448  35.081 548.959
STARLINK-1695 2459278.62489 r  6.27  0.08 0.471  786.200 -16.00 273.35  38.35 272.74 -123.384  33.336 548.685
STARLINK-1348 2459278.63832 r  6.66  0.03 0.700  572.500 -20.02 276.12  55.06 227.52 -120.557  32.576 473.062
STARLINK-1264 2459279.01363 g  6.70  0.30 0.704  564.500 -23.88  80.92  74.88  87.33 -116.192  33.923 549.260
STARLINK-1170 2459279.01504 g  4.97  0.02 0.715  555.300 -23.46  81.22  73.66  44.49 -116.914  33.120 548.660
STARLINK-1737 2459279.02735 g  6.54  0.04 0.462  789.200 -19.79  83.85  38.48  87.99 -111.774  34.362 549.356
STARLINK-1740 2459279.03604 r  8.28  0.27 0.208 1149.400 -17.18  85.65  23.43 119.92 -108.899  29.243 548.488
STARLINK-1262 2459279.03709 r  6.01  0.02 0.305 1160.500 -16.87  85.86  25.22  69.34 -107.232  35.795 549.325
STARLINK-1787 2459279.05119 r  6.64  0.14 0.474  720.400 -12.63  88.70  27.57  81.06 -111.310  32.672 396.790
STARLINK-1787 2459279.05166 r  7.24  0.04 0.302  918.600 -12.49  88.80  22.38  72.85 -109.199  34.494 397.317
STARLINK-1306 2459279.05263 r  6.21  0.04 0.309 1005.200 -12.19  88.99  26.92  99.16 -109.038  32.776 549.055
STARLINK-1535 2459279.61879 r  7.06  0.03 0.336 1040.900 -14.00 272.48  26.72 279.18 -126.702  33.801 549.213
STARLINK-1653 2459279.62074 r  6.51  0.02 0.270 1208.200 -14.59 272.88  24.02 272.94 -128.764  34.458 548.730
STARLINK-1738 2459279.63298 r  7.96  0.11 0.319 1243.200 -18.26 275.38  21.29 248.31 -127.886  29.997 548.050
STARLINK-1710 2459280.61306 r  7.14  0.03 0.327 1170.600 -12.12 271.70  24.06 253.11 -127.709  31.416 548.148
STARLINK-1522 2459280.61549 r  7.57  0.04 0.224 1134.400 -12.85 272.19  25.34 248.25 -126.671  28.903 547.968
STARLINK-1695 2459280.61595 r  6.92  0.07 0.317 1225.200 -12.99 272.28  21.04 257.61 -128.121  30.862 548.230
STARLINK-1212 2459280.62222 r  6.47  0.05 0.328  960.000 -14.87 273.55  28.63 286.91 -125.684  35.153 549.065
STARLINK-1526 2459280.62276 r  7.41  0.04 0.175 1402.100 -15.03 273.66  18.31 253.41 -129.737  28.536 547.954
STARLINK-1526 2459280.62323 r  6.65  0.32 0.238 1176.700 -15.18 273.75  23.47 259.11 -127.888  30.378 548.226
STARLINK-1229 2459280.62932 r  6.07  0.03 0.318 1059.700 -17.00 275.00  28.64 271.55 -126.976  34.103 551.353
STARLINK-1229 2459280.62979 r  6.07  0.02 0.412  923.000 -17.14 275.10  32.41 261.22 -124.952  32.331 551.082
STARLINK-1231 2459280.64528 r  5.21  0.02 0.448  764.100 -21.76 278.37  47.82 358.03 -118.641  38.341 549.398
STARLINK-1875 2459281.03452 r  6.76  0.17 0.354  940.700 -17.11  84.72  34.49  85.23 -109.738  33.304 548.742
STARLINK-1888 2459281.03852 r  7.59  0.12 0.310  970.000 -15.91  85.54  31.87  72.20 -109.637  34.541 548.954
STARLINK-1743 2459281.04574 r  7.17  0.12 0.279 1106.200 -13.74  87.01  25.39  92.77 -107.767  33.016 549.312
STARLINK-1844 2459281.04574 r  7.19  0.06 0.332 1106.200 -13.74  87.01  24.55  94.10 -107.823  31.121 559.993
STARLINK-1844 2459281.04622 r  6.89  0.04 0.263 1266.800 -13.60  87.10  20.89  83.95 -105.859  32.921 560.377
STARLINK-1880 2459281.04771 r  7.52  0.07 0.325 1148.400 -13.15  87.40  24.68 100.68 -107.422  30.899 548.316
STARLINK-1178 2459283.01255 r  6.40  0.10 0.710  559.300 -23.12  79.42  77.88  10.34 -117.399  33.507 549.211
STARLINK-1885 2459283.01903 r  7.84  0.02 0.408  994.100 -21.20  80.84  29.27 117.91 -110.738  28.313 547.940
STARLINK-1709 2459283.02243 g  7.21  0.10 0.369  948.200 -20.19  81.57  31.65 189.22 -118.747  27.288 548.290
STARLINK-1300 2459283.02342 g  6.02  0.03 0.381  818.900 -19.90  81.78  37.17 161.53 -115.761  28.844 548.527
STARLINK-1891 2459283.03139 r  6.42  0.05 0.344  961.300 -17.52  83.46  31.06  80.67 -109.482  33.351 548.985
STARLINK-1855 2459283.04024 r  8.15  0.08 0.347 1159.300 -14.87  85.29  23.52 114.73 -108.411  28.379 548.055
STARLINK-1855 2459283.04072 r  7.46  0.06 0.306 1240.100 -14.72  85.38  21.57 102.08 -106.531  30.260 548.269
STARLINK-1913 2459283.04801 r  7.16  0.20 0.392 1002.600 -12.53  86.86  28.22 103.58 -109.577  29.916 548.242
STARLINK-1913 2459283.04848 r  7.07  0.07 0.323 1113.400 -12.39  86.96  26.06  95.44 -107.666  31.739 548.469
STARLINK-1230 2459288.62076 r  6.10  0.02 0.261 1204.000 -13.13 276.24  24.18 276.53 -128.702  34.968 548.731
STARLINK-1649 2459288.62170 r  7.16  0.03 0.268 1323.300 -13.41 276.44  20.22 293.39 -129.799  35.533 549.377
STARLINK-1103 2459291.03453 r  6.39  0.03 0.242 1175.800 -14.37  81.71  22.73  70.92 -107.187  35.056 551.632
STARLINK-1112 2459291.03501 r  6.37  0.05 0.334  973.100 -14.23  81.81  28.95  76.61 -109.364  33.572 548.918
STARLINK-1493 2459292.00417 g  5.71  0.07 0.433  773.800 -23.02  74.77  47.88  98.42 -112.285  32.605 549.029
STARLINK-1826 2459292.00511 g  7.45  0.13 0.584  634.200 -22.75  74.99  52.59  92.00 -113.805  33.690 517.350
STARLINK-1902 2459292.00937 g  7.17  0.14 0.450  719.400 -21.51  75.96  50.62  53.86 -113.703  34.926 549.303
STARLINK-1795 2459292.01180 g  7.21  0.03 0.590  676.400 -20.80  76.51  52.63  36.99 -115.405  36.691 549.846
STARLINK-1061 2459292.02575 r  6.89  0.03 0.246 1106.000 -16.69  79.56  27.14 105.29 -108.357  31.083 548.516
STARLINK-1646 2459292.02783 r  8.30  0.03 0.347 1165.600 -16.08  80.01  22.99 114.18 -108.651  27.912 548.133
STARLINK-1789 2459292.03464 r  7.93  0.02 0.194 1325.600 -14.05  81.44  21.20 103.04 -105.947  30.536 548.554
STARLINK-1481 2459292.03851 r  5.81  0.21 0.320 1087.800 -12.90  82.24  24.91  81.06 -107.990  35.100 549.389
STARLINK-2009 2459292.62626 r  7.89  0.02 0.222 1075.600 -14.12 278.90  19.59 293.38 -127.482  37.149 408.754
STARLINK-2026 2459292.62821 r  6.03  0.45 0.372  828.900 -14.70 279.31  24.76 283.86 -125.103  34.911 409.697
STARLINK-2095 2459292.62821 r  5.28  0.55 0.297  828.900 -14.70 279.31  23.84 284.17 -126.272  35.779 407.936
STARLINK-1337 2459292.63111 r  6.95  0.03 0.187 1288.100 -15.56 279.93  20.38 298.34 -128.868  38.140 549.300
STARLINK-1645 2459292.63217 r  6.92  0.03 0.518  730.500 -15.87 280.15  31.82 257.44 -123.700  32.674 411.873
STARLINK-1973 2459292.63676 r  7.23  0.03 0.482  812.300 -17.23 281.14  28.09 249.40 -124.336  31.767 417.249
STARLINK-2039 2459292.63723 r  7.83  0.02 0.378  933.900 -17.37 281.24  24.49 261.88 -126.274  33.233 418.450
STARLINK-1102 2459293.00548 r  7.05  0.24 0.471  787.300 -22.35  74.78  39.35 170.37 -116.137  27.764 548.348
STARLINK-1511 2459293.01534 r  5.76  0.07 0.346  901.700 -19.47  77.00  36.94 174.23 -116.411  27.768 548.180
STARLINK-1506 2459293.03008 r  5.88  0.03 0.390  919.500 -15.12  80.19  33.03  79.27 -110.060  34.849 549.521
STARLINK-1716 2459293.03502 r  7.05  0.06 0.311 1123.900 -13.65  81.23  23.74  79.11 -107.588  35.394 549.401
STARLINK-1179 2459293.03596 r  6.29  0.57 0.263 1356.500 -13.38  81.42  19.15  65.05 -105.216  37.059 549.607
STARLINK-1330 2459293.62345 r  6.36  0.02 0.285 1092.900 -13.13 278.69  27.00 280.32 -127.351  35.171 549.052
STARLINK-1364 2459293.63073 r  5.91  0.07 0.224 1356.900 -15.28 280.23  19.04 281.17 -130.443  35.494 548.842
STARLINK-1360 2459293.63527 r  6.85  0.02 0.315 1173.600 -16.62 281.20  23.96 260.16 -128.048  32.299 548.406
STARLINK-1366 2459293.63671 r  6.41  0.08 0.283  953.600 -17.05 281.51  29.61 302.22 -124.856  37.095 549.408
STARLINK-1324 2459293.64285 r  7.22  0.02 0.279 1351.400 -18.85 282.86  18.86 258.62 -129.853  31.482 548.323
STARLINK-1337 2459294.62305 r  6.49  0.03 0.283 1279.000 -12.84 278.98  21.24 262.10 -129.337  32.531 548.275
STARLINK-1498 2459294.62492 r  6.40  0.03 0.317 1181.600 -13.40 279.38  22.59 295.54 -127.739  36.323 549.034
STARLINK-1497 2459294.63219 r  6.63  0.02 0.247 1425.500 -15.55 280.92  17.84 294.43 -130.924  35.941 548.957
STARLINK-1036 2459294.63328 r  7.20  0.02 0.199 1314.800 -15.87 281.15  21.26 258.39 -129.172  29.512 548.488
STARLINK-1322 2459294.63629 r  6.43  0.03 0.312 1043.100 -16.76 281.80  28.89 276.29 -126.780  34.612 549.024
STARLINK-1047 2459294.64183 r  7.21  0.02 0.331 1062.900 -18.38 283.01  28.97 289.06 -126.939  34.050 549.248
STARLINK-1325 2459294.64533 g  6.38  0.06 0.401  994.300 -19.41 283.79  30.31 225.62 -122.588  28.199 548.083
STARLINK-1552 2459294.65076 g  7.18  0.04 0.674  596.600 -20.99 285.02  63.78 205.60 -119.156  32.282 548.438
STARLINK-1062 2459294.65265 g  6.88  0.03 0.290  962.700 -21.54 285.45  30.33 199.08 -119.928  25.984 548.064
STARLINK-1503 2459295.99742 r  4.69  0.03 0.582  659.700 -23.78  72.00  55.18  78.06 -113.863  34.327 549.429
STARLINK-1459 2459296.00496 r  4.38  0.04 0.677  578.000 -21.62  73.77  68.37 101.98 -115.706  33.611 548.762
STARLINK-1688 2459296.00637 r  6.25  0.02 0.685  569.000 -21.21  74.10  66.17  46.71 -116.406  33.435 548.936
STARLINK-1688 2459296.00688 r  6.74  0.05 0.446  719.000 -21.06  74.21  52.49  45.41 -114.128  35.347 549.237
STARLINK-1820 2459296.00972 r  5.56  0.13 0.591  660.800 -20.24  74.86  52.90  76.00 -113.970  34.803 549.152
STARLINK-1215 2459296.01650 r  5.42  0.09 0.364  911.200 -18.26  76.38  32.47  78.09 -110.143  33.405 549.666
STARLINK-1794 2459296.02858 r  6.72  0.02 0.270 1243.200 -14.71  78.99  22.47  76.64 -106.116  35.004 549.342
STARLINK-1665 2459296.03005 r  7.14  0.02 0.283 1217.200 -14.27  79.30  23.43  92.12 -106.381  32.353 548.561
STARLINK-1796 2459296.03580 r  6.93  0.05 0.370  981.400 -12.57  80.51  30.49  73.60 -109.396  35.483 549.312
STARLINK-1652 2459296.03726 r  7.06  0.09 0.389  944.600 -12.14  80.82  31.35  92.84 -109.736  31.753 548.619
STARLINK-1652 2459296.03773 r  6.57  0.07 0.291 1103.700 -12.00  80.92  26.83  82.77 -107.747  33.535 548.864
STARLINK-1515 2459296.62549 r  6.95  0.02 0.326  931.700 -13.24 280.25  29.23 292.12 -125.192  35.673 549.025
STARLINK-1494 2459296.63495 r  5.99  0.02 0.372  959.500 -16.03 282.27  29.51 278.64 -125.673  33.817 548.756
STARLINK-1484 2459296.63891 r  6.21  0.03 0.376  988.400 -17.19 283.14  30.23 291.66 -125.793  34.846 548.967
STARLINK-1831 2459296.65700 r  6.86  0.02 0.555  651.500 -22.44 287.24  49.62 250.72 -121.120  31.798 548.278
STARLINK-1350 2459296.65840 r  5.63  0.03 0.442  834.900 -22.84 287.57  40.18 259.27 -124.042  33.225 548.851
STARLINK-1524 2459296.66361 r  6.89  0.13 0.338  833.500 -24.33 288.82  41.75 319.49 -122.155  37.830 549.962
STARLINK-1043 2459296.66459 r  5.76  0.02 0.454  874.000 -24.61 289.06  36.49 327.94 -121.070  37.792 550.065
STARLINK-1461 2459296.67632 g  6.13  0.91 0.283  990.300 -27.91 291.99  31.33 252.08 -125.375  29.944 548.490
STARLINK-1543 2459296.68242 g  6.45  0.16 0.259 1085.200 -29.60 293.59  28.61 288.46 -126.979  36.402 549.349
STARLINK-1815 2459297.99741 r  9.25  0.12 0.544  649.900 -23.19  71.42  60.86 156.20 -115.959  31.163 548.942
STARLINK-1179 2459298.01338 r  4.31  0.03 0.644  599.200 -18.59  75.10  61.31 170.97 -117.454  31.746 548.698
STARLINK-1180 2459298.03291 r  2.38  0.02 0.315 1075.500 -12.85  79.33  28.40  79.99 -108.067  34.541 549.227
STARLINK-1784 2459298.62709 r  7.21  0.05 0.339 1085.200 -13.39 281.34  26.68 293.40 -126.938  35.210 548.670
STARLINK-2211 2459298.63248 r  6.59  0.32 0.379  721.600 -14.98 282.50  24.50 257.54 -124.066  31.008 328.642
STARLINK-1374 2459298.63342 r  5.96  0.09 0.242 1234.400 -15.25 282.70  22.56 282.32 -128.988  35.643 548.931
STARLINK-1339 2459298.63787 r  6.50  0.15 0.341 1069.600 -16.55 283.67  26.47 265.57 -126.937  32.779 548.419
STARLINK-1061 2459298.64380 r  6.50  0.02 0.380 1042.700 -18.28 284.98  27.21 305.50 -125.109  37.313 549.780
STARLINK-1186 2459298.64641 r  5.99  0.05 0.311  936.100 -19.03 285.57  31.71 195.43 -119.383  26.143 548.415
STARLINK-1792 2459298.65393 r  6.58  0.02 0.607  619.000 -21.20 287.30  58.44 259.30 -120.532  32.162 549.082
STARLINK-1160 2459300.98778 g  5.45  0.32 0.452  875.300 -25.00  68.21  36.24  32.20 -114.356  39.014 550.018
STARLINK-1721 2459301.01108 g  5.89  0.04 0.486  811.800 -18.37  73.73  40.89 327.54 -120.354  37.275 549.912
STARLINK-1604 2459301.01727 r  6.33  0.07 0.414  909.200 -16.58  75.11  32.09  74.61 -110.465  35.813 549.574
STARLINK-1455 2459301.01927 r  6.46  0.04 0.309 1048.000 -16.00  75.55  30.10  84.86 -108.421  33.507 548.908
STARLINK-1594 2459301.02173 r  7.67  0.02 0.293 1058.000 -15.28  76.09  29.75  90.15 -108.367  32.923 548.505
STARLINK-1956 2459301.02327 r  7.43  0.10 0.392 1015.900 -14.83  76.42  27.95 107.81 -109.672  29.402 548.191
STARLINK-1956 2459301.02373 r  7.54  0.03 0.332 1111.500 -14.69  76.52  25.20  96.24 -107.788  31.229 548.475
STARLINK-1870 2459301.02909 r  6.86  0.03 0.292 1099.400 -13.12  77.67  21.87  84.00 -107.322  34.061 474.456
STARLINK-1895 2459301.02909 r  6.96  0.02 0.248 1099.400 -13.12  77.67  21.48  84.84 -105.980  33.445 505.864
STARLINK-1909 2459301.03003 r  6.91  0.09 0.277  851.700 -12.84  77.87  26.29  62.23 -110.513  35.675 380.827
STARLINK-1984 2459301.03003 r  6.39  0.05 0.363  851.700 -12.84  77.87  27.81  63.03 -111.644  34.824 380.623
STARLINK-2004 2459301.03003 r  6.54  0.05 0.318  851.700 -12.84  77.87  27.81  63.03 -111.109  35.231 380.650
STARLINK-2005 2459301.03003 r  6.20  0.05 0.420  851.700 -12.84  77.87  28.03  63.25 -112.194  34.397 380.449
STARLINK-2006 2459301.03003 r  6.15  0.09 0.491  851.700 -12.84  77.87  29.50  64.60 -112.764  33.953 380.458
STARLINK-1879 2459301.03152 r  7.61  0.02 0.315 1055.400 -12.40  78.18  24.94  82.79 -108.011  34.343 506.336
STARLINK-1990 2459301.03152 r  6.39  0.56 0.342 1055.400 -12.40  78.18  25.49  81.41 -108.891  32.690 548.528
STARLINK-1990 2459301.03198 r  4.64  0.03 0.252 1188.300 -12.27  78.28  24.77  78.12 -106.860  34.449 548.833
STARLINK-1886 2459301.03246 r  7.08  0.04 0.324 1114.500 -12.13  78.38  23.98  66.31 -107.677  36.277 511.035
STARLINK-1507 2459301.62452 r  6.36  0.12 0.367 1049.700 -12.14 281.92  26.39 295.87 -125.961  36.292 549.334
STARLINK-1815 2459301.62878 r  6.87  0.15 0.339 1012.900 -13.40 282.83  27.85 276.06 -126.399  33.328 549.032
STARLINK-1500 2459301.63164 r  6.48  0.02 0.268 1317.800 -14.23 283.44  20.52 293.30 -129.763  35.413 549.316
STARLINK-1565 2459301.63164 r  7.14  0.02 0.264 1317.800 -14.23 283.44  25.70 296.64 -126.235  36.713 549.343
STARLINK-1500 2459301.63211 r  6.96  0.05 0.319 1200.800 -14.37 283.54  22.56 302.53 -127.572  37.114 549.638
STARLINK-1176 2459301.63739 r  6.05  0.02 0.368  923.900 -15.91 284.69  32.72 272.88 -125.285  32.709 549.128
STARLINK-1556 2459301.63980 r  7.20  0.03 0.378  925.700 -16.61 285.23  31.05 275.47 -125.311  33.788 548.916
STARLINK-1196 2459301.64074 r  6.95  0.02 0.256 1166.700 -16.88 285.44  22.17 263.72 -128.068  31.411 548.726
STARLINK-1179 2459301.64463 r  6.65  0.05 0.263 1189.400 -18.01 286.31  24.03 274.12 -128.476  32.262 548.799
STARLINK-1567 2459301.64705 r  7.20  0.11 0.278 1190.500 -18.70 286.86  23.67 274.61 -128.552  34.249 548.904
STARLINK-1257 2459301.66099 r  5.17  0.03 0.476  762.000 -22.68 290.13  43.16 271.74 -123.081  33.799 548.826
STARLINK-1150 2459301.99121 g  5.10  0.03 0.646  610.800 -23.74  68.78  64.60  39.23 -116.700  36.023 549.557
STARLINK-1151 2459301.99468 g  8.59  0.16 0.539  656.400 -22.76  69.62  51.81 337.34 -118.989  36.755 549.602
STARLINK-1627 2459302.00221 g  7.15  0.03 0.674  574.100 -20.62  71.41  62.98 138.31 -116.444  32.713 548.973
STARLINK-1627 2459302.00267 g  7.58  0.03 0.455  712.300 -20.49  71.52  53.19 137.92 -114.499  30.918 548.697
STARLINK-2008 2459302.01557 r  7.63  0.03 0.342 1018.000 -16.78  74.45  29.11  89.00 -108.740  32.470 548.639
STARLINK-1418 2459302.01899 r  6.92  0.19 0.244 1036.700 -15.79  75.21  30.44  57.32 -109.758  36.560 549.245
STARLINK-1995 2459302.02298 r  7.22  0.02 0.442  813.100 -14.62  76.08  39.04  86.79 -111.401  32.563 548.434
STARLINK-1837 2459302.02345 r  7.23  0.02 0.467  797.300 -14.49  76.18  35.21  79.47 -111.438  35.094 512.471
STARLINK-1995 2459302.02345 r  6.63  0.08 0.310  797.300 -14.49  76.18  32.34  75.94 -109.377  34.325 548.734
STARLINK-1192 2459302.02447 r  6.70  0.04 0.275 1210.500 -14.19  76.40  23.47  87.32 -106.446  32.971 548.953
STARLINK-1141 2459302.02635 r  5.41  0.36 0.353 1022.400 -13.64  76.80  28.55  74.10 -108.884  35.552 549.188
STARLINK-1141 2459302.02683 r  6.61  0.02 0.267 1188.600 -13.49  76.91  23.17  86.69 -106.719  33.754 548.858
STARLINK-1155 2459302.02730 r  6.68  0.02 0.267 1181.000 -13.36  77.01  24.70  85.79 -106.836  33.556 550.532
STARLINK-1849 2459302.02777 r  1.06  0.02 0.235 1411.200 -13.22  77.11  18.66  73.34 -104.211  35.399 549.441
STARLINK-1138 2459302.03202 r  6.50  0.04 0.303 1055.500 -11.97  78.01  28.60  81.26 -108.347  33.662 549.121
STARLINK-1185 2459302.62501 r  6.47  0.02 0.285 1089.600 -12.13 282.39  26.01 267.90 -127.245  31.870 548.698
STARLINK-1185 2459302.62548 r  6.18  0.02 0.386  925.500 -12.26 282.49  31.15 277.65 -125.255  33.646 549.007
STARLINK-1565 2459302.62688 r  6.70  0.02 0.212 1313.300 -12.68 282.79  21.06 286.47 -129.752  36.558 549.239
STARLINK-1176 2459302.63257 r  5.69  0.34 0.256 1238.300 -14.34 284.01  22.84 276.67 -129.078  32.645 549.077
STARLINK-1176 2459302.63303 r  5.72  0.04 0.331 1077.100 -14.47 284.12  26.10 284.77 -127.050  34.404 549.392
STARLINK-1176 2459302.63350 r  6.30  0.02 0.402  971.200 -14.61 284.22  29.50 296.39 -124.918  36.131 549.717
STARLINK-1556 2459302.63493 r  6.93  0.03 0.265 1260.800 -15.03 284.53  19.89 276.45 -129.360  34.067 548.901
STARLINK-1557 2459302.63927 r  7.52  0.05 0.322 1181.800 -16.29 285.49  22.81 258.78 -127.900  31.562 548.475
STARLINK-1293 2459302.64465 r  5.70  0.03 0.338  916.700 -17.84 286.69  31.58 290.66 -124.908  35.583 549.061
STARLINK-1558 2459302.64652 r  8.00  0.03 0.254 1445.300 -18.38 287.11  17.32 260.73 -131.090  32.028 548.500
STARLINK-1407 2459302.99802 g  5.39  0.02 0.613  650.100 -21.51  70.14  55.10 110.08 -114.290  31.278 548.562
STARLINK-1405 2459303.00239 g  5.68  0.03 0.470  727.100 -20.28  71.17  50.37  75.69 -112.876  33.770 549.173
STARLINK-1211 2459303.00414 g  4.92  0.14 0.548  730.800 -19.77  71.58  46.89 315.86 -121.452  35.286 551.813
STARLINK-1134 2459303.01453 r  6.11  0.02 0.321 1047.600 -16.79  73.94  29.42  80.00 -108.387  34.284 549.009
STARLINK-1956 2459303.01501 r  6.99  0.02 0.372  834.500 -16.65  74.05  34.12  63.67 -111.517  34.527 549.022
STARLINK-1135 2459303.01858 r  6.83  0.03 0.288 1073.400 -15.61  74.84  26.60  93.86 -108.175  32.940 548.873
STARLINK-1849 2459303.02250 r  7.66  0.03 0.395  979.800 -14.47  75.69  30.56  59.00 -110.126  37.103 549.705
STARLINK-1990 2459303.02299 r  7.92  0.06 0.278  939.800 -14.33  75.80  30.49  48.68 -111.436  36.733 549.145
STARLINK-1600 2459303.02781 r  6.79  0.06 0.275 1278.600 -12.92  76.83  20.36  71.99 -105.926  36.293 549.638
STARLINK-2110 2459303.02781 r  6.29  0.18 0.336 1278.600 -12.92  76.83  20.06  74.78 -109.428  33.858 380.068
STARLINK-2121 2459303.02781 r  5.74  0.14 0.374 1278.600 -12.92  76.83  21.37  75.68 -109.950  33.444 380.123
STARLINK-2098 2459303.02829 r  6.97  0.03 0.516  694.000 -12.78  76.94  30.44  91.20 -111.597  32.232 380.002
STARLINK-2117 2459303.02829 r  6.86  0.03 0.572  694.000 -12.78  76.94  30.44  91.20 -112.149  31.768 379.526
STARLINK-2122 2459303.02829 r  7.09  0.03 0.461  694.000 -12.78  76.94  30.44  91.20 -111.043  32.694 380.014
STARLINK-2017 2459303.02877 r  6.56  0.03 0.517  685.900 -12.64  77.04  26.86  82.45 -111.667  32.316 379.944
STARLINK-2086 2459303.02877 r  6.38  0.05 0.460  685.900 -12.64  77.04  25.66  80.44 -111.095  32.791 379.776
STARLINK-2098 2459303.02877 r  6.53  0.05 0.327  685.900 -12.64  77.04  24.45  78.57 -109.473  34.094 380.387
STARLINK-2099 2459303.02877 r  6.42  0.06 0.411  685.900 -12.64  77.04  25.31  79.98 -110.563  33.220 380.184
STARLINK-2117 2459303.02877 r  6.53  0.06 0.369  685.900 -12.64  77.04  25.08  79.65 -110.049  33.639 379.915
STARLINK-2070 2459303.02924 r  7.93  0.02 0.463  772.600 -12.50  77.14  27.37  79.77 -111.197  32.841 379.934
STARLINK-2049 2459303.03018 r  5.21  0.52 0.288  926.700 -12.23  77.34  22.56  72.94 -109.135  34.746 380.348
STARLINK-2055 2459303.03018 r  5.65  0.32 0.415  926.700 -12.23  77.34  24.72  75.78 -110.841  33.407 380.051
STARLINK-2105 2459303.03018 r  5.52  0.31 0.369  926.700 -12.23  77.34  23.29  74.00 -110.305  33.832 380.179
STARLINK-2120 2459303.03018 r  5.84  0.08 0.466  926.700 -12.23  77.34  25.61  77.11 -111.360  32.982 379.933
STARLINK-2134 2459303.03018 r  5.64  0.31 0.331  926.700 -12.23  77.34  23.29  74.00 -109.796  34.232 380.297
STARLINK-1778 2459303.63835 r  6.70  0.06 0.424  881.300 -15.85 285.65  33.74 283.39 -124.506  34.338 548.790
STARLINK-1293 2459303.64030 r  6.91  0.19 0.330 1033.900 -16.41 286.09  29.98 270.47 -126.674  33.963 548.716
STARLINK-1786 2459303.64608 r  7.22  0.05 0.379 1004.300 -18.08 287.39  28.57 293.77 -125.682  35.625 549.730
STARLINK-1632 2459303.99166 i  6.46  0.20 0.590  627.100 -23.01  68.33  59.42 347.70 -118.346  36.396 549.735
STARLINK-1417 2459304.02488 r  6.83  0.03 0.323 1069.600 -13.49  75.93  28.12  90.95 -108.110  32.519 548.439
STARLINK-1417 2459304.02535 r  6.12  0.02 0.242 1251.300 -13.35  76.03  22.79  79.61 -106.078  34.290 548.704
STARLINK-1603 2459304.02732 r  6.85  0.02 0.310 1064.600 -12.78  76.45  25.13  89.35 -108.183  34.007 549.456
STARLINK-1874 2459304.02826 r  5.76  0.62 0.264 1292.200 -12.50  76.65  20.81  73.82 -105.622  35.624 549.672
STARLINK-1685 2459304.65645 r  6.82  0.02 0.611  641.200 -20.85 290.17  54.19   8.93 -116.529  36.572 547.726
STARLINK-1269 2459305.00268 g  5.15  0.02 0.640  601.600 -19.60  70.69  70.84 101.38 -115.054  32.847 548.989
STARLINK-2011 2459305.01651 r  7.98  0.09 0.312 1175.200 -15.63  73.82  23.92  98.07 -107.027  31.237 548.347
STARLINK-1088 2459305.02826 r  6.45  0.02 0.314 1162.800 -12.22  76.37  23.47  69.08 -107.446  36.599 549.583
STARLINK-1421 2459305.97045 r  6.58  0.02 0.325  858.800 -28.19  62.31  34.27  38.31 -113.273  37.013 549.542
STARLINK-1863 2459305.97045 r  7.50  0.04 0.382  858.800 -28.19  62.31  27.47  35.81 -111.946  39.956 550.365
STARLINK-1166 2459305.97376 r  6.05  0.12 0.508  781.500 -27.31  63.21  42.30  54.00 -112.734  36.400 549.749
STARLINK-1616 2459305.99069 g  7.91  0.08 0.427  941.200 -22.67  67.54  32.30  36.22 -111.995  38.495 550.021
STARLINK-1868 2459305.99400 g  6.88  0.05 0.536  715.300 -21.75  68.35  47.78  74.49 -113.009  34.835 549.537
STARLINK-1952 2459306.01718 r  7.10  0.02 0.296 1022.100 -15.15  73.69  31.55  77.33 -108.904  34.386 548.993
STARLINK-2082 2459306.02121 r  7.25  0.04 0.251 1340.400 -13.99  74.58  24.57  63.02 -108.680  35.671 549.309
STARLINK-1839 2459306.02499 r  0.98  0.02 0.279 1259.900 -12.89  75.39  21.03  74.69 -106.116  36.164 549.422
STARLINK-1448 2459306.02545 r  7.16  0.24 0.354  980.900 -12.75  75.49  28.50  83.30 -109.195  32.583 548.650
STARLINK-1115 2459306.02783 r  6.67  0.21 0.356  959.000 -12.06  76.00  28.91  87.58 -109.482  34.144 549.004
STARLINK-1139 2459306.63062 r  5.33  0.29 0.330 1104.200 -13.11 285.06  24.44 287.89 -127.217  35.084 549.281
STARLINK-1740 2459306.63399 r  6.87  0.02 0.217 1113.100 -14.08 285.80  27.80 302.06 -126.511  38.114 549.276
STARLINK-1149 2459306.63835 r  6.24  0.07 0.305 1222.700 -15.34 286.76  21.64 295.11 -128.235  36.405 549.564
STARLINK-1149 2459306.63882 r  6.97  0.03 0.347 1141.500 -15.48 286.86  23.74 307.13 -125.978  38.083 549.888
STARLINK-1849 2459306.65376 g  8.14  0.05 0.296  928.300 -19.73 290.28  34.81 202.73 -120.475  26.546 547.697
STARLINK-1140 2459306.65705 g  6.09  0.03 0.416  761.400 -20.66 291.06  46.65 247.48 -122.421  30.521 548.679
STARLINK-1140 2459306.65752 g  5.52  0.02 0.615  616.000 -20.79 291.18  56.06 257.11 -120.494  32.323 548.963
STARLINK-1875 2459306.99329 r  6.16  0.05 0.698  563.700 -21.65  67.91  81.90  94.65 -116.342  33.358 549.058
STARLINK-1888 2459306.99767 r  7.21  0.03 0.456  712.300 -20.42  68.96  48.04 142.62 -114.806  30.709 548.856
STARLINK-1855 2459307.00850 r  7.44  0.03 0.340 1141.000 -17.35  71.48  25.01  51.52 -108.616  38.267 549.946
STARLINK-2084 2459307.00899 r  7.41  0.06 0.286  975.400 -17.21  71.59  32.63  64.73 -109.961  35.469 549.247
STARLINK-1779 2459307.00946 r  6.51  0.38 0.423  892.200 -17.08  71.69  33.22  75.19 -110.717  35.744 554.067
STARLINK-1409 2459307.00993 r  6.68  0.02 0.277 1132.200 -16.95  71.80  26.73  82.31 -107.436  33.840 548.827
STARLINK-1779 2459307.00993 r  7.30  0.05 0.323 1132.200 -16.95  71.80  28.81  83.90 -108.609  34.009 553.791
STARLINK-1779 2459307.01041 r  8.10  0.03 0.235 1227.500 -16.81  71.91  21.17  98.00 -106.545  32.190 553.519
STARLINK-2027 2459307.01041 r  7.97  0.02 0.471 1227.500 -16.81  71.91  27.91  98.83 -110.787  32.248 351.126
STARLINK-1074 2459307.01198 r  6.29  0.02 0.344  985.600 -16.36  72.26  31.79  81.79 -109.152  34.131 549.272
STARLINK-2016 2459307.01245 r  7.93  0.07 0.576  644.700 -16.23  72.37  27.03  88.37 -112.051  31.788 350.966
STARLINK-2066 2459307.01245 r  7.85  0.06 0.515  644.700 -16.23  72.37  25.98  87.22 -111.482  32.269 351.094
STARLINK-1074 2459307.01293 r  7.33  0.02 0.183 1397.500 -16.09  72.48  19.27 102.10 -105.129  30.488 548.628
STARLINK-1913 2459307.01606 r  7.98  0.19 0.404  977.500 -15.19  73.17  30.71  51.33 -110.666  37.796 549.816
STARLINK-2013 2459307.01702 r  7.07  0.06 0.411  815.500 -14.91  73.38  31.85  80.93 -111.224  33.808 362.617
STARLINK-2051 2459307.01702 r  6.32  0.16 0.598  815.500 -14.91  73.38  32.39  81.78 -112.752  32.568 362.536
STARLINK-2058 2459307.01797 r  8.00  0.20 0.391  989.900 -14.64  73.59  26.79 101.97 -109.286  30.378 514.125
STARLINK-1839 2459307.02040 r  7.66  0.30 0.350 1022.200 -13.93  74.13  26.82  79.79 -108.847  35.380 549.321
STARLINK-2062 2459307.02089 r  7.24  0.22 0.307 1160.600 -13.79  74.23  21.38  61.24 -110.777  35.210 366.252
STARLINK-2078 2459307.02089 r  6.77  0.10 0.416 1160.600 -13.79  74.23  25.41  64.14 -111.980  34.287 366.208
STARLINK-2335 2459307.02089 r  8.14  0.18 0.419 1160.600 -13.79  74.23  20.09  62.52 -109.534  36.488 352.545
STARLINK-2339 2459307.02089 r  8.07  0.18 0.445 1160.600 -13.79  74.23  20.09  62.52 -110.115  36.900 352.369
STARLINK-2350 2459307.02089 r  8.09  0.06 0.488 1160.600 -13.79  74.23  20.74  58.97 -111.353  37.753 352.716
STARLINK-2352 2459307.02089 r  7.92  0.24 0.470 1160.600 -13.79  74.23  20.43  61.01 -110.776  37.360 352.643
STARLINK-2397 2459307.02089 r  8.48  0.05 0.390 1160.600 -13.79  74.23  19.50  65.11 -108.919  36.045 352.358
STARLINK-2346 2459307.02136 r  8.12  0.07 0.506  807.500 -13.66  74.34  22.02  53.30 -112.023  38.091 352.667
STARLINK-2368 2459307.02136 r  8.11  0.04 0.491  807.500 -13.66  74.34  21.84  54.26 -111.364  37.648 352.804
STARLINK-2398 2459307.02136 r  8.23  0.03 0.447  807.500 -13.66  74.34  21.78  55.08 -110.153  36.810 352.497
STARLINK-2405 2459307.02136 r  8.16  0.04 0.472  807.500 -13.66  74.34  21.84  54.26 -110.764  37.237 352.356
STARLINK-2280 2459307.02326 r  8.09  0.03 0.456  836.600 -13.11  74.75  21.43  64.93 -110.286  36.428 352.443
STARLINK-2329 2459307.02326 r  8.03  0.03 0.485  836.600 -13.11  74.75  21.43  64.93 -110.903  36.865 352.401
STARLINK-2361 2459307.02326 r  8.17  0.03 0.427  836.600 -13.11  74.75  21.34  65.31 -109.721  36.019 352.532
STARLINK-2370 2459307.02326 r  8.32  0.07 0.395  836.600 -13.11  74.75  21.12  66.23 -109.126  35.581 352.233
STARLINK-2378 2459307.02326 r  7.98  0.04 0.507  836.600 -13.11  74.75  22.09  61.99 -111.486  37.272 354.036
STARLINK-2359 2459307.02373 r  7.95  0.03 0.490  753.300 -12.97  74.85  23.24  57.24 -110.982  36.805 352.380
STARLINK-2363 2459307.02373 r  7.86  0.03 0.531  753.300 -12.97  74.85  23.69  55.17 -112.197  37.647 353.413
STARLINK-2365 2459307.02373 r  7.90  0.03 0.513  753.300 -12.97  74.85  23.24  57.24 -111.556  37.206 352.622
STARLINK-2366 2459307.02373 r  8.06  0.05 0.461  753.300 -12.97  74.85  23.07  58.56 -110.374  36.372 352.398
STARLINK-2293 2459307.02563 r  7.91  0.02 0.552  730.700 -12.42  75.26  24.34  60.39 -112.286  37.246 352.488
STARLINK-2332 2459307.02563 r  7.89  0.04 0.501  730.700 -12.42  75.26  23.70  63.81 -111.089  36.403 352.390
STARLINK-2340 2459307.02563 r  7.96  0.04 0.470  730.700 -12.42  75.26  23.70  63.81 -110.528  35.997 352.367
STARLINK-2349 2459307.02563 r  7.82  0.05 0.529  730.700 -12.42  75.26  23.73  63.80 -111.675  36.820 352.475
STARLINK-2326 2459307.02609 r  7.77  0.03 0.536  740.000 -12.28  75.36  25.77  55.08 -111.754  36.759 352.523
STARLINK-2333 2459307.02609 r  7.88  0.05 0.505  740.000 -12.28  75.36  25.49  56.82 -111.150  36.327 352.555
STARLINK-2371 2459307.02609 r  7.73  0.03 0.557  740.000 -12.28  75.36  25.77  55.08 -112.331  37.163 352.548
STARLINK-2036 2459307.02703 r  7.56  0.16 0.300 1039.200 -12.01  75.56  25.49  77.20 -108.372  33.862 517.242
STARLINK-1694 2459307.63824 r  7.27  0.05 0.240 1102.100 -15.14 287.10  25.84 295.54 -126.938  37.068 549.338
STARLINK-1836 2459307.64108 r  6.77  0.02 0.456  802.700 -15.95 287.73  29.36 278.68 -124.330  33.900 460.965
STARLINK-1589 2459307.64767 r  6.70  0.47 0.365 1082.100 -17.83 289.23  25.71 304.90 -125.581  37.474 549.942
STARLINK-1748 2459307.64911 r  7.94  0.02 0.266 1349.900 -18.24 289.56  19.51 263.57 -130.177  32.668 548.723
STARLINK-1602 2459307.97459 r  5.96  0.05 0.519  748.500 -26.46  62.89  45.85  61.88 -112.712  35.464 549.566
STARLINK-1415 2459307.99595 g  6.61  0.02 0.306  890.800 -20.61  68.28  40.01  35.58 -113.070  37.338 549.607
STARLINK-1880 2459308.00214 g  7.07  0.05 0.691  573.300 -18.87  69.74  65.35 100.90 -115.863  34.001 549.130
STARLINK-1442 2459308.00949 r  6.29  0.46 0.247 1044.900 -16.78  71.43  28.59  59.05 -109.477  36.311 549.665
STARLINK-2039 2459308.01295 r  8.68  0.40 0.344  950.800 -15.79  72.21  31.51  83.81 -109.428  33.377 523.517
STARLINK-2038 2459308.02036 r  7.78  0.02 0.184 1260.800 -13.66  73.84  21.49  60.49 -106.914  37.217 525.514
STARLINK-1593 2459308.02137 r  7.63  0.07 0.241 1235.800 -13.37  74.06  22.60  91.67 -106.299  32.725 548.919
STARLINK-1920 2459308.02519 r  7.31  0.03 0.353 1081.500 -12.26  74.89  25.70  63.72 -108.863  37.372 549.889
STARLINK-1604 2459308.63123 r  6.45  0.05 0.310 1172.200 -12.95 285.92  22.40 288.30 -127.977  35.394 549.495
STARLINK-1694 2459308.63360 r  6.51  0.10 0.211 1324.300 -13.64 286.44  20.60 286.17 -129.902  36.493 549.171
STARLINK-1295 2459308.63454 r  6.36  0.04 0.203 1188.300 -13.91 286.64  22.78 300.62 -127.587  38.059 549.388
STARLINK-1594 2459308.63501 r  6.77  0.02 0.288 1256.300 -14.04 286.75  21.35 293.34 -128.928  35.705 549.550
STARLINK-1685 2459308.63786 r  7.22  0.07 0.273 1201.300 -14.86 287.38  22.42 276.24 -128.690  34.384 547.571
STARLINK-1287 2459308.63880 r  6.19  0.03 0.287 1016.600 -15.13 287.59  27.23 291.32 -126.211  36.023 548.936
STARLINK-1623 2459308.63927 r  7.03  0.02 0.315 1230.400 -15.27 287.69  20.77 301.07 -127.559  37.769 549.948
STARLINK-1135 2459308.63983 r  7.38  0.02 0.212 1235.500 -15.42 287.81  23.02 256.11 -128.224  29.494 548.771
STARLINK-1141 2459308.64395 r  7.04  0.03 0.253 1160.000 -16.60 288.74  22.67 262.13 -127.903  31.113 548.820
STARLINK-1141 2459308.64443 r  5.44  0.36 0.350  971.800 -16.74 288.85  30.77 275.41 -125.885  32.961 549.127
STARLINK-1155 2459308.64601 r  7.19  0.07 0.255 1178.800 -17.18 289.21  21.77 264.54 -128.221  31.562 550.190
STARLINK-1155 2459308.64649 r  6.19  0.18 0.347  997.400 -17.32 289.32  28.63 276.65 -126.179  33.397 550.530
STARLINK-1302 2459308.64649 r  6.60  0.03 0.290  997.400 -17.32 289.32  27.70 276.43 -127.450  34.852 548.657
STARLINK-1844 2459308.65390 g  7.81  0.04 0.506  682.000 -19.41 291.05  46.59 206.92 -119.085  29.381 558.226
STARLINK-1606 2459308.66235 g  6.56  0.03 0.615  652.000 -21.77 293.08  54.19 299.56 -120.372  34.613 549.012
STARLINK-1893 2459308.66665 g  6.85  0.02 0.571  639.800 -22.95 294.15  40.79 273.88 -122.343  32.968 450.499
STARLINK-1659 2459308.67931 r  6.87  0.80 0.349 1052.200 -26.37 297.42  27.23 262.71 -126.703  32.673 548.848
STARLINK-1862 2459308.68212 r  9.04  0.03 0.502  771.200 -27.12 298.18  44.22 301.98 -122.836  34.419 548.658
STARLINK-1446 2459308.97726 g  6.26  0.02 0.438  901.800 -25.44  63.33  35.01 115.97 -110.804  30.176 548.731
STARLINK-2036 2459309.00701 r  3.91  0.20 0.330  887.300 -17.20  70.59  33.48  65.36 -110.778  34.920 531.069
STARLINK-1619 2459309.01145 r  6.49  0.24 0.407  880.900 -15.94  71.60  33.27  84.71 -110.536  34.632 549.207
STARLINK-1894 2459309.01389 r  7.12  0.02 0.254 1263.000 -15.24  72.15  20.09  85.78 -105.845  34.181 549.040
STARLINK-1910 2459309.01725 r  6.66  0.04 0.348 1029.700 -14.27  72.89  27.64  76.06 -108.745  35.452 545.975
STARLINK-1078 2459309.02060 r  6.95  0.04 0.347 1118.400 -13.31  73.62  25.21  55.18 -108.859  38.156 549.933
STARLINK-1325 2459309.02357 r  6.60  0.03 0.310 1195.900 -12.45  74.27  21.44  93.47 -106.856  30.943 548.440
STARLINK-1886 2459309.63082 r  6.56  0.03 0.372  983.500 -12.67 286.19  26.25 286.01 -126.124  34.638 506.507
STARLINK-1287 2459309.63414 r  6.52  0.07 0.240 1258.300 -13.62 286.91  22.55 280.11 -129.291  35.515 548.782
STARLINK-1306 2459309.63841 r  6.72  0.03 0.304 1152.900 -14.85 287.86  23.87 269.49 -128.035  33.330 548.799
STARLINK-1141 2459309.64029 r  5.67  0.06 0.346 1073.800 -15.38 288.28  25.29 288.86 -126.712  35.409 549.541
STARLINK-1701 2459309.64368 r  7.90  0.22 0.241 1045.500 -16.35 289.04  29.82 300.72 -125.833  37.679 549.225
STARLINK-1861 2459309.64858 r  7.21  0.03 0.327 1057.800 -17.74 290.17  27.83 282.70 -126.926  33.714 548.442
STARLINK-1861 2459309.64905 r  6.51  0.03 0.410  937.900 -17.87 290.27  31.01 292.56 -124.842  35.450 548.756
STARLINK-1729 2459309.65345 g  7.47  0.02 0.432  820.700 -19.11 291.31  42.69 193.63 -118.119  28.624 547.942
STARLINK-1049 2459309.66178 g  5.36  0.02 0.600  608.600 -21.42 293.31  62.66 319.45 -119.471  35.568 549.025
STARLINK-1076 2459309.66388 g  4.97  0.02 0.673  577.500 -22.00 293.83  74.49   7.90 -117.097  34.060 549.846
STARLINK-1451 2459309.98381 r  7.51  0.16 0.698  566.800 -23.36  64.76  78.03 136.13 -117.421  31.264 548.833
STARLINK-1601 2459309.99586 r  6.82  0.03 0.524  766.600 -20.04  67.72  43.22  42.65 -113.679  37.081 549.659
STARLINK-1894 2459310.00919 r  7.90  0.02 0.336  989.400 -16.29  70.82  27.59  91.45 -109.115  33.798 549.074
STARLINK-1924 2459310.01257 r  7.60  0.02 0.360 1039.600 -15.33  71.58  29.20  61.29 -109.007  36.539 549.632
STARLINK-1924 2459310.01311 r  6.96  0.09 0.275 1203.600 -15.17  71.70  20.70  85.63 -106.546  34.570 549.245
STARLINK-1071 2459310.01405 r  6.50  0.02 0.284 1171.900 -14.91  71.91  25.07  78.06 -106.915  34.579 549.473
STARLINK-1547 2459310.01452 r  6.65  0.05 0.296 1264.200 -14.77  72.02  20.42  62.90 -106.744  37.933 549.782
STARLINK-1294 2459310.01553 r  6.75  0.08 0.297 1139.500 -14.48  72.24  25.51  88.71 -107.279  32.733 548.617
STARLINK-1078 2459310.01646 r  5.69  0.11 0.376  982.700 -14.21  72.45  29.52  73.34 -109.481  35.825 549.521
STARLINK-1743 2459310.63564 r  6.85  0.04 0.291 1001.700 -13.89 287.60  26.75 292.70 -126.023  36.023 549.152
STARLINK-1545 2459310.64919 r  6.95  0.03 0.368 1008.500 -17.73 290.67  30.67 297.47 -126.006  34.996 549.149
STARLINK-1076 2459310.65853 g  6.21  0.04 0.441  775.400 -20.34 292.88  38.78 259.64 -123.190  31.964 549.434
STARLINK-1092 2459310.66326 g  5.72  0.06 0.565  704.400 -21.64 294.03  48.95 333.37 -119.907  35.914 549.869
STARLINK-1859 2459310.66655 g  6.80  0.03 0.651  599.200 -22.54 294.85  63.10 272.28 -120.092  32.807 549.359
STARLINK-1019 2459310.67300 r  5.81  0.02 0.473  852.300 -24.29 296.50  36.23 245.89 -123.092  30.759 548.641
STARLINK-1832 2459310.67488 r  7.33  0.13 0.469  766.800 -24.79 296.98  44.73 278.04 -123.145  32.800 548.763
STARLINK-1768 2459310.67628 r  7.66  0.22 0.401  823.700 -25.17 297.35  34.41 271.91 -124.522  32.253 482.113
STARLINK-1851 2459310.67910 r  6.27  0.02 0.531  744.300 -25.92 298.10  46.23 312.63 -122.157  34.802 549.072
STARLINK-1851 2459310.67957 r  7.13  0.04 0.530  746.300 -26.04 298.22  45.85 328.04 -120.013  36.510 549.389
STARLINK-1328 2459310.96630 g  9.50  0.08 0.381 1062.200 -27.73  59.86  26.74 114.95 -109.729  28.355 548.211
STARLINK-1328 2459310.96677 g  7.00  0.11 0.341 1127.900 -27.61  59.99  25.65 108.24 -107.887  30.200 548.445
STARLINK-1337 2459310.99313 r  4.41  0.02 0.645  604.800 -20.51  66.80  68.48 115.57 -114.953  32.418 549.082
STARLINK-1071 2459311.00950 r  6.71  0.02 0.350  951.900 -15.92  70.62  29.81  92.13 -109.582  33.684 549.360
STARLINK-1919 2459311.01492 r  6.96  0.03 0.293 1257.500 -14.37  71.84  21.21  63.78 -106.571  37.397 549.959
STARLINK-1769 2459311.01836 r  7.35  0.04 0.274 1139.500 -13.39  72.60  24.35  90.94 -107.340  33.258 549.228
STARLINK-1552 2459311.02078 r  7.23  0.02 0.257 1330.200 -12.69  73.12  20.35  91.26 -105.085  32.388 548.644
STARLINK-1607 2459311.63254 r  7.31  0.03 0.244 1250.400 -12.83 287.27  21.54 270.83 -129.149  31.996 548.653
STARLINK-1607 2459311.63301 r  6.89  0.02 0.321 1076.700 -12.96 287.38  25.32 278.65 -127.148  33.774 548.961
STARLINK-1701 2459311.63497 r  7.25  0.02 0.260 1247.400 -13.52 287.81  22.62 273.84 -129.221  34.507 548.545
STARLINK-1603 2459311.64027 r  7.21  0.03 0.240 1342.800 -15.03 288.98  19.15 278.92 -130.305  33.366 548.805
STARLINK-1603 2459311.64074 r  6.73  0.03 0.303 1185.500 -15.17 289.09  21.98 286.51 -128.225  35.122 549.130
STARLINK-1603 2459311.64121 r  7.21  0.02 0.360 1080.200 -15.30 289.20  25.33 298.72 -126.057  36.827 549.461
STARLINK-1866 2459311.64607 r  6.73  0.55 0.440  899.100 -16.68 290.30  33.71 301.97 -123.830  36.095 549.165
STARLINK-1048 2459311.64852 r  4.78  0.54 0.328  942.000 -17.37 290.87  32.75 285.38 -125.390  35.429 548.977
STARLINK-1846 2459311.65000 r  7.55  0.09 0.415  959.500 -17.78 291.21  30.44 304.14 -124.116  36.918 549.324
STARLINK-1910 2459311.65267 r  6.40  0.05 0.338  934.600 -18.53 291.84  33.73 181.64 -118.019  25.972 549.031
STARLINK-1883 2459311.66427 r  7.50  0.02 0.381  884.700 -21.73 294.64  37.59   1.42 -116.898  38.571 547.014
STARLINK-1337 2459311.98904 r  4.95  0.02 0.539  652.000 -21.34  65.54  53.10  34.48 -115.582  35.076 549.546
STARLINK-1547 2459312.00610 r  7.78  0.02 0.319 1022.100 -16.60  69.58  27.12  91.67 -108.715  33.609 549.055
STARLINK-1751 2459312.01012 r  8.12  0.05 0.286 1047.200 -15.46  70.50  29.16  96.82 -108.628  32.328 549.002
STARLINK-1529 2459312.01213 r  7.23  0.42 0.334 1076.700 -14.89  70.95  25.72  90.72 -108.101  31.800 548.365
STARLINK-1529 2459312.01260 r  7.15  0.05 0.257 1241.800 -14.75  71.05  21.00  80.20 -106.114  33.577 548.616
STARLINK-1579 2459312.02034 r  6.89  0.06 0.244 1175.300 -12.54  72.76  25.42  74.40 -107.160  34.971 549.312
STARLINK-1017 2459312.63211 r  6.52  0.08 0.217 1176.200 -12.54 287.53  23.90 296.19 -127.726  37.468 549.389
STARLINK-1023 2459312.63648 r  6.40  0.15 0.325  977.600 -13.78 288.49  28.70 285.52 -125.926  35.024 548.936
STARLINK-1874 2459312.63741 r  7.17  0.02 0.336 1101.000 -14.05 288.70  27.05 298.31 -127.067  35.414 549.164
STARLINK-1779 2459312.63842 r  6.60  0.19 0.342  985.200 -14.34 288.92  28.29 270.74 -126.032  32.845 553.253
STARLINK-1048 2459312.64415 r  6.74  0.93 0.315 1083.700 -15.96 290.21  27.98 269.39 -127.269  33.897 548.670
STARLINK-1049 2459312.64807 r  6.41  0.03 0.320 1120.900 -17.06 291.12  24.91 267.03 -127.599  33.011 548.439
STARLINK-1051 2459312.65199 r  6.96  0.10 0.318 1171.300 -18.16 292.03  22.25 265.30 -127.973  32.135 548.403
STARLINK-1462 2459312.66136 i  5.26  0.02 0.592  681.700 -20.74 294.28  51.11 219.64 -120.588  31.455 548.210
STARLINK-1033 2459312.67493 r  4.60  0.07 0.477  692.200 -24.41 297.72  54.82 305.33 -121.235  35.973 549.191
STARLINK-1072 2459312.68347 r  6.22  0.03 0.285  991.600 -26.66 300.00  31.71 253.61 -125.452  30.063 548.656
STARLINK-1630 2459312.98723 r  8.33  0.07 0.456  762.500 -21.54  64.83  39.60 170.67 -117.253  29.300 548.709
STARLINK-1529 2459313.00765 r  7.17  0.08 0.392  878.400 -15.87  69.67  32.92  79.58 -110.515  32.984 548.596
STARLINK-1932 2459313.00918 r  7.97  0.03 0.356  922.900 -15.44  70.02  31.00  95.23 -109.980  33.351 549.231
STARLINK-1128 2459313.01549 r  6.56  0.02 0.322 1167.300 -13.65  71.43  24.48  58.72 -107.726  37.388 549.905
STARLINK-1377 2459313.02088 r  6.38  0.22 0.343 1102.200 -12.11  72.61  24.30  95.58 -108.029  30.707 548.626
STARLINK-1779 2459313.63554 r  6.81  0.05 0.352 1075.300 -13.35 288.63  25.95 293.65 -126.483  35.912 553.782
STARLINK-1470 2459313.63743 r  1.73  0.02 0.256 1002.400 -13.88 289.05  26.47 304.58 -125.279  37.566 549.217
STARLINK-1088 2459313.63790 r  6.19  0.04 0.348 1094.900 -14.02 289.15  25.07 295.45 -126.631  36.215 549.376
STARLINK-1115 2459313.64121 r  6.09  0.03 0.268 1297.900 -14.95 289.90  19.83 286.57 -129.637  34.891 549.494
STARLINK-1926 2459313.66000 g  6.25  0.17 0.696  569.500 -20.18 294.30  73.28 274.15 -119.172  32.764 549.463
STARLINK-1020 2459313.66251 g  5.90  0.06 0.335  849.600 -20.87 294.91  38.77 303.77 -123.415  36.862 549.464
STARLINK-1083 2459313.66493 g  5.48  0.16 0.669  599.700 -21.53 295.51  64.54 315.57 -119.372  34.077 549.271
STARLINK-1110 2459313.98204 g  6.21  0.07 0.720  552.700 -22.65  63.27  87.57  20.81 -116.895  33.435 548.170
STARLINK-1742 2459313.98860 g  6.80  0.03 0.659  608.300 -20.88  64.91  62.80  44.62 -115.805  35.555 548.604
STARLINK-1106 2459314.00317 r  6.77  0.03 0.366 1065.400 -16.85  68.39  27.67  51.65 -109.429  37.881 550.003
STARLINK-1529 2459314.00364 r  5.86  0.77 0.290  939.400 -16.72  68.49  31.94  57.06 -110.743  35.907 549.079
STARLINK-1339 2459314.01286 r  6.60  0.02 0.334 1039.600 -14.12  70.58  25.99  83.88 -108.479  32.495 549.075
STARLINK-1339 2459314.01332 r  6.30  0.04 0.249 1219.600 -13.99  70.69  20.07  74.82 -106.453  34.262 549.348
STARLINK-1377 2459314.01711 r  3.45  0.92 0.257 1148.600 -12.91  71.52  25.12  77.01 -107.389  34.608 549.264
STARLINK-1470 2459314.63281 r  6.00  0.02 0.225 1191.300 -12.40 288.37  25.00 290.34 -128.141  36.927 549.054
STARLINK-1590 2459314.64728 r  7.50  0.14 0.413  971.800 -16.48 291.63  30.56 312.23 -123.737  37.476 550.065
STARLINK-1020 2459314.65886 r  5.22  0.19 0.553  709.000 -19.69 294.37  45.33 263.17 -121.958  32.585 548.598
STARLINK-1083 2459314.65980 r  5.69  0.24 0.393  877.000 -19.95 294.60  34.66 271.76 -124.677  32.707 548.791
STARLINK-1802 2459314.68048 r  6.45  0.36 0.562  634.700 -25.47 299.90  55.46 325.05 -119.427  36.110 553.348
STARLINK-1358 2459314.97033 r  5.01  0.02 0.386  778.400 -25.46  59.96  47.96  40.26 -113.768  36.114 549.766
STARLINK-1515 2459314.98714 g  6.94  0.83 0.505  697.200 -20.98  64.30  54.18  79.48 -113.295  33.535 549.134
STARLINK-1341 2459315.00110 r  6.25  0.04 0.279 1109.600 -17.14  67.65  26.88  79.40 -107.740  34.045 549.200
STARLINK-1112 2459315.00306 r  6.20  0.02 0.374  928.000 -16.60  68.10  33.79  81.96 -109.888  34.278 549.552
STARLINK-1725 2459315.01510 r  7.04  0.04 0.340 1113.800 -13.21  70.82  24.98  63.44 -108.386  37.301 549.904
STARLINK-1593 2459315.63436 r  6.57  0.03 0.302 1176.100 -12.67 289.06  22.81 286.57 -128.161  34.827 549.597
STARLINK-1910 2459315.63530 r  1.90  0.02 0.357  960.300 -12.94 289.27  33.75 283.06 -125.742  33.063 550.084
STARLINK-1911 2459315.64341 r  7.22  0.04 0.398  972.000 -15.22 291.08  29.73 295.49 -125.105  35.850 549.542
STARLINK-1060 2459315.64631 r  6.13  0.05 0.401  869.700 -16.04 291.75  33.81 277.43 -124.591  33.993 548.873
STARLINK-1937 2459315.66158 r  6.58  0.02 0.645  608.300 -20.24 295.38  62.97 285.13 -120.259  33.125 549.267
STARLINK-1726 2459315.66408 r  6.75  0.05 0.393  924.400 -20.92 296.00  34.04 287.25 -125.179  33.947 549.040
STARLINK-1906 2459315.66569 r  6.60  0.03 0.630  636.000 -21.35 296.40  58.26 313.65 -119.613  34.824 549.206
STARLINK-1917 2459315.96953 g  7.02  0.27 0.588  665.800 -25.37  59.49  56.10  54.91 -113.928  34.927 549.606
STARLINK-1918 2459315.97298 g  7.93  0.27 0.659  604.900 -24.47  60.41  64.65  38.65 -116.285  35.732 549.758
STARLINK-2313 2459315.99659 i -0.55  0.02 1.305  302.500 -18.11  66.33  71.27  15.01 -117.314  34.545 293.034
STARLINK-1068 2459316.63396 r  6.35  0.06 0.319 1017.100 -12.39 289.31  27.45 281.31 -126.460  34.701 548.754
STARLINK-1920 2459316.63490 r  6.38  0.04 0.321 1152.100 -12.65 289.52  22.84 290.20 -127.591  35.760 549.709
STARLINK-1124 2459316.63539 r  6.84  0.03 0.303 1065.300 -12.79 289.62  25.48 269.37 -127.026  32.440 548.730
STARLINK-1027 2459316.63727 r  6.12  0.06 0.224 1288.100 -13.32 290.04  20.87 285.10 -129.549  36.100 549.008
STARLINK-1905 2459316.64199 r  6.76  0.02 0.228 1464.600 -14.65 291.10  17.03 287.08 -131.621  34.685 549.504
STARLINK-1082 2459316.64294 r  6.54  0.02 0.260 1238.900 -14.92 291.32  21.99 277.17 -129.102  33.002 548.907
STARLINK-1082 2459316.64341 r  6.25  0.04 0.334 1083.400 -15.05 291.42  24.86 284.39 -127.046  34.762 549.220
STARLINK-1739 2459316.65242 r  6.79  0.03 0.439  894.700 -17.55 293.51  33.85 299.25 -123.976  35.799 549.324
STARLINK-1507 2459316.70042 g  7.43  0.02 0.261  983.900 -30.06 306.27  29.26 305.76 -124.905  37.689 549.534
STARLINK-1514 2459317.00502 r  6.98  0.02 0.438  804.000 -15.50  68.04  37.04  78.99 -111.537  32.901 549.192
STARLINK-1514 2459317.00549 r  6.16  0.44 0.302  983.900 -15.36  68.15  30.16  70.29 -109.491  34.659 549.482
STARLINK-1229 2459317.00644 r  6.71  0.03 0.241 1407.100 -15.10  68.36  18.10  72.99 -104.353  35.955 552.176
STARLINK-1530 2459317.00930 r  6.87  0.03 0.307 1231.000 -14.30  69.01  29.79  63.13 -110.275  35.117 549.332
STARLINK-1530 2459317.00978 r  7.46  0.11 0.208 1168.900 -14.16  69.12  23.52  58.77 -108.080  36.843 549.639
STARLINK-1122 2459317.63502 r  6.16  0.03 0.286 1241.500 -12.52 289.88  22.56 293.11 -128.892  35.195 549.315
STARLINK-1713 2459317.64033 r  7.54  0.05 0.409  954.500 -14.01 291.06  31.49 302.31 -124.727  36.047 549.228
STARLINK-1495 2459317.64227 r  6.00  0.03 0.210 1236.200 -14.56 291.50  22.50 293.38 -128.570  37.309 549.194
STARLINK-1916 2459317.64773 r  7.36  0.04 0.235 1228.000 -16.08 292.75  23.18 265.95 -128.682  30.994 548.509
STARLINK-1937 2459317.65177 r  8.72  0.39 0.261 1200.500 -17.19 293.70  21.56 268.38 -128.611  32.313 549.001
STARLINK-1937 2459317.65225 r  7.17  0.03 0.345 1031.700 -17.32 293.81  27.95 283.74 -126.533  34.135 549.323
STARLINK-2182 2459317.65277 r  7.22  0.06 0.232  965.500 -17.47 293.93  26.02 315.16 -124.278  38.814 480.780
STARLINK-1123 2459317.66686 r  5.63  0.02 0.484  756.900 -21.28 297.37  43.75 358.43 -117.925  37.079 549.735
STARLINK-1039 2459317.66925 g  7.47  1.00 0.489  758.800 -21.92 297.98  46.37 198.36 -118.557  29.420 548.062
STARLINK-1098 2459317.94403 r  8.15  0.17 0.289 1206.400 -31.09  51.64  23.18  72.39 -106.663  35.735 549.660
STARLINK-1099 2459317.95501 r  6.48  0.05 0.442  869.500 -28.44  54.94  34.63  70.41 -111.145  36.079 549.754
STARLINK-1099 2459317.95548 r  6.05  0.02 0.343  996.800 -28.32  55.07  31.06  80.37 -109.022  34.355 549.447
STARLINK-1568 2459317.96647 g  7.79  0.02 0.427  799.100 -25.56  58.17  38.31  11.97 -116.743  37.546 549.488
STARLINK-1102 2459317.96946 g  9.78  0.15 0.558  664.600 -24.79  58.99  56.45   3.94 -117.805  37.059 550.034
STARLINK-1583 2459317.98030 g  7.64  0.11 0.431  888.900 -21.96  61.82  34.85 154.57 -114.531  27.028 548.397
STARLINK-1646 2459317.98691 g  7.15  0.05 0.537  744.800 -20.19  63.48  45.27  42.50 -114.582  37.348 549.882
STARLINK-1469 2459317.98785 g  5.31  0.02 0.482  589.800 -19.93  63.71  42.02  25.28 -115.263  36.079 371.088
STARLINK-1572 2459317.99307 g  7.47  0.11 0.417  801.700 -18.52  64.98  44.64  80.70 -111.692  33.665 549.183
STARLINK-1229 2459318.00224 r  6.09  0.04 0.326 1096.800 -16.00  67.14  27.65  68.22 -108.028  35.762 552.157
STARLINK-1270 2459318.00467 r  6.08  0.02 0.382  985.600 -15.32  67.70  31.33  61.97 -109.651  36.352 549.771
STARLINK-1557 2459318.01473 r  6.83  0.06 0.233 1179.300 -12.49  69.96  24.93  70.33 -107.289  35.465 549.515
STARLINK-1043 2459319.63578 r  6.07  0.04 0.307  954.800 -12.39 290.71  31.52 291.47 -125.379  36.059 549.216
STARLINK-1063 2459319.63908 r  6.36  0.03 0.206 1240.200 -13.32 291.44  21.46 293.77 -128.557  37.452 549.519
STARLINK-1064 2459319.64240 r  6.21  0.07 0.258 1131.900 -14.24 292.19  24.95 286.65 -127.677  35.916 551.529
STARLINK-2180 2459319.64476 r  8.04  0.11 0.212 1265.500 -14.90 292.73  20.44 287.27 -129.361  36.756 507.381
STARLINK-1084 2459319.64865 r  6.96  0.18 0.267 1179.500 -15.97 293.63  22.21 270.38 -128.373  32.380 548.802
STARLINK-2184 2459319.64913 r  7.99  0.02 0.294 1108.600 -16.10 293.74  24.95 272.35 -127.824  34.435 507.655
STARLINK-1474 2459319.66983 g  9.18  0.44 0.486  789.000 -21.68 298.79  39.78 196.48 -119.565  29.288 548.150
STARLINK-1195 2459319.67830 g  5.08  0.02 0.555  636.100 -23.89 301.01  51.41 311.03 -120.273  35.592 549.172
STARLINK-1561 2459319.96852 r  6.44  0.20 0.614  619.300 -24.45  58.25  60.80  81.15 -114.641  32.887 549.057
STARLINK-1282 2459319.99593 r  7.24  0.04 0.275 1274.400 -17.19  65.17  21.46  93.17 -105.761  31.982 548.862
STARLINK-1665 2459319.99738 r  7.36  0.11 0.390 1011.200 -16.79  65.51  29.70  47.23 -110.329  38.008 550.119
STARLINK-1652 2459320.00609 r  7.36  0.04 0.263 1172.000 -14.38  67.52  23.44  91.00 -106.962  33.172 549.151
STARLINK-1293 2459320.01139 r  6.84  0.17 0.267 1100.200 -12.90  68.71  25.92  71.97 -108.023  34.706 549.345
STARLINK-1222 2459320.66533 g  6.00  0.05 0.366  809.100 -20.30 297.98  42.42  32.35 -114.125  36.825 549.782
STARLINK-1137 2459320.67090 g  5.50  0.07 0.635  610.900 -21.77 299.39  65.17 198.52 -117.946  31.514 548.613
STARLINK-1212 2459320.68061 g  6.64  0.03 0.370  904.700 -24.28 301.95  36.55   2.13 -116.813  38.775 549.910
STARLINK-1235 2459320.98392 r  5.19  0.05 0.517  679.200 -20.15  62.00  48.48 111.83 -113.719  32.673 549.454
STARLINK-1270 2459320.99211 r  5.75  0.03 0.318  866.900 -17.95  64.01  41.04 137.64 -113.067  29.514 548.676
STARLINK-1480 2459321.63654 r  6.15  0.04 0.328  951.700 -12.26 291.52  28.87 288.13 -125.554  35.280 548.988
STARLINK-1807 2459321.64458 r  7.04  0.03 0.213 1150.500 -14.49 293.33  23.12 301.10 -127.165  37.894 549.632
STARLINK-1662 2459321.64553 r  7.56  0.08 0.277 1150.800 -14.76 293.55  24.85 274.06 -128.046  32.474 548.736
STARLINK-1766 2459321.64887 r  6.69  0.06 0.315  960.500 -15.68 294.33  30.00 289.25 -125.579  35.666 548.956
STARLINK-1193 2459321.64935 r  6.90  0.03 0.214 1085.500 -15.81 294.44  28.43 310.95 -125.463  38.911 549.770
STARLINK-1797 2459321.66147 g  6.92  0.30 0.448  904.200 -19.08 297.34  34.00 233.24 -123.104  29.867 548.119
STARLINK-1617 2459321.68097 g  7.28  0.11 0.678  591.000 -24.16 302.37  67.09 318.32 -118.999  34.088 549.376
STARLINK-1675 2459321.98085 r  7.02  0.20 0.525  750.400 -20.68  60.99  45.90 139.00 -114.939  28.674 548.505
STARLINK-1665 2459321.98896 r  7.04  0.15 0.483  744.300 -18.53  63.00  49.51  79.92 -112.410  33.785 549.359
STARLINK-1198 2459322.00213 r  5.77  0.04 0.412  923.600 -14.95  66.12  32.16  69.26 -110.435  36.215 549.718
STARLINK-1266 2459322.00453 r  6.48  0.04 0.245 1209.500 -14.29  66.67  23.14  75.88 -106.632  34.575 549.172
STARLINK-1752 2459322.95282 g  7.52  0.03 0.391  998.700 -27.48  53.16  30.21  26.08 -114.304  40.423 550.787
STARLINK-1752 2459322.95330 g  7.01  0.09 0.414  970.300 -27.37  53.30  30.87  41.61 -111.829  38.788 550.451
STARLINK-1534 2459322.97290 r  5.34  1.00 0.415  805.000 -22.48  58.71  39.26  14.20 -116.413  37.570 549.947
STARLINK-1154 2459322.98974 r  5.70  0.04 0.484  824.700 -18.05  62.95  38.90  51.78 -112.485  37.000 550.031
STARLINK-1989 2459322.99270 r  7.80  0.16 0.398  878.100 -17.25  63.67  26.93  74.99 -109.691  34.918 429.183
STARLINK-1968 2459323.00347 r  6.83  0.10 0.418  854.100 -14.32  66.18  24.91  80.42 -110.022  35.077 422.988
STARLINK-1403 2459323.00773 r  6.44  0.02 0.284 1201.800 -13.14  67.15  23.57  74.89 -106.629  35.237 549.497
STARLINK-1434 2459323.01106 r  6.61  0.02 0.383  990.500 -12.22  67.89  30.00  64.59 -109.677  36.568 549.460
STARLINK-1193 2459323.64061 r  7.00  0.02 0.242 1216.800 -13.05 293.07  23.85 282.62 -128.743  35.844 549.198
STARLINK-1191 2459323.64209 r  7.08  0.04 0.236 1249.900 -13.46 293.40  22.12 268.03 -129.031  31.384 548.350
STARLINK-1715 2459323.64739 r  7.20  0.05 0.255 1271.000 -14.91 294.61  20.61 277.03 -129.504  34.547 548.894
STARLINK-1222 2459323.65128 r  6.42  0.09 0.401 1003.500 -15.97 295.52  29.13 313.89 -123.616  38.058 549.898
STARLINK-2399 2459323.65330 r  6.25  0.05 0.303  721.500 -16.52 296.00  28.48 312.69 -122.813  37.508 352.329
STARLINK-2409 2459323.65330 r  6.04  0.04 0.351  721.500 -16.52 296.00  28.69 312.69 -122.263  37.129 352.254
STARLINK-2423 2459323.65330 r  5.47  0.07 0.511  721.500 -16.52 296.00  32.31 312.58 -121.018  36.247 352.296
STARLINK-2424 2459323.65330 r  6.45  0.05 0.262  721.500 -16.52 296.00  27.16 312.78 -123.401  37.906 352.660
STARLINK-2426 2459323.65330 r  5.88  0.06 0.421  721.500 -16.52 296.00  29.85 312.66 -121.638  36.691 352.379
STARLINK-2334 2459323.65531 r  5.96  0.07 0.375  646.600 -17.06 296.48  27.86 308.57 -122.375  36.708 352.455
STARLINK-2347 2459323.65531 r  6.25  0.08 0.274  646.600 -17.06 296.48  25.92 308.91 -123.571  37.540 352.593
STARLINK-2382 2459323.65531 r  5.83  0.03 0.450  646.600 -17.06 296.48  29.65 308.34 -121.767  36.273 352.158
STARLINK-2386 2459323.65531 r  6.35  0.10 0.238  646.600 -17.06 296.48  24.84 309.18 -124.194  37.960 352.517
STARLINK-2392 2459323.65531 r  6.11  0.06 0.320  646.600 -17.06 296.48  27.17 308.71 -122.961  37.119 352.430
STARLINK-2314 2459323.65779 r  5.20  0.27 0.575  525.500 -17.73 297.08  33.61 300.90 -121.409  35.363 352.053
STARLINK-2431 2459323.65779 r  5.47  0.18 0.482  525.500 -17.73 297.08  32.78 301.17 -121.977  35.783 352.158
STARLINK-1800 2459323.65982 g  5.00  0.84 0.474  758.400 -18.27 297.57  46.73 188.66 -117.879  29.360 548.295
STARLINK-1233 2459323.66124 g  6.69  0.18 0.304  901.400 -18.65 297.92  32.97 208.65 -120.802  27.003 548.497
STARLINK-2403 2459323.66663 g  6.95  0.04 0.503  649.300 -20.07 299.26  42.28 297.29 -121.844  35.363 481.684
STARLINK-1783 2459323.67125 g  7.65  0.16 0.409  931.600 -21.27 300.43  31.68 201.95 -120.508  27.911 547.802
STARLINK-1161 2459323.67645 g  7.89  0.18 0.710  562.100 -22.61 301.79  77.49 204.65 -117.898  32.768 548.719
STARLINK-1254 2459323.68559 g  5.50  0.02 0.587  678.000 -24.91 304.26  51.66 335.38 -119.671  35.586 549.555
STARLINK-1275 2459323.96977 g  4.94  0.02 0.672  575.700 -23.00  57.65  63.62  47.66 -116.226  33.519 549.714
STARLINK-1301 2459323.97214 g  6.88  0.03 0.355 1007.700 -22.40  58.28  27.79  88.34 -108.906  32.022 548.951
STARLINK-1683 2459323.97789 g  6.88  0.08 0.543  742.000 -20.91  59.77  45.19 136.72 -114.029  29.393 548.661
STARLINK-1197 2459323.98942 r  4.97  0.06 0.581  654.600 -17.87  62.64  52.76  89.53 -113.922  34.088 549.289
STARLINK-1197 2459323.98989 r  5.88  0.02 0.402  799.900 -17.74  62.75  45.33 101.10 -111.905  32.317 548.978
STARLINK-1207 2459323.99195 r  7.82  0.02 0.221 1088.600 -17.19  63.25  26.08  52.03 -109.450  37.158 549.760
STARLINK-1266 2459323.99588 r  7.05  0.12 0.202 1129.100 -16.13  64.18  27.23  48.06 -109.618  38.022 549.947
STARLINK-1351 2459323.99930 r  6.13  0.22 0.346 1021.300 -15.20  64.98  29.48  75.72 -108.800  35.069 549.476
STARLINK-1990 2459324.00359 r  6.88  0.05 0.362 1073.100 -14.03  65.97  25.91  55.14 -109.298  37.863 550.082
STARLINK-1998 2459324.00784 r  7.06  0.03 0.325 1103.700 -12.85  66.93  26.88  69.06 -107.940  35.825 549.728
STARLINK-1714 2459324.00879 r  7.10  0.08 0.287 1025.200 -12.59  67.14  28.23  70.58 -108.962  34.708 549.477
STARLINK-1694 2459324.00973 r  7.58  0.03 0.270 1222.500 -12.33  67.35  21.66  83.45 -106.308  33.064 549.004
STARLINK-1184 2459324.64027 r  7.05  0.03 0.258 1366.400 -12.78 293.30  18.56 267.72 -130.432  33.012 548.675
STARLINK-1221 2459324.64215 r  6.07  0.02 0.286 1264.600 -13.30 293.72  21.16 293.85 -129.007  35.780 549.404
STARLINK-1774 2459324.64215 r  6.99  0.02 0.298 1264.600 -13.30 293.72  28.42 295.70 -125.385  36.285 549.376
STARLINK-1821 2459324.64602 r  7.09  0.05 0.307  984.800 -14.36 294.61  27.96 289.63 -125.906  35.632 549.151
STARLINK-1811 2459324.64935 r  6.62  0.05 0.215 1249.500 -15.27 295.38  19.30 293.59 -128.884  36.900 549.562
STARLINK-2391 2459324.64983 r  6.17  0.09 0.256  944.800 -15.40 295.49  27.81 306.59 -124.738  37.791 489.522
STARLINK-2391 2459324.65030 r  5.03  0.02 0.418  720.600 -15.53 295.60  36.47 302.96 -122.479  36.092 489.225
STARLINK-1656 2459324.65127 r  7.88  0.02 0.291 1078.800 -15.79 295.83  26.41 268.71 -127.133  32.002 549.101
STARLINK-1637 2459324.66204 g  7.02  0.03 0.523  763.100 -18.67 298.42  43.84  41.68 -114.625  37.651 549.464
STARLINK-1712 2459324.99267 r  7.37  0.14 0.341  943.400 -16.74  63.18  31.24  76.31 -109.765  33.736 549.290
STARLINK-1709 2459325.00099 r  7.82  0.14 0.388  930.900 -14.48  65.13  30.80  87.62 -109.860  32.075 548.954
STARLINK-1138 2459325.00430 r  6.04  0.14 0.321 1131.400 -13.57  65.89  25.60  67.08 -107.724  36.271 549.529
STARLINK-1714 2459325.00477 r  7.52  0.02 0.205 1135.400 -13.45  65.99  26.24  52.92 -109.065  37.532 549.905
STARLINK-1694 2459325.00525 r  7.06  0.06 0.293 1041.900 -13.31  66.10  27.71  74.38 -108.625  34.275 549.295
STARLINK-1685 2459325.00901 r  6.56  0.14 0.315  960.200 -12.28  66.95  28.45  68.45 -109.772  34.514 551.544
STARLINK-1811 2459325.64514 r  7.61  0.02 0.245 1303.700 -13.95 294.71  21.37 274.65 -129.867  34.733 549.121
STARLINK-2425 2459325.64514 r  7.50  0.07 0.318 1303.700 -13.95 294.71  23.40 274.55 -126.946  34.672 425.538
STARLINK-1656 2459325.64704 r  6.79  0.03 0.288 1189.800 -14.46 295.15  23.68 285.05 -128.476  34.104 549.066
STARLINK-1164 2459325.65087 r  5.93  0.03 0.254 1021.800 -15.50 296.04  30.26 300.09 -125.649  37.402 549.655
STARLINK-1994 2459325.65586 r  7.93  0.02 0.314  908.200 -16.84 297.23  23.52 264.58 -125.983  31.242 390.003
STARLINK-1996 2459325.65586 r  7.17  0.11 0.412  908.200 -16.84 297.23  25.96 268.44 -124.696  32.350 389.299
STARLINK-1980 2459325.65787 r  7.21  0.11 0.295  968.000 -17.38 297.71  22.26 266.58 -126.647  31.298 397.474
STARLINK-1145 2459325.66347 r  5.97  0.02 0.504  790.600 -18.86 299.08  40.65 248.75 -122.783  31.667 548.372
STARLINK-1624 2459325.67338 r  7.18  0.19 0.691  569.600 -21.43 301.60  69.74 165.98 -117.391  32.494 548.632
STARLINK-1312 2459325.94458 g  6.73  0.02 0.283 1114.500 -28.56  50.06  24.84  78.30 -107.642  33.772 549.388
STARLINK-1312 2459325.94505 g  7.07  0.03 0.209 1320.500 -28.45  50.20  20.79  72.16 -105.551  35.510 549.683
STARLINK-1267 2459325.97477 r  5.48  0.03 0.441  736.000 -21.18  58.51  41.99  29.08 -115.284  36.333 549.531
STARLINK-1706 2459325.98027 r  6.81  0.03 0.431  925.100 -19.76  59.91  32.55 143.77 -112.948  27.397 548.029
STARLINK-1706 2459325.98075 r  7.83  0.04 0.438  917.800 -19.63  60.03  33.72 125.54 -111.088  29.312 548.277
STARLINK-1737 2459325.98454 r  6.85  0.06 0.321  911.800 -18.64  60.97  37.47  68.12 -110.631  35.029 549.519
STARLINK-1956 2459325.98649 r  7.56  0.02 0.489  809.900 -18.12  61.45  38.54  19.16 -114.712  38.336 550.152
STARLINK-1694 2459325.99835 r  5.38  0.02 0.267  986.200 -14.95  64.28  32.77 203.52 -120.864  26.041 548.191
STARLINK-1245 2459325.99975 r  4.43  0.02 0.416  952.500 -14.57  64.60  30.54 209.92 -121.969  28.341 548.485
STARLINK-1295 2459326.00164 r  6.54  0.15 0.324 1007.400 -14.05  65.04  30.53  82.78 -108.916  33.442 549.322
STARLINK-1287 2459326.00595 r  6.33  0.12 0.225 1182.800 -12.87  66.02  24.48  67.46 -107.382  35.825 549.680
STARLINK-1857 2459328.64044 r  7.20  0.15 0.267  955.500 -12.14 294.53  30.19 310.65 -124.184  38.021 549.611
STARLINK-1638 2459328.64667 r  6.90  0.02 0.194 1365.600 -13.83 295.95  19.84 289.56 -130.221  37.184 549.413
STARLINK-1638 2459328.64714 r  7.65  0.03 0.263 1151.900 -13.96 296.06  25.67 280.98 -128.026  35.485 549.107
STARLINK-1159 2459328.65300 r  6.20  0.02 0.311  874.400 -15.53 297.43  33.26 312.31 -123.167  37.624 549.607
STARLINK-1840 2459328.65346 r  6.74  0.02 0.262  949.200 -15.66 297.54  31.56 299.19 -125.340  37.310 516.095
STARLINK-1885 2459328.68299 r  6.10  0.63 0.495  700.000 -23.24 305.04  52.51 350.23 -118.878  37.451 549.536
STARLINK-1408 2459328.68442 r  4.88  0.03 0.648  601.700 -23.59 305.43  66.10 351.09 -117.823  34.686 550.152
STARLINK-1849 2459328.69980 g  9.29  0.10 0.273 1275.600 -27.25 309.82  21.48 266.73 -129.471  33.310 548.567
STARLINK-1668 2459328.98106 g  7.01  0.05 0.447  859.000 -18.77  59.42  35.19 159.69 -114.741  27.314 549.184
STARLINK-1531 2459328.99427 r  6.61  0.09 0.279  985.100 -15.30  62.63  30.55  62.83 -109.873  35.583 549.609
STARLINK-1449 2459329.00423 r  6.08  0.04 0.417  936.800 -12.61  64.93  32.28  58.97 -110.739  37.072 549.932
STARLINK-1449 2459329.00470 r  6.39  0.02 0.341 1044.700 -12.48  65.03  29.54  70.39 -108.567  35.383 549.616
STARLINK-1460 2459329.00564 r  6.67  0.03 0.350 1020.700 -12.22  65.24  26.94  79.86 -108.860  35.347 549.458
STARLINK-1692 2459329.00619 r  7.50  0.08 0.190 1163.700 -12.07  65.37  26.01  44.28 -109.737  38.695 550.202
STARLINK-2041 2459329.00619 r  7.30  0.02 0.332 1163.700 -12.07  65.37  24.33  51.43 -108.313  38.325 550.056
STARLINK-1437 2459329.64154 r  6.72  0.05 0.403  986.200 -12.27 295.07  29.48 305.02 -124.491  36.986 549.713
STARLINK-1412 2459329.64489 r  6.13  0.03 0.325 1140.300 -13.18 295.83  23.13 290.04 -127.445  35.746 549.673
STARLINK-1411 2459329.64878 r  6.42  0.07 0.315 1194.200 -14.23 296.73  23.36 301.42 -127.812  36.511 549.445
STARLINK-1423 2459329.65212 r  5.37  0.40 0.247 1398.900 -15.12 297.51  17.90 289.38 -130.767  35.241 549.568
STARLINK-1955 2459329.65755 r  6.78  0.11 0.366 1058.900 -16.56 298.81  27.95 308.03 -125.915  36.582 549.091
STARLINK-1850 2459329.66102 r  7.03  0.02 0.345  824.800 -17.47 299.65  34.31 320.05 -121.922  37.863 549.599
STARLINK-1907 2459329.67381 g  7.93  0.12 0.491  814.800 -20.75 302.88  39.30 216.12 -121.248  29.732 547.954
STARLINK-2108 2459329.67569 g  8.26  0.23 0.312  871.600 -21.23 303.37  32.53 226.82 -122.454  28.428 547.921
STARLINK-1854 2459329.67616 g  8.43  0.12 0.455  876.400 -21.34 303.49  36.22 239.27 -123.800  31.230 548.149
STARLINK-1885 2459329.67814 g  7.22  0.02 0.323  854.900 -21.84 304.02  40.69 313.30 -122.821  37.614 549.554
STARLINK-1885 2459329.67863 g  6.78  0.02 0.520  658.900 -21.96 304.14  48.18 312.47 -120.551  35.890 549.251
STARLINK-1069 2459329.67911 g  6.04  0.02 0.347  863.800 -22.08 304.27  36.88 338.55 -120.458  39.112 550.145
STARLINK-1408 2459329.68008 g  5.79  0.02 0.542  722.800 -22.32 304.53  48.74 330.96 -119.449  36.366 550.427
STARLINK-1890 2459329.68148 g  6.80  0.02 0.520  663.300 -22.67 304.91  55.28 300.41 -121.012  35.460 549.213
STARLINK-1607 2459329.69683 r  5.97  0.10 0.354 1086.500 -26.35 309.22  26.64 253.67 -126.733  31.538 548.513
STARLINK-2011 2459329.69730 r  8.78  0.08 0.227 1218.000 -26.46 309.36  23.09 260.44 -128.336  30.262 548.121
STARLINK-2084 2459329.69918 r  8.09  0.02 0.403  897.500 -26.89 309.91  31.80 277.17 -124.869  33.761 548.756
STARLINK-1649 2459329.95600 r  6.64  0.03 0.459  721.600 -24.77  52.56  44.92  26.94 -115.504  36.211 549.429
STARLINK-1650 2459329.96658 g  1.15  0.26 0.558  708.600 -22.19  55.46  50.89 312.61 -121.721  34.448 549.312
STARLINK-1650 2459329.96705 g  7.46  0.03 0.554  712.100 -22.08  55.59  49.41 329.03 -119.602  36.161 549.615
STARLINK-1699 2459329.98120 g  6.53  0.59 0.639  612.100 -18.49  59.23  61.28  93.78 -114.792  32.264 549.141
STARLINK-1693 2459329.98511 g  6.82  0.18 0.637  599.600 -17.47  60.20  62.52  70.24 -115.184  33.112 549.473
STARLINK-1531 2459329.98977 r  7.53  0.10 0.304  888.300 -16.25  61.33  32.06  45.75 -112.229  36.652 549.780
STARLINK-1743 2459329.99360 r  4.96  1.19 0.306  887.900 -15.23  62.24  31.51  38.99 -112.894  37.173 549.703
STARLINK-2042 2459329.99360 r  8.10  0.31 0.379  887.900 -15.23  62.24  26.87  44.07 -111.490  39.784 550.179
STARLINK-1324 2459329.99881 r  6.22  0.02 0.308 1264.800 -13.84  63.46  20.49  53.71 -107.660  39.327 550.251
STARLINK-1324 2459329.99928 r  6.48  0.04 0.267 1366.800 -13.71  63.56  18.41  64.17 -105.335  37.702 549.923
STARLINK-2041 2459330.00210 r  7.23  0.07 0.346 1046.700 -12.95  64.21  26.94  74.44 -108.646  35.789 549.596
STARLINK-1334 2459331.99953 r  6.34  0.04 0.318 1215.400 -13.17  63.17  22.10  54.98 -107.880  38.703 550.034
STARLINK-1334 2459332.00000 r  6.66  0.04 0.271 1325.100 -13.05  63.27  19.95  65.34 -105.597  37.057 549.714
STARLINK-1470 2459332.00000 r  6.09  0.02 0.279 1325.100 -13.05  63.27  26.41  66.09 -109.093  35.057 549.629
STARLINK-2094 2459334.64660 r  6.07  0.05 0.296 1274.500 -12.77 297.59  19.87 297.48 -128.576  37.083 549.474
STARLINK-1454 2459334.64754 r  5.77  0.22 0.360 1040.100 -13.02 297.80  27.92 292.86 -126.279  35.381 549.350
STARLINK-1445 2459334.65083 r  6.67  0.02 0.263 1270.000 -13.89 298.57  20.11 279.93 -129.443  33.878 549.091
STARLINK-1445 2459334.65131 r  5.98  0.04 0.330 1125.100 -14.02 298.68  25.81 297.90 -127.282  35.664 549.417
STARLINK-1445 2459334.65178 r  6.55  0.06 0.380 1043.500 -14.14 298.79  27.11 305.37 -125.093  37.346 549.739
STARLINK-1446 2459334.65506 r  6.38  0.02 0.306 1206.500 -15.00 299.57  21.41 291.52 -128.198  35.998 549.446
STARLINK-2090 2459334.65658 r  7.12  0.04 0.457  875.400 -15.40 299.93  35.50 309.95 -123.089  36.470 549.049
STARLINK-1615 2459334.65908 r  7.20  0.02 0.380  862.100 -16.05 300.53  32.84 287.00 -124.432  34.883 549.030
STARLINK-2018 2459334.65957 r  7.84  0.03 0.311 1113.000 -16.17 300.65  24.45 280.33 -127.564  33.929 548.479
STARLINK-1356 2459334.66578 g  6.77  0.03 0.292  904.400 -17.77 302.18  34.18 219.73 -122.040  27.643 548.215
STARLINK-1363 2459334.67739 g  5.20  0.02 0.675  591.100 -20.67 305.15  63.95 282.88 -119.622  33.491 549.271
STARLINK-1342 2459334.67832 g  5.26  0.02 0.653  606.100 -20.90 305.40  61.05 281.75 -120.108  33.379 549.398
STARLINK-1376 2459334.68258 g  5.62  0.02 0.597  657.500 -21.93 306.54  52.98 348.61 -118.881  35.536 549.571
STARLINK-1364 2459334.96522 g  4.97  0.04 0.665  591.200 -21.28  54.05  70.67  56.88 -115.334  34.111 549.360
STARLINK-1360 2459334.96875 g  4.90  0.02 0.717  556.500 -20.42  54.98  80.05  45.41 -117.322  34.658 549.389
STARLINK-1571 2459334.99989 r  7.33  0.03 0.379  960.000 -12.40  62.58  31.04  75.43 -109.647  35.362 549.673
STARLINK-1571 2459335.00035 r  7.69  0.23 0.286 1117.800 -12.28  62.69  26.13  86.67 -107.569  33.625 549.373
STARLINK-1931 2459335.64727 r  6.35  0.38 0.216 1089.400 -12.78 298.00  28.05 307.49 -125.828  38.564 549.702
STARLINK-2035 2459335.64727 r  4.28  0.04 0.404 1089.400 -12.78 298.00  30.31 310.56 -124.468  36.962 549.079
STARLINK-2090 2459335.65209 r  7.21  0.05 0.370 1071.600 -14.05 299.12  26.58 310.78 -125.341  37.574 549.242
STARLINK-1615 2459335.65396 r  7.54  0.02 0.223 1296.600 -14.54 299.56  21.61 283.44 -129.653  36.087 549.176
STARLINK-2018 2459335.65543 r  6.68  0.04 0.303 1226.500 -14.92 299.91  20.79 292.98 -128.313  36.351 548.904
STARLINK-1096 2459335.65976 r  6.55  0.07 0.233 1037.500 -16.04 300.95  29.66 308.92 -125.155  38.410 549.640
STARLINK-1551 2459335.67441 r  7.96  0.04 0.233 1040.400 -19.74 304.63  30.33 213.22 -122.275  26.076 547.962
STARLINK-1925 2459335.67583 r  7.29  0.02 0.522  754.500 -20.09 305.00  45.72 219.86 -120.061  29.935 548.330
STARLINK-1345 2459335.94246 g  8.32  0.03 0.340  911.200 -26.35  47.43  37.12  97.40 -110.342  32.375 549.041
STARLINK-1337 2459335.95719 g  6.22  0.05 0.623  599.700 -22.97  51.67  59.11 133.55 -115.767  32.405 549.249
STARLINK-1294 2459335.97482 r  6.03  0.03 0.370  828.500 -18.68  56.34  40.89 107.10 -111.578  31.888 548.634
STARLINK-1484 2459335.98194 r  7.20  0.02 0.319 1093.500 -16.87  58.12  24.72  86.24 -107.842  32.316 548.938
STARLINK-1478 2459335.98596 r  7.36  0.05 0.290 1104.700 -15.84  59.10  27.03  82.72 -107.737  33.599 549.160
STARLINK-2185 2459335.98596 r  2.08  0.14 0.379 1104.700 -15.84  59.10  26.25  85.38 -109.727  33.064 397.948
STARLINK-1579 2459335.98797 r  4.44  0.02 0.368  948.500 -15.32  59.58  32.23  82.96 -109.641  34.514 549.517
STARLINK-2209 2459335.99239 r  7.50  0.11 0.337  833.500 -14.17  60.63  23.20  67.90 -110.318  34.444 401.350
STARLINK-2174 2459335.99480 r  6.73  0.03 0.247  960.300 -13.53  61.19  23.13  63.68 -109.359  35.857 402.787
STARLINK-2141 2459335.99674 r  3.50  0.03 0.303 1128.400 -13.02  61.64  23.14  59.89 -110.751  35.359 403.901
STARLINK-1469 2459335.99768 r  6.17  0.03 0.452  790.100 -12.77  61.86  26.05  73.87 -110.491  35.057 376.445
STARLINK-2144 2459335.99915 r  7.69  0.03 0.239  924.600 -12.38  62.20  24.55  57.05 -110.142  36.434 405.317
STARLINK-1335 2459336.64829 r  6.36  0.08 0.355 1077.100 -12.87 298.49  25.93 296.65 -126.391  36.190 549.406
STARLINK-1340 2459336.65205 r  5.93  0.09 0.326 1160.500 -13.86 299.36  24.21 301.18 -127.373  36.475 549.504
STARLINK-1096 2459336.65536 r  6.49  0.06 0.240 1103.600 -14.72 300.15  25.40 295.54 -126.973  37.026 549.332
STARLINK-1345 2459336.65629 r  6.60  0.07 0.340 1168.700 -14.97 300.37  23.38 312.25 -126.083  38.422 549.843
STARLINK-1928 2459336.65924 r  1.80  0.02 0.258 1103.000 -15.73 301.08  28.80 285.61 -127.253  36.225 549.434
STARLINK-1079 2459336.66316 r  7.33  0.24 0.275 1111.100 -16.73 302.03  26.50 281.47 -127.538  35.373 549.067
STARLINK-1358 2459336.66512 r  6.32  0.07 0.362  974.900 -17.23 302.52  31.35 283.16 -125.878  33.670 549.084
STARLINK-1551 2459336.67133 i  6.28  0.02 0.697  569.500 -18.79 304.08  68.65 265.48 -119.196  32.822 548.910
STARLINK-1112 2459336.69830 r  6.35  0.02 0.612  604.500 -25.20 311.44  69.52 298.77 -119.892  35.011 549.257
STARLINK-1489 2459336.95067 g  5.78  0.02 0.466  732.900 -24.25  49.63  44.80  16.78 -116.299  36.618 549.725
STARLINK-1376 2459336.95499 g  6.45  0.02 0.394  840.300 -23.25  50.86  36.45  99.05 -111.148  32.992 549.211
STARLINK-1032 2459336.95642 g  5.95  0.05 0.404  806.000 -22.91  51.25  39.31  69.43 -111.803  34.082 549.623
STARLINK-1036 2459336.96332 r  4.32  0.03 0.719  557.400 -21.27  53.13  79.59 126.18 -116.582  32.260 549.250
STARLINK-1044 2459336.96716 r  4.29  0.02 0.724  551.600 -20.34  54.15  73.07  43.62 -117.161  32.932 549.539
STARLINK-1494 2459336.97321 r  6.15  0.03 0.454  837.900 -18.85  55.72  39.93 107.72 -111.213  31.399 548.706
STARLINK-1325 2459336.97419 r  5.15  0.04 0.419  749.100 -18.61  55.97  45.98 147.61 -114.803  30.130 548.843
STARLINK-1484 2459336.97560 r  5.11  0.07 0.359  908.300 -18.25  56.33  36.36 177.03 -117.654  26.237 548.157
STARLINK-1334 2459336.97716 r  3.44  0.27 0.694  578.100 -17.86  56.72  69.86 212.29 -119.137  32.909 549.096
STARLINK-1731 2459336.98590 r  7.98  0.03 0.386  919.000 -15.64  58.87  30.83  85.09 -109.950  32.387 544.252
STARLINK-2140 2459336.98638 r  4.07  0.03 0.325  863.600 -15.51  58.99  30.02  64.26 -110.732  35.014 480.113
STARLINK-1377 2459336.98881 r  6.07  0.05 0.368 1046.200 -14.89  59.57  28.12  57.30 -109.370  37.399 550.008
STARLINK-1061 2459336.99127 r  6.67  0.09 0.246 1308.600 -14.24  60.15  19.93  82.44 -105.331  33.445 549.109
STARLINK-1067 2459336.99551 r  6.37  0.02 0.193 1437.300 -13.13  61.14  18.20  73.50 -104.165  35.558 549.656
STARLINK-1058 2459336.99833 r  6.71  0.02 0.362  976.100 -12.39  61.79  28.67  85.45 -109.266  32.337 549.007
STARLINK-1058 2459336.99880 r  6.68  0.02 0.267 1151.800 -12.26  61.90  24.93  78.42 -107.238  34.116 549.289
STARLINK-1322 2459337.96222 r  5.41  0.03 0.377  804.000 -21.31  52.64  37.48 152.37 -114.981  29.284 548.558
STARLINK-1493 2459337.96456 r  4.92  0.04 0.601  668.500 -20.74  53.27  53.55 136.07 -114.233  30.778 548.933
STARLINK-1827 2459337.96551 r  6.64  0.11 0.448  902.700 -20.52  53.52  33.82 125.67 -111.438  29.073 543.152
STARLINK-2140 2459337.96648 r  6.77  0.09 0.625  632.000 -20.28  53.77  45.25 101.50 -113.660  31.319 486.099
STARLINK-2213 2459337.97034 r  5.34  0.17 0.561  566.200 -19.34  54.78  48.48  59.06 -114.172  34.313 416.147
STARLINK-1552 2459337.97458 r  5.86  0.71 0.693  578.200 -18.29  55.87  68.76  20.76 -116.177  34.892 549.427
STARLINK-1731 2459337.98180 r  7.04  0.05 0.322  907.300 -16.47  57.67  32.50  64.24 -110.637  35.003 544.728
STARLINK-2178 2459337.99278 r  7.61  0.02 0.211 1095.200 -13.64  60.30  28.07  46.50 -110.133  38.023 549.277
STARLINK-1043 2459337.99807 r  6.16  0.08 0.303  927.100 -12.25  61.52  30.12  59.34 -110.655  35.488 549.454
STARLINK-2182 2459337.99807 r  6.61  0.04 0.218  927.100 -12.25  61.52  27.09  56.55 -108.952  36.989 554.587
STARLINK-1897 2459338.65244 r  7.21  0.06 0.296  977.100 -13.61 299.94  28.82 293.47 -125.638  36.177 549.233
STARLINK-2087 2459338.65385 r  6.80  0.02 0.253 1045.200 -13.98 300.28  19.53 294.39 -127.178  36.445 443.775
STARLINK-1469 2459338.66200 r  4.81  0.04 0.655  604.700 -16.07 302.23  35.79 302.01 -122.033  34.641 372.160
STARLINK-1365 2459338.67987 g  5.69  0.02 0.596  673.300 -20.50 306.78  52.31 327.44 -120.358  35.094 549.330
STARLINK-1106 2459338.68554 g  6.46  0.06 0.465  807.700 -21.85 308.31  42.27 254.23 -123.617  32.997 548.807
STARLINK-1391 2459338.94161 g  6.66  0.03 0.402  912.800 -25.80  46.62  32.17  90.87 -110.126  31.814 549.133
STARLINK-1476 2459338.94864 g  7.97  0.02 0.592  680.400 -24.24  48.67  50.93 116.02 -114.210  30.493 548.744
STARLINK-2180 2459338.97311 r  7.68  0.03 0.419  853.200 -18.43  55.29  38.35  91.72 -110.852  32.475 548.666
STARLINK-1053 2459338.98136 r  6.03  0.03 0.265 1015.700 -16.37  57.35  28.77  61.73 -109.572  35.791 549.501
STARLINK-1530 2459338.98575 r  9.60  0.10 0.353  795.000 -15.25  58.42  28.29  58.64 -108.826  37.146 549.662
STARLINK-1527 2459338.98911 r  7.25  0.03 0.425  941.800 -14.38  59.22  31.69  51.13 -111.721  38.270 550.125
STARLINK-1896 2459339.65162 r  7.41  0.11 0.248 1259.000 -13.23 299.99  22.42 277.48 -129.333  35.079 549.145
STARLINK-1536 2459339.65351 r  7.21  0.42 0.294 1151.300 -13.72 300.43  24.89 282.50 -128.060  33.664 548.926
STARLINK-1551 2459339.65775 r  6.65  0.02 0.345 1090.400 -14.81 301.44  26.44 298.09 -126.748  35.856 549.120
STARLINK-1561 2459339.67303 i  6.23  0.11 0.640  590.100 -18.65 305.23  72.72 200.69 -118.583  30.817 548.603
STARLINK-1525 2459339.95826 r  8.44  0.17 0.700  571.100 -21.80  51.18  72.47 200.75 -118.219  32.552 549.023
STARLINK-1500 2459339.97838 r  5.46  0.03 0.470  860.100 -16.91  56.41  36.06 139.41 -112.661  28.579 548.532
STARLINK-1789 2459339.98634 r  7.01  0.24 0.301  904.800 -14.89  58.36  31.54  52.54 -111.446  36.116 549.863
STARLINK-1506 2459339.98728 r  6.58  0.02 0.295 1019.400 -14.65  58.58  26.75  70.11 -108.978  34.497 549.386
STARLINK-1792 2459339.98822 r  8.08  0.09 0.277 1213.100 -14.41  58.80  21.68  84.40 -106.417  32.815 549.204
STARLINK-1716 2459339.99256 r  7.78  0.02 0.205 1372.100 -13.28  59.83  19.96  74.82 -104.868  35.288 549.409
STARLINK-1567 2459339.99497 r  7.51  0.02 0.290 1228.800 -12.66  60.39  20.86  73.60 -106.549  36.345 549.732
STARLINK-1801 2459339.99544 r  7.82  0.02 0.380  939.900 -12.53  60.50  30.08  85.65 -109.734  32.250 549.096
STARLINK-1104 2459340.64898 r  6.05  0.12 0.232 1112.400 -12.37 299.61  24.41 298.00 -126.955  37.317 549.338
STARLINK-1144 2459340.65275 r  6.37  0.24 0.228 1171.000 -13.35 300.48  25.18 291.74 -127.854  36.982 549.429
STARLINK-1101 2459340.65604 r  6.42  0.02 0.162 1480.400 -14.20 301.26  17.16 295.20 -131.185  38.424 549.616
STARLINK-1101 2459340.65650 r  7.51  0.44 0.218 1250.300 -14.32 301.37  22.18 289.50 -128.927  36.774 549.323
STARLINK-1111 2459340.66452 r  7.18  0.02 0.273 1200.100 -16.35 303.31  23.34 274.72 -128.667  34.413 548.937
STARLINK-1338 2459340.66609 r  7.29  0.03 0.275 1197.300 -16.75 303.70  22.95 277.08 -128.615  33.261 549.005
STARLINK-1338 2459340.66657 r  6.39  0.05 0.353 1047.300 -16.87 303.82  28.32 293.72 -126.488  35.062 549.329
STARLINK-1338 2459340.66709 r  6.32  0.03 0.415  960.200 -16.99 303.95  31.73 316.71 -124.104  36.934 549.684
STARLINK-1573 2459340.67665 g  6.66  0.06 0.602  666.200 -19.34 306.39  53.31 307.53 -120.584  34.748 549.096
STARLINK-1270 2459340.69601 g  7.85  0.45 0.689  572.700 -23.86 311.68  71.15 271.20 -119.357  33.782 548.750
STARLINK-1557 2459340.70542 g  7.17  0.09 0.581  687.900 -25.93 314.44  51.53 318.95 -119.955  35.617 549.423
STARLINK-1827 2459340.95248 g  6.81  0.16 0.662  581.700 -22.91  49.39  69.03  15.62 -116.975  34.278 544.014
STARLINK-1784 2459340.95592 g  7.04  0.02 0.685  583.000 -22.12  50.35  69.90 318.63 -119.423  33.371 549.524
STARLINK-1503 2459340.96283 i  5.77  0.03 0.447  894.000 -20.50  52.22  35.09 118.94 -111.121  29.802 548.717
STARLINK-1803 2459340.96751 i  7.96  0.04 0.373 1083.700 -19.38  53.45  25.91 116.68 -109.508  28.256 548.375
STARLINK-1570 2459340.96984 i  8.11  0.03 0.317 1013.600 -18.81  54.06  27.24  94.26 -108.851  33.314 549.167
STARLINK-1459 2459340.97124 i  6.01  0.02 0.332  963.500 -18.47  54.42  28.40  73.73 -109.519  33.766 549.414
STARLINK-1459 2459340.97171 i  6.81  0.02 0.235 1167.700 -18.35  54.54  24.54  69.05 -107.433  35.499 549.701
STARLINK-1514 2459340.97311 i  6.74  0.09 0.478  781.800 -18.01  54.89  40.06  81.34 -111.967  34.817 549.521
STARLINK-1514 2459340.97358 i  7.86  0.02 0.347  930.900 -17.90  55.01  37.12  89.45 -109.922  33.072 549.224
STARLINK-1792 2459340.98400 r  7.14  0.12 0.250 1142.200 -15.29  57.59  26.43  73.51 -107.580  35.002 549.618
STARLINK-1557 2459340.98606 r  8.11  0.23 0.415  959.800 -14.76  58.09  31.83  43.78 -111.104  37.965 550.072
STARLINK-1801 2459340.99129 r  7.15  0.02 0.337  897.100 -13.42  59.33  31.78  65.47 -110.677  34.668 549.515
STARLINK-1183 2459340.99646 r  6.99  0.03 0.239 1188.200 -12.07  60.53  23.98  72.46 -107.031  35.080 549.078
STARLINK-1329 2459341.65113 r  6.74  0.03 0.417  951.200 -12.76 300.33  31.97 309.71 -124.297  36.547 549.422
STARLINK-1653 2459341.65401 r  7.05  0.03 0.219 1085.300 -13.50 301.00  26.08 307.07 -125.885  38.410 549.809
STARLINK-1362 2459341.65448 r  6.22  0.04 0.332 1106.400 -13.62 301.11  25.86 293.71 -127.189  35.333 549.058
STARLINK-1373 2459341.65782 r  6.84  0.03 0.254 1321.700 -14.48 301.91  18.94 281.27 -130.012  34.108 549.249
STARLINK-1373 2459341.65883 r  6.25  0.03 0.366 1084.700 -14.74 302.15  25.64 306.78 -125.360  37.764 549.948
STARLINK-1691 2459341.66119 r  7.16  0.06 0.283 1019.700 -15.33 302.72  30.50 293.72 -125.718  36.499 544.408
STARLINK-1695 2459341.66119 r  7.08  0.19 0.330 1019.700 -15.33 302.72  31.63 293.10 -124.781  35.880 555.821
STARLINK-1226 2459341.67630 g  5.13  0.02 0.706  558.100 -19.07 306.52  70.23 313.28 -118.483  34.456 548.998
STARLINK-1534 2459341.68198 g  7.08  0.04 0.637  608.900 -20.43 308.01  65.24 348.45 -117.865  34.858 549.365
STARLINK-1962 2459341.70470 r  9.69  0.34 0.457  728.500 -25.57 314.43  43.07 350.64 -118.885  38.270 504.551
STARLINK-1056 2459341.95296 r  4.70  0.02 0.594  625.400 -22.59  49.34  61.44  15.87 -116.695  35.011 549.677
STARLINK-1564 2459341.95628 r  6.79  0.32 0.492  774.500 -21.82  50.26  42.70  13.32 -116.327  38.383 550.035
STARLINK-1564 2459341.95676 r  5.78  0.63 0.550  729.300 -21.71  50.39  46.44  35.90 -113.995  36.674 549.713
STARLINK-1530 2459341.97187 g  6.90  0.02 0.684  574.100 -18.11  54.38  76.44  29.17 -117.640  35.316 549.416
STARLINK-1527 2459341.97609 g  7.20  0.04 0.710  557.600 -17.07  55.45  71.68 127.14 -116.666  33.358 549.317
STARLINK-1179 2459341.98387 r  6.50  0.02 0.357  925.700 -15.12  57.36  30.74  76.26 -109.982  33.460 549.265
STARLINK-1293 2459341.98772 r  6.55  0.03 0.308 1229.000 -14.14  58.28  21.42  61.55 -107.247  38.009 550.158
STARLINK-1183 2459341.99196 r  5.91  0.02 0.250 1046.400 -13.05  59.28  25.37  58.27 -109.398  36.160 549.235
STARLINK-1136 2459341.99573 r  6.63  0.02 0.264  986.600 -12.07  60.15  30.81  55.27 -110.432  36.405 549.492
STARLINK-1653 2459342.64981 r  7.30  0.14 0.266 1065.700 -12.25 300.24  26.28 291.51 -126.754  36.303 549.381
STARLINK-1573 2459342.66690 r  7.95  0.02 0.285 1205.000 -16.59 304.34  21.30 280.89 -128.641  34.231 548.971
STARLINK-1573 2459342.66791 r  7.43  0.11 0.397 1010.300 -16.84 304.59  29.19 319.23 -123.956  37.893 549.663
STARLINK-1279 2459342.69459 i  4.41  0.02 0.670  594.500 -23.15 311.69  62.79 352.49 -118.580  34.378 549.535
STARLINK-1483 2459342.94255 r  7.96  0.38 0.544  721.800 -24.69  46.17  47.98 110.28 -112.998  31.270 548.981
STARLINK-1817 2459342.94723 r  6.09  0.05 0.458  874.800 -23.66  47.53  35.79 117.28 -111.442  29.737 548.894
STARLINK-1186 2459342.96709 g  5.78  0.03 0.544  741.700 -19.07  52.96  44.90 119.94 -113.467  29.940 548.438
STARLINK-1176 2459342.97130 g  6.20  0.02 0.518  732.000 -18.05  54.05  46.76  97.27 -112.635  32.003 549.001
STARLINK-2314 2459342.98205 r  7.98  0.03 0.409  771.900 -15.39  56.72  27.17  78.85 -110.749  33.412 392.629
STARLINK-2319 2459342.98205 r  8.06  0.03 0.380  771.900 -15.39  56.72  27.17  78.85 -110.405  33.685 392.654
STARLINK-2431 2459342.98205 r  7.86  0.03 0.454  771.900 -15.39  56.72  27.17  78.85 -111.231  33.020 392.527
STARLINK-2396 2459342.98351 r  2.92  0.02 0.421  741.900 -15.02  57.08  29.68  77.61 -111.174  33.569 395.642
STARLINK-1255 2459342.98740 r  6.57  0.02 0.335 1046.500 -14.03  58.01  29.81  72.16 -108.492  35.085 549.659
STARLINK-2435 2459342.98787 r  7.86  0.06 0.247 1241.800 -13.91  58.12  20.80  77.94 -106.097  34.104 536.809
STARLINK-2411 2459342.98933 r  3.98  0.02 0.300  936.000 -13.53  58.47  24.01  66.24 -109.601  34.821 470.874
STARLINK-2383 2459342.99027 r  8.12  0.03 0.257 1179.200 -13.29  58.69  23.51  78.74 -106.824  34.236 530.662
STARLINK-2410 2459342.99175 r  7.72  0.04 0.285  937.100 -12.91  59.03  25.82  63.98 -109.808  35.316 471.492
STARLINK-2401 2459342.99462 r  8.26  0.34 0.341  960.200 -12.17  59.70  28.28  77.16 -109.424  33.424 538.187
STARLINK-1214 2459343.65183 r  6.81  0.24 0.241 1032.200 -12.60 300.93  28.03 305.89 -125.429  37.947 551.980
STARLINK-1540 2459343.65183 r  6.95  0.07 0.396 1032.200 -12.60 300.93  28.57 304.76 -124.652  37.144 549.482
STARLINK-1561 2459343.65513 r  6.93  0.04 0.313 1173.200 -13.45 301.70  23.47 293.88 -127.910  35.677 548.992
STARLINK-1652 2459343.68470 i  3.53  0.33 0.671  599.200 -20.69 309.16  59.98 233.90 -119.573  32.018 527.717
STARLINK-1665 2459343.68470 i  6.88  0.02 0.642  599.200 -20.69 309.16  60.95 235.30 -120.293  32.686 548.921
STARLINK-1576 2459344.66004 r  7.80  0.03 0.326 1081.800 -14.53 303.08  26.43 284.48 -127.152  34.179 549.256
STARLINK-1576 2459344.66051 r  7.13  0.06 0.399  970.000 -14.64 303.19  29.80 295.98 -125.048  35.899 549.581
STARLINK-1975 2459344.66099 r  7.35  0.04 0.207  947.100 -14.76 303.31  24.10 316.55 -124.333  39.037 384.381
STARLINK-1988 2459344.66099 r  6.91  0.04 0.309  947.100 -14.76 303.31  24.10 316.55 -122.484  37.816 384.354
STARLINK-2025 2459344.66099 r  7.21  0.04 0.234  947.100 -14.76 303.31  24.10 316.55 -123.706  38.628 384.508
STARLINK-1689 2459344.66388 r  6.34  0.02 0.291  982.200 -15.49 304.01  33.21 304.65 -124.262  37.296 549.438
STARLINK-1534 2459344.66825 r  6.95  0.12 0.356 1098.800 -16.57 305.09  26.08 308.57 -126.074  37.183 549.737
STARLINK-1719 2459344.67307 g  7.47  0.03 0.566  686.900 -17.74 306.31  53.66 211.98 -118.955  30.496 548.957
STARLINK-1980 2459344.68761 g  4.01  0.02 0.481  750.500 -21.18 310.14  44.64 265.85 -123.131  33.828 528.729
STARLINK-1982 2459344.69169 r  7.98  0.18 0.556  721.600 -22.11 311.27  45.28 227.08 -120.596  30.486 528.850
STARLINK-2383 2459344.97450 g  7.31  0.18 0.637  611.500 -16.88  54.48  60.07 170.94 -116.926  30.155 544.169
STARLINK-1258 2459344.98328 r  6.54  0.05 0.445  900.700 -14.70  56.63  34.32  41.14 -113.110  38.708 550.411
STARLINK-1258 2459344.98376 r  5.97  0.05 0.419  941.100 -14.58  56.75  32.57  59.10 -110.761  37.013 550.077
STARLINK-1258 2459344.98427 r  6.94  0.02 0.333 1071.300 -14.45  56.87  26.05  80.45 -108.388  35.157 549.727
STARLINK-2401 2459344.98482 r  6.26  0.07 0.176 1186.500 -14.31  57.00  24.32  45.10 -109.122  38.952 549.825
STARLINK-1153 2459344.99348 r  5.80  0.44 0.343  945.400 -12.10  59.04  29.65  75.60 -109.724  33.624 549.336
STARLINK-1164 2459344.99348 r  5.69  0.03 0.296  945.400 -12.10  59.04  29.12  74.89 -108.880  34.416 518.554
STARLINK-1523 2459345.65221 r  6.73  0.04 0.346 1107.500 -12.37 301.43  25.34 300.29 -126.626  36.527 549.427
STARLINK-1523 2459345.65268 r  7.27  0.13 0.381 1052.900 -12.49 301.54  27.21 314.27 -124.355  38.204 549.763
STARLINK-1727 2459345.65552 r  7.48  0.16 0.258 1040.100 -13.21 302.20  28.91 295.67 -126.161  36.939 549.595
STARLINK-1580 2459345.65880 r  6.81  0.09 0.302 1252.500 -14.04 302.98  20.40 297.44 -128.310  37.035 549.603
STARLINK-1689 2459345.65880 r  7.38  0.13 0.179 1252.500 -14.04 302.98  20.19 297.22 -129.373  38.299 549.548
STARLINK-1661 2459345.66305 r  7.86  0.02 0.240 1174.300 -15.11 304.01  25.69 286.23 -128.107  36.367 549.134
STARLINK-1675 2459345.66858 r  6.64  0.03 0.453  871.800 -16.47 305.37  35.44 302.09 -123.577  35.841 549.633
STARLINK-1309 2459345.66907 r  3.95  0.02 0.367  984.300 -16.59 305.49  29.63 284.03 -125.906  34.200 549.247
STARLINK-1208 2459345.67418 g  4.75  0.02 0.696  566.100 -17.83 306.79  66.52 157.00 -117.308  32.615 548.662
STARLINK-1207 2459345.68707 g  5.94  0.02 0.560  713.800 -20.87 310.19  46.47 339.70 -120.200  35.923 549.232
STARLINK-2422 2459345.96617 r  7.19  0.04 0.407  738.700 -18.70  52.16  42.16  22.11 -115.107  36.944 485.266
STARLINK-1139 2459345.97270 r  5.54  0.07 0.494  817.200 -17.14  53.83  39.36 129.22 -113.167  28.832 548.472
STARLINK-1255 2459345.97410 r  5.25  0.03 0.478  694.300 -16.79  54.19  44.80 141.23 -114.953  30.936 549.091
STARLINK-1255 2459345.97456 r  5.91  0.02 0.301  895.100 -16.68  54.30  36.78 140.35 -113.091  29.113 548.814
STARLINK-1174 2459345.97817 r  6.78  0.02 0.224 1207.400 -15.79  55.20  23.28  68.78 -106.986  35.640 549.932
STARLINK-1714 2459345.98493 r  7.17  0.03 0.348 1127.500 -14.11  56.84  25.14  49.51 -109.113  38.655 550.222
STARLINK-1675 2459346.66318 r  7.19  0.42 0.247 1320.900 -14.97 304.23  20.25 281.09 -130.048  33.565 549.190
STARLINK-1732 2459346.67573 g  7.65  0.63 0.393  771.900 -18.03 307.38  47.94 211.58 -120.435  28.514 548.337
STARLINK-1732 2459346.67620 g  6.50  0.09 0.606  610.800 -18.14 307.50  54.89 207.50 -118.589  30.352 548.580
STARLINK-1455 2459346.68229 g  5.53  0.02 0.528  652.600 -19.58 309.09  50.16 317.22 -120.202  36.062 549.245
STARLINK-1682 2459346.69194 r  6.42  0.16 0.394  767.000 -21.78 311.71  45.79 219.37 -120.944  28.901 548.406
STARLINK-1682 2459346.69240 r  6.40  0.02 0.611  604.200 -21.89 311.84  54.62 218.22 -119.085  30.732 548.690
STARLINK-1403 2459346.69428 r  4.95  0.02 0.650  616.600 -22.31 312.37  60.28 249.11 -120.063  32.557 548.815
STARLINK-1714 2459346.69995 r  6.72  0.02 0.530  737.300 -23.55 313.99  46.87 334.73 -119.489  36.568 549.690
STARLINK-1260 2459346.93472 r  4.74  0.02 0.513  773.000 -25.51  43.16  43.14  53.19 -112.832  36.330 550.018
STARLINK-1279 2459346.95900 g  6.71  0.06 0.230 1040.800 -20.20  50.09  30.55 138.06 -111.764  28.071 548.600
STARLINK-1736 2459346.97635 r  6.69  0.30 0.411  977.100 -16.06  54.56  30.27  46.03 -112.006  39.015 550.543
STARLINK-1714 2459346.98140 r  7.56  0.17 0.277 1172.900 -14.82  55.80  24.37  83.15 -106.897  34.083 549.376
STARLINK-1594 2459346.98290 r  7.73  0.06 0.280 1157.300 -14.44  56.16  23.96  81.92 -107.089  33.401 549.131
STARLINK-1254 2459347.65254 r  6.41  0.12 0.303  947.700 -12.12 301.90  30.52 295.30 -125.161  36.324 549.440
STARLINK-1231 2459347.65584 r  6.13  0.07 0.200 1243.300 -12.96 302.67  21.91 296.78 -128.452  37.778 549.726
STARLINK-1309 2459347.66054 r  6.12  0.02 0.294 1307.600 -14.14 303.79  18.83 300.92 -128.486  38.002 549.936
STARLINK-1208 2459347.66383 r  7.27  0.02 0.263 1157.200 -14.96 304.58  25.16 281.29 -128.084  35.449 549.117
STARLINK-1683 2459347.66491 r  7.67  0.06 0.368  970.500 -15.23 304.84  32.35 286.96 -125.797  33.844 549.273
STARLINK-1264 2459347.66539 r  7.35  0.02 0.265 1167.600 -15.35 304.96  25.21 272.65 -128.190  32.017 548.774
STARLINK-1407 2459347.66596 r  6.12  0.02 0.342  827.200 -15.49 305.10  35.02 318.30 -122.126  37.747 549.397
STARLINK-2100 2459347.66647 r  7.40  0.08 0.343  813.200 -15.61 305.23  34.57 294.17 -124.054  36.241 464.613
STARLINK-1267 2459347.66960 r  6.82  0.03 0.325 1081.400 -16.38 306.00  28.11 288.71 -127.162  34.102 548.931
STARLINK-1267 2459347.67065 r  4.68  0.75 0.431  930.400 -16.63 306.27  32.91 319.38 -122.296  37.914 549.657
STARLINK-2118 2459347.67400 g  7.55  0.02 0.474  731.700 -17.44 307.12  35.91 182.40 -117.913  28.961 465.572
STARLINK-1277 2459348.67573 r  4.96  0.06 0.540  645.600 -17.68 307.74  62.34 215.02 -119.621  30.134 548.675
STARLINK-1956 2459348.67855 r  7.16  0.02 0.601  647.500 -18.34 308.47  57.11 254.66 -121.084  33.217 548.376
STARLINK-1300 2459348.68797 r  5.72  0.03 0.416  780.600 -20.52 310.97  42.43 254.37 -122.999  31.105 548.865
STARLINK-2022 2459348.69718 r  4.14  0.17 0.738  542.500 -22.57 313.53  82.01 250.14 -118.256  33.589 540.094
STARLINK-1422 2459348.70382 r  5.05  0.02 0.488  684.500 -23.99 315.45  55.73 329.63 -120.033  36.791 549.385
STARLINK-2088 2459348.70434 r  5.75  0.08 0.344  903.600 -24.10 315.60  35.99 347.72 -119.756  39.771 550.010
STARLINK-1202 2459348.71733 g  7.66  0.13 0.328 1179.900 -26.74 319.55  22.36 257.83 -127.656  31.045 548.806
STARLINK-2032 2459348.71827 g  8.92  0.30 0.360  975.700 -26.92 319.84  29.19 270.59 -126.035  33.591 533.398
STARLINK-1297 2459348.93108 r  4.81  0.03 0.505  782.600 -25.86  41.73  40.37  17.85 -114.977  38.083 550.282
STARLINK-2425 2459348.93540 r  3.98  0.28 0.571  709.300 -24.98  43.04  55.55 355.45 -117.671  35.708 551.394
STARLINK-1133 2459348.95598 g  4.99  0.02 0.679  576.400 -20.52  48.92  71.15   8.52 -117.358  34.068 549.478
STARLINK-1614 2459348.96120 i  6.31  0.06 0.562  710.500 -19.33  50.32  48.31 142.99 -114.834  29.352 548.438
STARLINK-1134 2459348.97595 r  7.32  0.03 0.267 1243.800 -15.82  54.10  20.70  83.31 -106.064  32.947 549.162
STARLINK-1287 2459348.97794 r  7.35  0.02 0.327 1076.400 -15.33  54.59  28.63  70.99 -108.156  35.297 549.767
STARLINK-1306 2459348.98197 r  7.14  0.02 0.303 1085.200 -14.34  55.57  26.92  84.73 -107.938  33.995 549.517
STARLINK-1156 2459348.99095 r  7.62  0.02 0.352  907.100 -12.08  57.70  30.37  70.36 -110.309  33.942 549.061
STARLINK-1405 2459349.66041 r  4.28  0.02 0.220 1268.900 -13.78 304.11  22.51 286.26 -129.239  36.500 549.540
STARLINK-1966 2459349.66182 r  6.65  0.11 0.319  904.700 -14.13 304.45  31.67 297.69 -124.559  36.357 549.214
STARLINK-1730 2459349.66719 r  6.72  0.05 0.431  926.000 -15.45 305.76  32.73 308.40 -123.747  36.702 549.841
STARLINK-1737 2459349.66981 r  8.36  0.06 0.245 1295.100 -16.09 306.41  21.07 277.62 -129.735  32.870 548.919
STARLINK-1698 2459349.67381 r  6.49  0.02 0.388  849.400 -17.05 307.42  35.69 185.16 -117.859  26.899 548.328
STARLINK-1200 2459349.67568 r  4.53  0.02 0.599  638.600 -17.49 307.90  57.88 186.74 -117.899  31.039 548.411
STARLINK-2206 2459349.72080 g  9.81  0.26 0.472  743.700 -27.21 320.79  43.05 310.91 -120.691  35.484 515.186
STARLINK-1746 2459349.93341 g  8.54  0.03 0.320 1109.200 -25.20  42.28  25.27  74.72 -107.822  35.642 549.589
STARLINK-1858 2459349.98246 r  7.46  0.10 0.200 1127.600 -14.06  55.51  25.68  40.02 -110.603  38.913 546.593
STARLINK-1140 2459349.98340 r  5.77  0.13 0.202 1164.600 -13.82  55.74  25.19  56.02 -108.458  37.298 549.959
STARLINK-1692 2459349.98674 r  6.87  0.41 0.326 1110.200 -12.99  56.53  24.35  74.17 -107.933  36.092 549.589
STARLINK-1729 2459349.99015 r  7.04  0.03 0.408  952.300 -12.13  57.33  32.65  53.87 -110.475  37.012 550.020
STARLINK-1753 2459350.65491 r  7.54  0.02 0.389 1001.900 -12.24 302.99  30.19 308.25 -125.226  36.357 549.475
STARLINK-1728 2459350.66103 r  7.27  0.02 0.282 1254.800 -13.77 304.43  21.35 285.38 -129.059  35.181 549.228
STARLINK-1976 2459350.66103 r  7.49  0.07 0.265 1254.800 -13.77 304.43  21.76 284.72 -128.204  35.231 548.818
STARLINK-1236 2459350.66151 r  6.81  0.24 0.191 1228.200 -13.89 304.55  23.57 301.00 -127.916  38.419 549.921
STARLINK-1728 2459350.66151 r  6.58  0.07 0.339 1228.200 -13.89 304.55  24.45 303.11 -126.821  36.933 549.565
STARLINK-1728 2459350.66198 r  7.34  0.08 0.369 1088.800 -14.01 304.66  25.76 313.72 -124.524  38.599 549.899
STARLINK-1269 2459350.66527 r  6.34  0.02 0.185 1292.700 -14.82 305.46  20.89 297.92 -128.942  38.190 549.376
STARLINK-2027 2459350.66574 r  7.80  0.34 0.289  987.900 -14.93 305.58  20.45 285.69 -126.884  35.600 412.896
STARLINK-2065 2459350.66574 r  7.83  0.45 0.252  987.900 -14.93 305.58  20.25 285.96 -127.677  36.182 413.074
STARLINK-1671 2459350.67044 r  7.74  0.06 0.278 1225.100 -16.07 306.74  20.74 280.07 -128.896  34.105 548.988
STARLINK-1671 2459350.67144 r  7.24  0.06 0.394  945.400 -16.31 306.99  28.96 318.69 -124.227  37.774 549.688
STARLINK-1482 2459352.69171 g  5.62  0.04 0.666  594.100 -20.65 312.62  68.62 137.40 -116.782  30.644 548.838
STARLINK-1346 2459352.69801 g  4.93  0.02 0.699  566.400 -22.03 314.38  75.18  11.99 -117.482  35.084 549.290
STARLINK-1349 2459352.70568 g  5.56  0.12 0.703  561.600 -23.64 316.59  72.44 289.55 -118.903  34.026 548.933
STARLINK-1701 2459352.96923 g  7.21  0.08 0.652  598.600 -16.80  51.73  66.14  83.21 -115.127  33.951 549.661
STARLINK-1025 2459352.97436 r  4.35  0.03 0.327 1057.400 -15.58  53.02  27.86  77.20 -108.282  34.862 543.359
STARLINK-1874 2459352.97625 r  7.54  0.06 0.307  939.500 -15.12  53.48  34.32  66.78 -110.280  35.121 549.348
STARLINK-1007 2459352.97908 r  6.57  0.02 0.392  921.100 -14.44  54.18  35.29  71.80 -110.067  34.982 549.785
STARLINK-1088 2459352.98146 r  6.14  0.02 0.218 1245.300 -13.86  54.75  19.48  66.50 -106.507  35.627 549.659
STARLINK-1512 2459352.98426 r  6.00  0.07 0.324 1216.000 -13.16  55.42  21.52  53.03 -108.546  39.516 550.506
STARLINK-1115 2459352.98520 r  6.67  0.03 0.231 1156.700 -12.93  55.64  25.99  67.98 -107.682  35.775 549.689
STARLINK-1475 2459352.98846 r  6.03  0.02 0.313 1205.300 -12.12  56.41  21.99  62.71 -107.459  37.820 550.390
STARLINK-2109 2459353.65910 r  6.89  0.10 0.263 1030.000 -12.82 304.46  26.06 297.45 -126.108  36.818 548.942
STARLINK-1457 2459353.65958 r  6.70  0.07 0.182 1187.900 -12.94 304.57  24.73 314.89 -126.069  39.947 549.818
STARLINK-1672 2459353.66052 r  7.40  0.04 0.401  953.100 -13.17 304.79  30.73 292.58 -125.093  35.343 549.634
STARLINK-2119 2459353.66288 r  7.27  0.23 0.253 1095.800 -13.75 305.36  27.07 291.27 -127.088  36.529 548.938
STARLINK-2011 2459353.66570 r  6.56  0.48 0.252 1133.000 -14.44 306.04  24.76 289.03 -127.638  36.197 548.903
STARLINK-2084 2459353.66617 r  7.23  0.11 0.177 1398.300 -14.56 306.16  17.79 295.10 -130.349  37.962 549.297
STARLINK-1952 2459353.67071 r  8.20  0.04 0.285 1116.800 -15.65 307.28  25.41 279.07 -127.669  34.857 548.598
STARLINK-2009 2459353.67763 r  6.78  0.28 0.721  555.600 -17.29 309.03  79.40 198.85 -117.908  33.039 548.367
STARLINK-1449 2459353.68690 r  5.82  0.04 0.450  890.100 -19.41 311.46  35.17 239.66 -123.827  30.974 548.370
STARLINK-1512 2459353.69908 r  4.91  0.03 0.622  644.500 -22.08 314.82  56.22 331.69 -119.737  34.919 549.705
STARLINK-1868 2459353.94608 r  6.21  0.02 0.713  556.500 -21.87  45.36  76.72  33.02 -117.113  33.264 549.483
STARLINK-1875 2459353.94985 r  6.80  0.04 0.710  562.800 -21.06  46.42  73.19 353.02 -118.112  33.570 549.623
STARLINK-2460 2459353.95148 r  8.17  0.07 0.509  594.100 -20.70  46.87  49.85 324.76 -120.399  36.712 425.397
STARLINK-2350 2459353.95258 r  8.43  0.27 0.747  494.600 -20.46  47.17  44.13 355.06 -117.926  35.581 351.249
STARLINK-2352 2459353.95258 r  8.58  0.27 0.650  494.600 -20.46  47.17  44.13 355.06 -117.311  36.032 351.332
STARLINK-2450 2459353.96087 r  7.25  0.06 0.556  586.900 -18.60  49.40  44.18 157.50 -116.067  30.633 427.263
STARLINK-1743 2459353.96138 r  7.02  0.17 0.524  658.500 -18.48  49.54  59.47 133.32 -114.918  31.629 548.860
STARLINK-1880 2459353.96325 r  7.17  0.03 0.649  609.200 -18.05  50.03  63.80 107.21 -114.914  32.009 548.945
STARLINK-1439 2459353.98042 r  6.25  0.08 0.238  947.600 -13.97  54.33  24.30  60.53 -109.715  36.222 401.375
STARLINK-1115 2459353.98089 r  6.17  0.06 0.206 1131.200 -13.86  54.45  24.79  52.29 -109.111  37.523 549.999
STARLINK-1475 2459353.98370 r  6.12  0.07 0.417  949.600 -13.16  55.12  31.14  56.89 -111.045  37.722 550.420
STARLINK-1475 2459353.98416 r  6.53  0.04 0.354 1038.000 -13.05  55.23  28.81  67.62 -108.839  36.055 550.096
STARLINK-1441 2459354.65975 r  7.14  0.29 0.344  904.900 -12.83 304.76  30.44 290.85 -124.900  35.432 549.106
STARLINK-2039 2459354.66069 r  6.93  0.02 0.360  806.000 -13.06 304.98  35.48 311.43 -122.501  37.052 549.161
STARLINK-2038 2459354.66747 r  6.31  0.02 0.175 1267.600 -14.71 306.62  22.30 304.48 -128.031  39.089 549.907
STARLINK-1367 2459354.67104 r  5.85  0.03 0.311  872.400 -15.57 307.50  33.04 316.84 -122.723  37.981 552.081
STARLINK-2009 2459354.67209 r  5.76  1.01 0.326  919.700 -15.82 307.76  31.10 292.50 -124.983  35.844 548.735
STARLINK-1360 2459354.67259 r  6.24  0.03 0.230 1033.700 -15.94 307.89  31.10 314.16 -124.619  38.904 549.668
STARLINK-1448 2459354.67472 r  7.42  0.03 0.257 1255.700 -16.44 308.43  21.20 277.20 -129.294  34.611 549.011
STARLINK-1057 2459354.69166 i  4.86  0.03 0.396  773.100 -20.31 312.89  41.61 209.99 -120.188  28.387 548.222
STARLINK-2030 2459354.69260 i  6.30  0.06 0.382 1043.100 -20.51 313.15  27.60 217.56 -122.932  27.807 547.742
STARLINK-1333 2459354.70599 i  4.60  0.08 0.555  647.100 -23.35 316.95  57.89 288.52 -121.012  34.834 549.094
STARLINK-1358 2459354.72831 r  7.03  0.21 0.289 1160.500 -27.63 323.84  24.88 271.54 -128.193  34.068 549.094
STARLINK-1631 2459354.92430 r  7.76  0.04 0.331  981.200 -26.11  38.74  31.56  81.26 -109.265  33.567 549.272
STARLINK-1644 2459354.92911 r  6.13  0.03 0.531  719.400 -25.19  40.23  48.08  14.52 -116.579  37.724 550.315
STARLINK-1169 2459354.92957 r  4.92  0.02 0.556  678.500 -25.09  40.37  47.67   4.67 -117.976  36.019 549.467
STARLINK-1907 2459354.93403 r  7.96  0.31 0.701  565.500 -24.21  41.71  68.85  16.68 -117.578  33.748 549.606
STARLINK-1672 2459354.93781 r  7.10  0.07 0.506  695.200 -23.45  42.83  46.14 107.36 -113.342  32.935 549.559
STARLINK-1891 2459354.95128 g  6.78  0.27 0.642  600.900 -20.59  46.66  58.11  72.07 -115.068  32.791 549.279
STARLINK-1014 2459354.95370 g  6.38  0.04 0.463  794.200 -20.06  47.32  42.19   8.61 -117.076  38.724 550.756
STARLINK-1914 2459354.96456 i  6.95  0.20 0.509  777.100 -17.61  50.21  43.76 122.02 -112.363  30.711 548.775
STARLINK-1643 2459354.96834 i  6.33  0.05 0.308  887.700 -16.73  51.18  34.85  50.78 -111.834  36.237 549.612
STARLINK-1470 2459354.97178 r  5.98  0.04 0.419  924.100 -15.91  52.05  33.03  61.57 -110.684  36.695 550.159
STARLINK-1088 2459354.97227 r  5.34  0.45 0.283  924.500 -15.80  52.17  33.99  43.85 -112.068  37.083 549.919
STARLINK-1088 2459354.97274 r  6.43  0.03 0.189 1168.800 -15.68  52.29  26.07  43.94 -109.737  38.760 550.228
STARLINK-1512 2459354.97518 r  6.33  0.02 0.491  819.100 -15.10  52.89  39.30  38.87 -113.381  37.706 550.049
STARLINK-1590 2459354.98610 r  6.86  0.02 0.188 1263.600 -12.44  55.52  23.28  60.96 -107.006  37.167 549.932
STARLINK-2009 2459355.66747 r  7.70  0.14 0.272 1138.700 -14.56 306.76  23.11 283.88 -127.898  35.199 548.545
STARLINK-1360 2459355.66795 r  6.50  0.03 0.195 1204.300 -14.68 306.88  24.89 300.95 -127.607  38.394 549.507
STARLINK-1320 2459355.67170 r  6.59  0.04 0.191 1265.600 -15.57 307.81  22.23 297.84 -128.567  38.122 549.849
STARLINK-1060 2459355.70334 r  5.25  0.02 0.524  754.700 -22.64 316.30  43.18 296.52 -122.286  34.878 549.350
STARLINK-2223 2459355.70806 r  7.85  0.04 0.349  889.900 -23.60 317.68  37.58 255.45 -124.148  30.663 541.365
STARLINK-2202 2459355.71517 r  7.23  0.85 0.649  627.800 -25.01 319.81  53.66 329.58 -118.403  34.338 511.401
STARLINK-1542 2459355.71852 r  8.92  0.23 0.469  709.300 -25.66 320.84  52.68 292.55 -121.928  35.482 548.978
STARLINK-1364 2459356.65998 r  6.71  0.02 0.243 1134.800 -12.59 305.09  26.72 289.14 -127.545  36.600 549.394
STARLINK-1513 2459356.67042 r  6.06  0.06 0.443  901.700 -15.12 307.62  34.68 317.94 -123.470  36.551 549.869
STARLINK-1324 2459356.67142 r  7.20  0.03 0.239 1297.800 -15.35 307.87  20.90 278.80 -129.783  35.175 549.040
STARLINK-1482 2459356.67298 r  7.33  0.02 0.238 1301.200 -15.72 308.26  21.09 275.24 -129.768  32.413 548.940
STARLINK-2174 2459356.68035 g  7.28  0.03 0.436  721.500 -17.44 310.14  49.62 223.35 -120.814  29.489 543.926
STARLINK-2174 2459356.68089 g  6.29  0.13 0.689  563.200 -17.56 310.27  80.61 222.96 -118.642  31.579 544.242
STARLINK-2497 2459356.68511 g  7.90  0.71 0.557  509.500 -18.52 311.38  33.81 239.57 -121.198  30.744 319.228
STARLINK-2620 2459356.68511 g  8.09  0.71 0.467  509.500 -18.52 311.38  33.81 239.57 -121.665  30.330 319.334
STARLINK-2654 2459356.68511 g  7.96  0.71 0.528  509.500 -18.52 311.38  33.81 239.57 -121.338  30.621 319.316
STARLINK-2703 2459356.68511 g  7.32  1.09 0.392  509.500 -18.52 311.38  33.99 239.81 -122.144  29.901 319.257
STARLINK-1034 2459356.68700 g  6.32  0.03 0.432  829.200 -18.95 311.88  41.05 283.92 -124.020  33.126 548.898
STARLINK-1532 2459356.69135 g  7.25  0.06 0.571  634.500 -19.91 313.06  65.91 352.19 -118.778  36.438 549.262
STARLINK-1486 2459356.70038 g  5.65  0.03 0.547  651.000 -21.85 315.57  57.19 251.28 -120.957  31.423 547.638
STARLINK-1495 2459356.70473 g  5.11  0.05 0.670  598.200 -22.76 316.82  64.86 327.01 -119.444  33.971 549.346
STARLINK-2197 2459356.74478 r  8.92  0.05 0.309 1184.300 -29.98 329.58  24.29 294.37 -127.991  35.543 561.394
STARLINK-1025 2459356.94501 g  8.17  0.19 0.682  558.800 -21.66  44.61  63.29 144.67 -116.526  32.443 529.484
STARLINK-1914 2459356.95552 g  7.26  0.11 0.731  548.400 -19.38  47.51  78.70  34.46 -117.558  32.794 549.074
STARLINK-1914 2459356.95599 g  7.13  0.02 0.572  628.600 -19.27  47.64  68.85  38.86 -115.523  34.550 549.356
STARLINK-2162 2459356.97231 r  7.43  0.08 0.583  681.900 -15.53  51.86  32.57  65.13 -112.733  36.336 407.149
STARLINK-1926 2459356.98509 r  7.54  0.15 0.327  905.000 -12.44  54.96  31.77  63.41 -110.679  34.919 549.368
STARLINK-1495 2459356.98557 r  6.21  0.05 0.363 1091.800 -12.32  55.07  25.95  48.57 -109.785  38.800 550.435
STARLINK-1126 2459356.98603 r  7.61  0.02 0.210 1125.400 -12.21  55.18  28.81  54.89 -108.977  37.264 547.068
STARLINK-1325 2459357.67256 r  6.80  0.07 0.221 1198.300 -15.47 308.28  22.05 293.73 -128.207  37.019 549.313
STARLINK-1867 2459357.93056 g  8.45  0.34 0.566  636.700 -24.45  40.25  65.43  20.29 -116.088  35.037 549.502
STARLINK-1711 2459357.93582 g  5.34  0.42 0.665  594.100 -23.41  41.82  65.04 332.07 -118.521  34.621 540.882
STARLINK-2267 2459357.96474 r  6.90  0.02 0.872  443.000 -17.17  49.79  49.17  94.11 -114.820  32.148 350.773
STARLINK-2297 2459357.96474 r  7.05  0.02 0.758  443.000 -17.17  49.79  49.17  94.11 -114.200  32.665 350.774
STARLINK-2264 2459357.96521 r  7.23  0.02 0.770  472.300 -17.06  49.91  48.51  89.19 -114.320  32.702 350.948
STARLINK-1071 2459357.96568 r  5.87  0.02 0.531  720.300 -16.95  50.03  44.05  89.49 -112.841  31.895 548.887
STARLINK-2302 2459357.96568 r  6.86  0.02 0.770  720.300 -16.95  50.03  45.17  80.88 -114.373  32.794 351.089
STARLINK-2318 2459357.96568 r  7.03  0.02 0.654  720.300 -16.95  50.03  45.17  80.88 -113.797  33.265 350.857
STARLINK-2285 2459357.96615 r  6.07  0.20 0.889  430.400 -16.84  50.15  49.28  84.40 -115.017  32.398 350.660
STARLINK-2294 2459357.96615 r  6.23  0.20 0.765  430.400 -16.84  50.15  49.29  84.59 -114.407  32.902 350.748
STARLINK-2301 2459357.96615 r  6.64  0.10 0.650  430.400 -16.84  50.15  48.60  83.35 -113.848  33.358 350.834
STARLINK-1751 2459357.97142 r  7.83  0.07 0.251 1192.600 -15.61  51.49  23.59  76.50 -106.817  34.431 549.517
STARLINK-2177 2459357.97379 r  8.02  0.03 0.429  872.200 -15.05  52.08  31.04  68.69 -110.461  35.842 492.782
STARLINK-1509 2459357.97472 r  7.18  0.02 0.228 1373.900 -14.83  52.31  18.99  83.31 -104.587  34.004 549.662
STARLINK-1713 2459357.97948 r  7.22  0.02 0.187 1298.800 -13.69  53.47  22.31  63.65 -106.407  36.915 549.723
STARLINK-1926 2459357.98091 r  7.23  0.13 0.267  956.500 -13.34  53.81  29.09  45.64 -111.561  37.145 549.752
STARLINK-2286 2459357.98184 r  7.33  0.06 0.282  987.900 -13.12  54.03  28.63  64.86 -109.528  35.281 548.660
STARLINK-1502 2459357.98515 r  6.65  0.02 0.455  855.400 -12.31  54.82  35.90  61.73 -111.504  36.351 549.733
STARLINK-1059 2459358.67112 r  5.84  0.20 0.418  956.100 -14.98 308.04  31.23 310.15 -123.841  37.128 549.704
STARLINK-2172 2459358.67269 r  7.40  0.02 0.438  911.800 -15.35 308.43  29.41 308.59 -124.094  36.805 482.682
STARLINK-2494 2459358.67269 r  7.04  0.02 0.609  911.800 -15.35 308.43  29.46 309.26 -122.428  35.541 350.887
STARLINK-2496 2459358.67269 r  7.07  0.02 0.584  911.800 -15.35 308.43  29.41 308.59 -122.991  35.119 350.894
STARLINK-2728 2459358.67320 r  7.08  0.30 0.440  726.400 -15.48 308.56  23.02 282.55 -125.059  33.652 350.900
STARLINK-2755 2459358.67320 r  6.99  0.30 0.480  726.400 -15.48 308.56  23.02 282.55 -124.535  34.067 350.792
STARLINK-2525 2459358.67378 r  7.52  0.04 0.556  701.200 -15.61 308.71  28.46 331.67 -119.992  37.551 351.576
STARLINK-2690 2459358.67378 r  7.38  0.05 0.602  701.200 -15.61 308.71  28.67 328.30 -121.215  36.700 351.166
STARLINK-2706 2459358.67378 r  7.42  0.05 0.585  701.200 -15.61 308.71  28.67 328.30 -120.623  37.116 351.262
STARLINK-2755 2459358.67378 r  7.35  0.06 0.606  701.200 -15.61 308.71  28.77 326.06 -121.800  36.282 351.199
STARLINK-1057 2459358.67534 r  6.72  0.04 0.390 1025.700 -15.98 309.10  28.63 328.37 -122.552  39.011 549.972
STARLINK-1731 2459358.68076 i  7.21  0.06 0.430  731.300 -17.23 310.48  51.87 236.47 -121.548  29.982 544.529
STARLINK-1487 2459358.68450 i  5.24  0.03 0.558  719.600 -18.08 311.46  47.49 316.19 -120.942  35.552 549.306
STARLINK-1375 2459358.68732 i  5.54  0.38 0.256  988.700 -18.71 312.20  32.16 326.31 -122.913  39.544 549.854
STARLINK-2520 2459358.68732 i  6.84  0.10 0.500  988.700 -18.71 312.20  31.52 330.34 -119.910  37.324 352.185
STARLINK-2565 2459358.68732 i  7.05  0.10 0.415  988.700 -18.71 312.20  31.52 330.34 -120.558  37.767 351.976
STARLINK-2580 2459358.68732 i  7.25  0.10 0.343  988.700 -18.71 312.20  31.52 330.34 -121.260  38.236 352.030
STARLINK-2543 2459358.68778 i  6.83  0.03 0.553  536.800 -18.81 312.33  35.63 331.79 -119.640  37.022 352.298
STARLINK-2567 2459358.68778 i  7.16  0.03 0.410  536.800 -18.81 312.33  35.63 331.79 -120.664  37.727 352.152
STARLINK-2569 2459358.68778 i  6.98  0.03 0.482  536.800 -18.81 312.33  35.63 331.79 -120.105  37.345 352.024
STARLINK-2580 2459358.68778 i  6.57  0.05 0.689  536.800 -18.81 312.33  37.41 332.88 -118.909  36.506 351.704
STARLINK-1067 2459358.68959 i  4.71  0.02 0.587  617.200 -19.21 312.81  64.93 210.47 -119.115  30.424 548.569
STARLINK-1058 2459358.69333 i  4.98  0.02 0.534  650.200 -20.03 313.83  55.51 230.48 -120.298  30.573 548.703
STARLINK-2504 2459358.69715 i  5.37  0.06 0.675  493.600 -20.85 314.88  53.97 299.19 -120.467  35.216 386.498
STARLINK-2510 2459358.69715 i  5.12  0.06 0.872  493.600 -20.85 314.88  53.98 299.11 -119.488  34.468 386.380
STARLINK-1041 2459358.70550 i  4.78  0.03 0.630  635.500 -22.59 317.26  56.26 340.04 -119.505  34.874 549.454
STARLINK-1041 2459358.70596 i  4.99  0.05 0.503  718.600 -22.68 317.39  51.96 354.51 -117.352  36.585 549.790
STARLINK-1505 2459358.93406 g  5.80  0.06 0.492  691.100 -23.62  41.16  46.39 334.02 -119.435  37.147 550.207
STARLINK-1892 2459358.93783 g  8.05  0.10 0.389  850.800 -22.87  42.27  40.53  81.72 -111.014  33.634 551.550
STARLINK-2193 2459358.96206 r  7.86  0.16 0.655  576.300 -17.66  48.95  50.55 100.68 -114.493  33.712 492.648
STARLINK-1946 2459358.97155 r  7.99  0.17 0.290 1082.700 -15.46  51.37  26.39  78.41 -108.043  33.865 549.525
STARLINK-1043 2459358.97873 r  6.11  0.05 0.325 1196.800 -13.76  53.14  23.21  49.93 -108.198  38.771 550.300
STARLINK-2299 2459358.97873 r  7.33  0.09 0.201 1196.800 -13.76  53.14  26.03  46.95 -109.754  38.168 549.941
STARLINK-2263 2459358.98062 r  7.34  0.08 0.314  921.500 -13.30  53.59  32.44  62.68 -110.623  35.199 554.300
STARLINK-1916 2459358.98298 r  7.55  0.08 0.305  936.300 -12.73  54.15  31.53  62.90 -110.402  35.264 549.498
STARLINK-2303 2459358.98298 r  5.84  0.85 0.306  936.300 -12.73  54.15  32.73  59.41 -110.808  35.536 554.655
STARLINK-1377 2459361.67056 r  7.06  0.02 0.312 1021.200 -14.43 308.23  27.04 283.25 -126.491  34.918 549.149
STARLINK-1375 2459361.67447 r  7.03  0.03 0.325 1042.900 -15.34 309.20  25.88 277.72 -126.784  34.042 548.867
STARLINK-1067 2459361.67593 r  7.14  0.03 0.309 1085.600 -15.68 309.57  26.07 276.92 -127.284  33.191 549.013
STARLINK-1067 2459361.67644 r  6.27  0.02 0.404  940.500 -15.80 309.70  33.34 299.08 -125.036  35.096 549.372
STARLINK-1029 2459361.67739 r  5.71  0.86 0.237 1288.000 -16.02 309.94  21.99 278.06 -129.637  35.354 551.289
STARLINK-1554 2459361.69600 r  7.48  0.02 0.493  775.700 -20.15 314.86  43.16 255.82 -123.088  32.783 548.472
STARLINK-1807 2459361.70262 r  6.41  0.04 0.621  646.100 -21.54 316.72  56.02 306.35 -120.078  34.721 549.189
STARLINK-1766 2459361.70639 r  5.93  0.13 0.575  697.800 -22.31 317.80  49.90 318.74 -120.915  35.138 549.508
STARLINK-2200 2459361.72027 r  4.73  0.04 0.469  942.400 -25.00 321.95  38.79 321.57 -120.461  35.549 529.742
STARLINK-1521 2459361.92880 r  5.19  0.02 0.527  759.600 -24.26  39.19  42.90  25.61 -114.466  37.505 550.146
STARLINK-2171 2459361.94344 g  7.87  0.16 0.705  569.000 -21.35  43.47  72.28 203.08 -118.468  32.718 548.684
STARLINK-1751 2459361.95302 g  7.87  0.02 0.479  770.100 -19.32  46.12  42.77 356.06 -118.161  37.234 550.071
STARLINK-1067 2459361.95683 g  6.95  0.07 0.423  843.600 -18.49  47.15  37.30   1.72 -117.493  39.318 550.701
STARLINK-1113 2459361.95962 g  5.54  0.20 0.588  685.600 -17.87  47.89  51.23 121.35 -114.602  30.031 551.344
STARLINK-1113 2459361.96009 g  6.13  0.04 0.523  731.700 -17.76  48.01  49.10 106.48 -112.700  31.834 551.610
STARLINK-1130 2459361.97556 r  6.97  0.03 0.269  952.800 -14.20  51.93  33.36  46.09 -111.577  37.107 549.859
STARLINK-1813 2459361.97607 r  6.93  0.21 0.313 1211.600 -14.08  52.05  22.04  60.63 -107.480  38.009 550.367
STARLINK-1807 2459361.98362 r  5.64  0.85 0.372 1040.000 -12.27  53.87  28.78  52.53 -109.536  37.533 549.899
STARLINK-2184 2459362.66388 r  7.88  0.03 0.297 1138.400 -12.70 306.71  25.65 282.53 -127.897  33.561 548.647
STARLINK-2184 2459362.66435 r  6.54  0.46 0.376 1002.700 -12.81 306.83  28.98 292.74 -125.790  35.325 548.975
STARLINK-1053 2459362.66722 r  6.38  0.05 0.366 1041.200 -13.50 307.52  28.14 298.92 -126.077  35.860 549.431
STARLINK-1053 2459362.66769 r  6.04  0.03 0.408  982.600 -13.61 307.63  29.89 310.64 -123.859  37.548 549.760
STARLINK-1067 2459362.67205 r  6.37  0.03 0.338 1129.500 -14.64 308.70  25.28 303.31 -126.919  36.554 549.632
STARLINK-1789 2459362.67646 r  8.17  0.07 0.339 1046.900 -15.67 309.80  26.01 280.47 -126.732  34.150 548.929
STARLINK-1789 2459362.67694 r  7.53  0.02 0.417  937.600 -15.78 309.92  31.01 295.92 -124.555  35.929 549.260
STARLINK-1562 2459362.67791 r  7.59  0.12 0.244 1114.500 -16.00 310.17  26.55 292.05 -127.210  36.734 551.603
STARLINK-1524 2459362.68078 g  7.08  0.06 0.544  730.100 -16.66 310.90  44.94 205.29 -120.101  30.303 548.161
STARLINK-1136 2459362.69558 g  5.30  0.02 0.624  617.200 -19.92 314.83  67.20 339.93 -117.626  34.988 549.321
STARLINK-2203 2459362.71231 g  5.44  0.02 0.551  647.400 -23.33 319.61  56.51 346.02 -117.563  35.388 529.851
STARLINK-2206 2459362.71333 g  6.46  0.21 0.484  692.300 -23.53 319.91  55.15 341.08 -118.049  35.974 530.208
STARLINK-2207 2459362.71333 g  5.70  0.02 0.724  692.300 -23.53 319.91  61.04 336.29 -117.583  33.598 529.789
STARLINK-1834 2459362.90899 g  7.60  0.02 0.334  917.500 -27.64  32.79  37.15  12.06 -115.394  38.667 550.109
STARLINK-1902 2459362.93414 g  6.55  0.05 0.550  641.600 -23.11  40.66  57.94  42.28 -115.260  34.667 549.415
STARLINK-1742 2459362.93644 g  7.61  0.03 0.582  686.900 -22.66  41.33  51.80 319.02 -121.087  34.672 550.480
STARLINK-2184 2459362.94524 r  6.64  0.04 0.555  709.000 -20.87  43.85  49.21  27.42 -115.743  37.354 550.096
STARLINK-1114 2459362.96761 r  6.90  0.20 0.214 1098.000 -15.96  49.81  29.34  36.01 -111.315  38.992 550.210
STARLINK-1813 2459362.97106 r  7.08  0.02 0.425  945.200 -15.16  50.68  31.74  46.59 -112.324  38.795 550.515
STARLINK-1136 2459362.97587 r  6.87  0.12 0.363 1105.700 -14.03  51.87  25.61  40.11 -110.602  39.747 550.318
STARLINK-1136 2459362.97638 r  6.54  0.02 0.327 1170.800 -13.91  51.99  22.71  62.24 -108.030  37.982 549.970
STARLINK-1686 2459362.97684 r  7.42  0.05 0.261 1038.400 -13.80  52.10  30.19  63.83 -109.363  35.782 549.767
STARLINK-2334 2459362.97825 r  7.21  0.05 0.622  654.000 -13.47  52.44  30.02  41.42 -113.775  37.420 353.335
STARLINK-2392 2459362.97825 r  7.23  0.06 0.616  654.000 -13.47  52.44  30.02  40.99 -114.378  37.829 353.597
STARLINK-2334 2459362.97876 r  7.55  0.02 0.513  728.800 -13.35  52.57  27.88  62.27 -111.263  35.494 353.042
STARLINK-2347 2459362.97876 r  7.40  0.02 0.589  728.800 -13.35  52.57  27.88  62.27 -112.419  36.340 353.074
STARLINK-2392 2459362.97876 r  7.47  0.02 0.554  728.800 -13.35  52.57  27.88  62.27 -111.836  35.917 353.295
STARLINK-2338 2459362.97923 r  7.20  0.10 0.552  693.900 -13.23  52.68  28.37  63.76 -111.806  35.771 353.275
STARLINK-2341 2459362.97923 r  7.13  0.10 0.590  693.900 -13.23  52.68  28.37  63.76 -112.385  36.195 353.365
STARLINK-2385 2459362.97923 r  7.28  0.10 0.514  693.900 -13.23  52.68  28.37  63.76 -111.291  35.390 353.009
STARLINK-2386 2459362.97923 r  7.70  0.02 0.474  693.900 -13.23  52.68  27.47  68.05 -110.772  34.997 352.889
STARLINK-2379 2459362.97969 r  6.80  0.23 0.602  646.100 -13.12  52.79  29.74  59.59 -112.555  36.197 353.496
STARLINK-2380 2459362.97969 r  6.88  0.23 0.560  646.100 -13.12  52.79  29.74  59.59 -111.909  35.725 353.310
STARLINK-2388 2459362.97969 r  6.75  0.23 0.631  646.100 -13.12  52.79  29.74  59.59 -113.158  36.629 353.199
STARLINK-2433 2459362.97969 r  7.04  0.05 0.644  646.100 -13.12  52.79  30.57  56.06 -113.657  36.980 353.519
STARLINK-2315 2459362.98016 r  6.01  0.42 0.654 1088.300 -13.01  52.91  31.01  50.12 -113.827  36.983 353.419
STARLINK-2381 2459362.98016 r  6.31  0.38 0.610 1088.300 -13.01  52.91  30.75  50.63 -112.625  36.126 353.323
STARLINK-2384 2459362.98016 r  6.16  0.17 0.654 1088.300 -13.01  52.91  31.01  48.52 -114.370  37.360 353.352
STARLINK-2427 2459362.98016 r  6.29  0.37 0.637 1088.300 -13.01  52.91  30.88  50.63 -113.164  36.515 353.474
STARLINK-1560 2459363.66866 r  7.36  0.08 0.203 1122.900 -13.71 307.96  26.68 321.96 -124.590  40.228 549.930
STARLINK-1789 2459363.67208 r  7.21  0.30 0.297 1225.800 -14.52 308.80  22.67 295.13 -128.544  35.716 549.407
STARLINK-1789 2459363.67254 r  5.76  0.52 0.347 1128.300 -14.63 308.91  24.43 302.74 -126.352  37.396 549.732
STARLINK-1481 2459363.67646 r  7.29  0.02 0.277 1184.000 -15.54 309.89  23.22 277.35 -128.464  33.150 549.026
STARLINK-1481 2459363.67695 r  6.65  0.19 0.357 1032.300 -15.65 310.01  28.94 293.42 -126.328  34.967 549.373
STARLINK-2422 2459363.67909 r  6.73  0.02 0.301  898.700 -16.14 310.56  38.08 209.87 -121.143  27.189 547.634
STARLINK-1213 2459363.70207 r  4.57  0.02 0.489  680.200 -21.14 316.72  56.26 314.00 -120.723  36.220 549.454
STARLINK-1285 2459363.71495 g  6.83  0.32 0.606  653.700 -23.70 320.47  55.20 251.16 -120.951  32.703 551.082
STARLINK-2242 2459363.72578 g  6.34  0.55 0.488  750.400 -25.70 323.80  44.58 275.20 -122.736  33.832 561.527
STARLINK-2249 2459363.72578 g  6.21  0.54 0.458  750.400 -25.70 323.80  44.48 275.38 -123.075  34.260 562.399
STARLINK-1101 2459363.92772 i  5.46  0.02 0.469  794.900 -24.24  38.61  43.30 101.36 -111.704  31.988 549.188
STARLINK-1102 2459363.93192 i  5.82  0.03 0.371  867.400 -23.44  39.87  38.66  77.17 -110.841  33.943 549.203
STARLINK-1111 2459363.93567 i  5.42  0.03 0.401  802.800 -22.71  40.98  45.52  74.54 -111.868  34.217 549.458
STARLINK-1764 2459363.96032 g  7.53  0.04 0.443  777.800 -17.52  47.80  45.78  84.26 -111.975  33.337 549.224
STARLINK-1136 2459363.97167 r  6.00  0.04 0.427  930.500 -14.93  50.70  32.92  50.37 -111.284  37.644 549.910
STARLINK-2389 2459363.97216 r  7.87  0.16 0.432  910.600 -14.82  50.82  33.50  29.92 -114.378  39.535 538.824
STARLINK-2406 2459363.97552 r  6.63  0.08 0.352 1118.400 -14.03  51.65  24.67  54.57 -109.253  38.666 549.972
STARLINK-2390 2459363.97600 r  7.74  0.18 0.374  852.700 -13.91  51.76  26.64  38.27 -111.924  40.217 550.550
STARLINK-2390 2459363.97647 r  6.33  0.09 0.359 1097.600 -13.80  51.88  25.81  51.16 -109.534  38.622 550.251
STARLINK-1191 2459363.98212 r  6.35  0.09 0.226 1202.800 -12.45  53.24  21.81  67.27 -107.026  35.591 549.638
STARLINK-2453 2459363.98401 r  6.98  0.02 0.420  948.300 -12.00  53.68  31.17  55.04 -111.299  37.973 550.150
STARLINK-1560 2459364.66487 r  7.38  0.02 0.343 1092.300 -12.68 307.13  35.70 303.57 -123.327  36.745 549.238
STARLINK-1504 2459364.66533 r  5.83  0.19 0.393 1006.100 -12.79 307.25  29.52 310.49 -124.851  36.940 549.582
STARLINK-1556 2459364.66816 r  9.26  0.04 0.217 1118.200 -13.46 307.93  26.99 301.79 -126.537  38.119 549.641
STARLINK-1506 2459364.66862 r  6.57  0.05 0.311 1176.300 -13.58 308.04  23.75 294.22 -127.975  35.560 549.513
STARLINK-1481 2459364.67287 r  6.11  0.05 0.336 1161.600 -14.57 309.08  23.50 303.70 -126.729  37.545 549.879
STARLINK-1776 2459364.69574 i  6.82  0.04 0.630  626.200 -19.68 315.03  55.72 278.14 -120.547  33.501 549.052
STARLINK-1099 2459364.91208 g  8.04  0.33 0.395  881.200 -26.90  33.58  33.28  81.71 -110.480  32.809 549.442
STARLINK-1099 2459364.91255 g  7.06  0.03 0.280 1062.300 -26.82  33.73  27.32  72.98 -108.450  34.560 549.729
STARLINK-2182 2459364.91308 g  8.57  0.15 0.536  742.700 -26.73  33.90  46.24  54.88 -113.321  36.170 554.798
STARLINK-1646 2459364.94377 r  6.13  0.08 0.614  656.600 -20.97  43.18  53.74 114.57 -114.667  30.578 548.918
STARLINK-1348 2459364.95316 r  6.25  0.03 0.376  904.900 -18.99  45.77  34.61  83.87 -110.188  33.080 549.457
STARLINK-2589 2459364.97089 r  8.21  0.06 0.227 1010.000 -15.02  50.37  17.80  65.68 -108.431  35.825 351.330
STARLINK-2621 2459364.97089 r  7.92  0.16 0.252 1010.000 -15.02  50.37  17.89  65.69 -108.970  35.426 351.339
STARLINK-2623 2459364.97089 r  7.41  0.22 0.328 1010.000 -15.02  50.37  18.97  66.05 -110.192  34.497 351.182
STARLINK-2641 2459364.97089 r  7.78  0.16 0.288 1010.000 -15.02  50.37  17.89  65.69 -109.603  34.949 351.266
STARLINK-1828 2459364.97325 r  7.25  0.03 0.319 1189.600 -14.48  50.96  22.19  63.02 -107.703  37.884 550.209
STARLINK-1776 2459364.97655 r  7.07  0.05 0.384 1046.300 -13.70  51.77  27.75  39.06 -111.122  39.325 550.380
STARLINK-1191 2459364.97749 r  6.33  0.07 0.262 1000.400 -13.48  51.99  29.37  58.05 -110.018  36.169 549.830
STARLINK-2636 2459364.97749 r  7.42  0.18 0.453 1000.400 -13.48  51.99  29.15  61.51 -112.693  34.350 370.495
STARLINK-2637 2459364.97842 r  6.76  0.19 0.252  869.300 -13.26  52.22  24.33  57.43 -110.579  36.188 371.407
STARLINK-1774 2459364.98077 r  1.57  0.02 0.382 1016.800 -12.70  52.78  28.33  56.41 -109.839  37.474 550.154
STARLINK-1792 2459365.66490 r  6.51  0.41 0.287 1205.600 -12.56 307.22  23.01 286.48 -128.624  34.397 549.000
STARLINK-1792 2459365.66538 r  7.48  0.06 0.354 1078.700 -12.68 307.34  26.82 300.79 -126.433  36.171 549.345
STARLINK-1792 2459365.66585 r  5.04  0.80 0.393 1020.800 -12.79 307.45  28.39 310.05 -124.207  37.842 549.685
STARLINK-1716 2459365.66914 r  6.82  0.03 0.326 1160.800 -13.57 308.25  23.15 296.53 -127.390  36.468 549.475
STARLINK-1801 2459365.67338 r  6.48  0.05 0.340 1168.300 -14.57 309.29  22.92 308.34 -126.095  38.407 549.998
STARLINK-1796 2459365.67527 r  2.25  0.04 0.525  752.200 -15.00 309.75  32.49 308.43 -123.297  35.332 427.081
STARLINK-1255 2459365.67714 r  6.04  0.02 0.228 1059.700 -15.43 310.22  29.07 306.64 -125.582  38.309 549.582
STARLINK-1183 2459365.67808 r  5.82  0.05 0.394 1007.500 -15.65 310.46  28.94 307.92 -124.709  37.128 549.341
STARLINK-2225 2459365.67902 r  6.89  0.15 0.247  949.200 -15.86 310.70  31.14 313.86 -124.089  38.497 481.906
STARLINK-2236 2459365.67902 r  6.47  0.02 0.227  949.200 -15.86 310.70  30.27 313.95 -124.552  38.797 485.930
STARLINK-2251 2459365.67902 r  6.79  0.15 0.270  949.200 -15.86 310.70  31.14 313.86 -123.627  38.194 481.816
STARLINK-2713 2459365.67902 r  6.65  0.15 0.307  949.200 -15.86 310.70  31.14 313.86 -122.997  37.772 481.613
STARLINK-2714 2459365.67902 r  6.75  0.15 0.280  949.200 -15.86 310.70  31.14 313.86 -123.446  38.072 481.747
STARLINK-2521 2459365.68118 r  3.11  0.11 1.158  344.900 -16.35 311.25  53.04 233.67 -119.218  32.700 283.336
STARLINK-2646 2459365.68118 r  3.39  0.20 1.086  344.900 -16.35 311.25  52.99 233.15 -119.878  33.240 283.300
STARLINK-2651 2459365.68118 r  3.11  0.11 1.156  344.900 -16.35 311.25  53.04 233.67 -119.053  32.563 284.209
STARLINK-2672 2459365.68118 r  3.11  0.11 1.151  344.900 -16.35 311.25  53.04 233.67 -118.944  32.474 284.200
STARLINK-2673 2459365.68118 r  3.11  0.11 1.155  344.900 -16.35 311.25  53.04 233.67 -119.034  32.548 284.227
STARLINK-2691 2459365.68118 r  3.11  0.11 1.158  344.900 -16.35 311.25  53.04 233.67 -119.084  32.590 283.574
STARLINK-2695 2459365.68118 r  3.13  0.11 1.136  344.900 -16.35 311.25  53.04 233.67 -119.547  32.971 283.402
STARLINK-2701 2459365.68118 r  3.23  0.14 1.104  344.900 -16.35 311.25  53.29 233.15 -118.510  32.110 282.717
STARLINK-2704 2459365.68118 r  3.15  0.11 1.116  344.900 -16.35 311.25  53.04 233.67 -119.696  33.094 283.350
STARLINK-2720 2459365.68118 r  3.14  0.11 1.122  344.900 -16.35 311.25  53.04 233.67 -118.647  32.225 284.425
STARLINK-2727 2459365.68118 r  3.14  0.11 1.129  344.900 -16.35 311.25  53.04 233.67 -118.673  32.247 282.842
STARLINK-2731 2459365.68118 r  3.13  0.11 1.135  344.900 -16.35 311.25  53.04 233.67 -118.734  32.299 283.392
STARLINK-2732 2459365.68118 r  3.11  0.11 1.157  344.900 -16.35 311.25  53.04 233.67 -119.273  32.746 283.246
STARLINK-2733 2459365.68118 r  3.12  0.11 1.147  344.900 -16.35 311.25  53.04 233.67 -119.431  32.876 283.272
STARLINK-2754 2459365.68118 r  3.13  0.11 1.138  344.900 -16.35 311.25  53.04 233.67 -119.499  32.932 284.460
STARLINK-1471 2459365.92322 r  6.05  0.02 0.419  871.100 -24.86  36.99  34.52  78.62 -110.721  34.905 549.853
STARLINK-1215 2459365.94487 g  7.30  0.28 0.472  855.400 -20.66  43.37  36.91 127.91 -112.828  28.504 548.450
STARLINK-2314 2459365.95621 g  7.58  0.02 0.497  699.300 -18.25  46.47  36.90 348.52 -118.159  38.181 485.206
STARLINK-2401 2459365.96444 r  7.43  0.02 0.405  992.100 -16.42  48.62  29.84  33.81 -111.850  39.113 550.335
STARLINK-1189 2459365.96538 r  6.11  0.02 0.276  955.100 -16.21  48.86  33.85  55.00 -110.829  36.342 549.751
STARLINK-1214 2459365.96538 r  7.34  0.02 0.304  955.100 -16.21  48.86  31.97  50.16 -111.964  36.274 469.927
STARLINK-1188 2459365.96921 r  5.98  0.04 0.271  950.800 -15.33  49.83  34.58  48.31 -111.417  36.915 549.994
STARLINK-1991 2459365.97684 r  6.48  0.04 0.287  915.700 -13.56  51.71  30.17  61.95 -110.360  35.636 486.858
STARLINK-1723 2459365.97874 r  7.40  0.07 0.265 1108.000 -13.11  52.17  24.62  71.36 -107.916  34.701 549.591
STARLINK-1298 2459366.66496 r  6.71  0.02 0.210 1134.200 -12.46 307.31  26.99 303.22 -126.623  38.318 549.611
STARLINK-1183 2459366.67296 r  6.71  0.05 0.265 1348.500 -14.34 309.25  18.12 290.40 -129.981  35.938 549.096
STARLINK-2257 2459366.67438 r  7.30  0.06 0.385 1001.300 -14.67 309.60  29.54 300.67 -125.452  35.992 548.932
STARLINK-1213 2459366.69021 r  5.68  0.03 0.346 1090.600 -18.23 313.68  25.79 204.94 -121.377  26.475 547.980
STARLINK-1870 2459366.70447 r  6.33  0.02 0.676  595.600 -21.23 317.60  48.42 299.93 -120.493  34.764 466.902
STARLINK-1638 2459366.71363 r  6.79  0.03 0.716  559.300 -23.04 320.26  74.29 272.88 -118.639  33.016 548.975
STARLINK-2636 2459366.95855 g  6.24  0.04 0.741  479.200 -17.65  46.96  54.52  14.19 -116.770  34.920 385.197
STARLINK-1964 2459366.95977 g  7.82  0.05 0.705  568.400 -17.39  47.28  57.92 100.21 -115.210  31.431 505.979
STARLINK-1963 2459366.96340 r  7.20  0.02 0.436  721.200 -16.58  48.23  37.04  59.60 -112.781  34.494 507.180
STARLINK-1960 2459366.96391 r  8.32  0.10 0.240 1345.100 -16.46  48.36  19.11  82.92 -104.921  33.357 551.807
STARLINK-1959 2459366.96448 r  5.80  0.02 0.549  547.600 -16.34  48.50  36.49  39.71 -115.016  35.189 380.858
STARLINK-2025 2459366.97241 r  7.28  0.08 0.207 1071.700 -14.52  50.50  26.02  42.60 -110.619  38.379 510.173
STARLINK-1723 2459366.97430 r  7.44  0.04 0.266  998.300 -14.08  50.97  30.56  59.51 -109.975  36.041 549.790
STARLINK-1167 2459366.97717 r  6.46  0.12 0.407  987.700 -13.41  51.67  30.10  40.56 -111.767  38.989 550.568
STARLINK-1167 2459366.97765 r  6.34  0.04 0.370 1040.000 -13.29  51.78  28.85  55.26 -109.399  37.303 550.237
STARLINK-1177 2459366.98051 r  6.67  0.03 0.358 1033.700 -12.62  52.47  28.69  67.61 -108.974  36.222 552.278
STARLINK-1177 2459366.98097 r  7.28  0.02 0.281 1179.500 -12.50  52.58  25.19  78.15 -106.840  34.505 551.970
STARLINK-1168 2459366.98146 r  6.44  0.02 0.400  965.100 -12.39  52.69  31.55  58.62 -110.226  36.917 550.096
STARLINK-1996 2459366.98289 r  6.93  0.04 0.266 1043.900 -12.04  53.03  27.14  65.24 -108.996  35.408 549.583
STARLINK-2435 2459367.66641 r  7.92  0.04 0.310 1066.100 -12.68 307.73  29.04 279.45 -127.061  32.862 548.539
STARLINK-1284 2459367.67022 r  6.40  0.06 0.239 1014.000 -13.59 308.65  28.96 313.17 -124.538  38.659 549.648
STARLINK-2257 2459367.67022 r  6.47  0.20 0.341 1014.000 -13.59 308.65  23.38 309.82 -126.121  38.270 549.379
STARLINK-2401 2459367.67457 r  6.97  0.32 0.356 1058.800 -14.60 309.72  28.17 300.67 -126.394  35.699 549.240
STARLINK-2401 2459367.67503 r  7.20  0.03 0.403  991.700 -14.71 309.84  29.87 313.20 -124.203  37.380 549.565
STARLINK-1292 2459367.67803 r  6.49  0.06 0.280  962.700 -15.39 310.59  32.19 300.26 -125.015  37.056 549.475
STARLINK-1879 2459367.68983 r  5.96  0.02 0.291 1007.600 -18.02 313.64  29.38 189.56 -118.878  25.293 548.000
STARLINK-1587 2459367.69362 r  6.18  0.41 0.638  589.900 -18.84 314.65  62.65 222.16 -119.060  31.109 548.803
STARLINK-1687 2459367.69971 r  6.68  0.03 0.553  639.600 -20.12 316.32  63.17 299.16 -120.565  35.352 548.988
STARLINK-2257 2459367.95122 g  7.24  0.04 0.680  579.500 -19.16  44.88  69.90  86.81 -115.652  33.926 549.236
STARLINK-1981 2459367.95310 g  7.03  0.07 0.614  588.700 -18.76  45.39  60.74  53.85 -115.192  34.019 514.281
STARLINK-1778 2459367.95502 g  6.43  0.08 0.814  493.400 -18.35  45.91  65.56  46.05 -116.347  35.165 454.286
STARLINK-2390 2459367.95963 g  7.82  0.03 0.371  797.000 -17.34  47.13  44.64 141.98 -113.973  29.912 548.786
STARLINK-1180 2459367.96205 r  7.09  0.02 0.326 1122.000 -16.81  47.76  24.49  70.65 -107.891  36.408 549.728
STARLINK-1153 2459367.96501 r  5.88  0.03 0.429  936.800 -16.14  48.52  32.43  41.33 -112.660  38.906 550.509
STARLINK-1153 2459367.96605 r  6.93  0.02 0.313 1111.700 -15.91  48.78  26.29  75.00 -107.712  35.206 549.795
STARLINK-1199 2459367.96758 r  7.95  0.30 0.319 1096.100 -15.56  49.17  23.97  85.29 -107.819  32.277 549.206
STARLINK-1132 2459367.96901 r  5.95  0.13 0.462  870.300 -15.24  49.53  36.06  42.92 -112.682  37.961 550.479
STARLINK-1673 2459367.97390 r  7.29  0.03 0.232 1044.300 -14.11  50.75  28.96  37.34 -111.691  38.528 550.269
STARLINK-1219 2459367.97577 r  6.95  0.05 0.234 1193.000 -13.67  51.20  23.36  70.64 -107.033  35.269 549.489
STARLINK-2070 2459367.98012 r  8.24  0.05 0.320  938.000 -12.64  52.25  27.89  70.09 -109.720  34.371 517.440
STARLINK-2115 2459367.98253 r  7.54  0.18 0.287  972.700 -12.07  52.83  28.97  67.00 -109.569  35.155 518.239
STARLINK-1258 2459368.66975 r  6.60  0.04 0.272 1040.600 -13.36 308.60  26.68 292.74 -126.424  36.329 549.341
STARLINK-2401 2459368.67069 r  6.62  0.02 0.339 1179.900 -13.58 308.83  22.58 311.10 -125.723  38.945 549.873
STARLINK-1135 2459368.68266 g  5.81  0.03 0.320 1022.600 -16.32 311.82  27.39 178.19 -116.962  25.043 547.989
STARLINK-1748 2459368.68895 g  5.50  0.02 0.445  732.700 -17.71 313.46  46.08 156.12 -115.596  30.005 548.290
STARLINK-1308 2459368.70143 g  5.30  0.02 0.690  580.600 -20.36 316.85  67.31  16.41 -116.329  35.095 549.527
STARLINK-1721 2459368.94950 g  7.35  0.09 0.513  672.300 -19.46  44.30  59.73  61.93 -114.169  34.303 549.415
STARLINK-1612 2459368.97387 r  7.11  0.03 0.403  997.600 -14.05  50.62  29.57  41.66 -112.294  39.485 550.260
STARLINK-1612 2459368.97433 r  6.42  0.02 0.382 1027.700 -13.94  50.74  28.91  51.14 -109.963  37.869 549.947
STARLINK-2118 2459368.97574 r  7.84  0.08 0.303 1016.100 -13.62  51.08  26.93  72.37 -108.932  34.186 548.939
STARLINK-1233 2459368.97916 r  6.32  0.03 0.196 1146.900 -12.81  51.91  26.17  47.44 -109.532  38.237 550.123
STARLINK-1857 2459368.97916 r  6.90  0.04 0.324 1146.900 -12.81  51.91  22.97  50.85 -108.205  38.827 550.251
STARLINK-1637 2459368.98250 r  6.72  0.02 0.354 1002.600 -12.02  52.70  31.34  70.51 -109.038  35.077 549.868
STARLINK-1736 2459369.66682 r  6.98  0.14 0.197 1132.300 -12.56 307.95  25.96 314.20 -125.610  39.524 549.774
STARLINK-1149 2459369.66733 r  6.86  0.02 0.341 1044.000 -12.68 308.08  28.16 285.90 -126.682  34.185 548.943
STARLINK-1714 2459369.67112 r  6.61  0.07 0.303  898.700 -13.57 308.99  33.67 306.91 -123.816  37.322 549.559
STARLINK-1153 2459369.67543 r  5.79  0.06 0.363 1076.600 -14.57 310.05  27.09 308.70 -125.933  36.926 549.860
STARLINK-1735 2459369.67873 r  8.40  0.03 0.270 1008.700 -15.32 310.88  29.67 295.25 -125.879  36.764 549.468
STARLINK-2346 2459369.68245 r  6.06  0.07 0.837  456.600 -16.16 311.82  59.53 214.12 -118.374  31.317 430.719
STARLINK-1148 2459369.69477 r  5.28  0.16 0.716  557.100 -18.85 315.06  72.30  17.58 -117.667  33.423 549.205
STARLINK-2351 2459369.69960 r  7.10  0.10 0.652  595.400 -19.86 316.39  46.44 339.70 -118.885  35.931 438.148
STARLINK-1304 2459369.70437 r  5.04  0.02 0.586  647.300 -20.84 317.72  60.36 256.78 -121.172  33.775 549.070
STARLINK-1856 2459369.70675 r  6.34  0.44 0.668  576.200 -21.32 318.40  70.01 236.20 -119.123  31.698 549.078
STARLINK-2483 2459369.71642 g  7.71  0.02 0.645  604.000 -23.20 321.22  58.85 273.43 -120.339  33.563 543.377
STARLINK-1676 2459369.72121 g  6.54  0.03 0.497  674.600 -24.08 322.67  51.54 315.84 -120.573  36.230 549.704
STARLINK-1947 2459369.72261 g  7.97  0.05 0.541  725.100 -24.34 323.09  45.64 287.39 -122.101  34.142 550.205
STARLINK-1621 2459369.74328 g  7.94  0.17 0.381  918.500 -27.78 329.72  35.63 355.12 -117.693  38.965 550.371
STARLINK-1781 2459369.93108 r  5.27  0.10 0.535  669.900 -23.07  38.93  50.72 345.54 -118.494  37.077 549.696
STARLINK-1810 2459369.93454 r  6.00  0.02 0.701  570.400 -22.41  39.96  74.04  42.35 -116.112  34.400 549.510
STARLINK-1982 2459369.94551 r  6.67  0.03 0.694  575.100 -20.22  43.09  67.00  87.79 -115.840  32.123 548.783
STARLINK-1982 2459369.94598 r  6.85  0.02 0.517  676.100 -20.12  43.22  60.06  74.08 -113.833  33.898 549.080
STARLINK-1623 2459369.95957 r  7.52  0.07 0.230 1360.900 -17.23  46.89  19.87  82.21 -104.729  33.997 549.426
STARLINK-2100 2459369.96004 r  8.31  0.07 0.262 1110.600 -17.13  47.01  26.15  73.13 -107.902  34.780 549.275
STARLINK-1589 2459369.96252 r  6.91  0.04 0.371 1018.500 -16.58  47.65  28.50  65.27 -109.334  36.636 549.970
STARLINK-1587 2459369.96654 r  7.58  0.06 0.364  995.600 -15.68  48.68  31.16  69.84 -109.212  35.486 549.628
STARLINK-2101 2459369.96762 r  8.40  0.03 0.265 1181.400 -15.43  48.95  24.26  80.82 -106.849  33.874 549.119
STARLINK-1837 2459369.97099 r  7.00  0.20 0.349 1096.800 -14.66  49.80  24.90  63.36 -108.763  37.575 548.143
STARLINK-1837 2459369.97146 r  7.67  0.02 0.288 1218.500 -14.55  49.92  22.24  73.01 -106.542  35.887 548.024
STARLINK-2362 2459369.97193 r  8.21  0.11 0.326 1326.700 -14.45  50.03  17.06  63.15 -107.411  37.879 440.320
STARLINK-2324 2459369.97899 r  7.84  0.03 0.465  853.500 -12.80  51.75  19.64  61.74 -110.746  37.547 353.419
STARLINK-2359 2459369.97899 r  8.07  0.06 0.398  853.500 -12.80  51.75  19.49  62.88 -109.065  36.369 352.878
STARLINK-2363 2459369.97899 r  7.96  0.06 0.443  853.500 -12.80  51.75  19.49  62.88 -110.123  37.117 353.452
STARLINK-2365 2459369.97899 r  8.02  0.06 0.420  853.500 -12.80  51.75  19.49  62.88 -109.559  36.720 353.344
STARLINK-1162 2459369.97947 r  6.39  0.05 0.331 1173.900 -12.68  51.87  23.97  50.32 -108.362  38.560 550.284
STARLINK-2128 2459369.97947 r  7.50  0.13 0.200 1173.900 -12.68  51.87  26.56  45.25 -109.955  38.361 549.555
STARLINK-1587 2459370.68024 r  7.71  0.04 0.374  996.100 -15.56 311.31  29.70 291.70 -125.852  34.965 549.367
STARLINK-1308 2459370.69296 i  4.40  0.04 0.593  662.600 -18.35 314.62  55.10 207.97 -119.016  30.890 548.744
STARLINK-1843 2459370.70172 i  6.83  0.12 0.553  671.100 -20.19 317.01  53.75   4.72 -117.417  35.865 552.002
STARLINK-1856 2459370.70325 i  7.29  0.02 0.502  713.400 -20.50 317.44  44.21  11.57 -117.154  36.513 549.962
STARLINK-1585 2459370.70420 i  6.09  0.32 0.503  674.700 -20.69 317.71  55.79  45.40 -114.694  34.907 549.304
STARLINK-1791 2459370.90369 g 10.17  0.13 0.470  802.000 -27.67  30.18  40.62  12.12 -116.404  38.735 550.274
STARLINK-1154 2459370.94158 r  6.25  0.28 0.629  613.200 -20.96  41.88  60.24 176.77 -117.201  30.149 548.604
STARLINK-1879 2459370.95939 r  8.24  0.02 0.305 1152.900 -17.21  46.73  24.49  73.56 -107.284  35.619 549.839
STARLINK-1858 2459370.96331 r  7.68  0.54 0.304 1118.500 -16.35  47.75  26.22  77.61 -107.560  34.779 548.102
STARLINK-2118 2459370.96669 r  6.96  0.02 0.389  775.900 -15.59  48.61  38.02  39.99 -113.919  36.182 549.276
STARLINK-1433 2459370.96770 r  6.48  0.02 0.344  873.000 -15.36  48.86  36.44  65.78 -111.099  34.829 549.466
STARLINK-1433 2459370.96816 r  8.17  0.24 0.230 1093.100 -15.26  48.98  27.98  60.16 -108.948  36.541 549.755
STARLINK-2085 2459370.97293 r  7.76  0.02 0.232 1184.500 -14.16  50.17  22.97  68.53 -107.205  35.449 549.731
STARLINK-1162 2459370.97528 r  6.79  0.03 0.367 1021.700 -13.62  50.75  28.62  66.89 -109.201  36.443 549.707
STARLINK-1162 2459370.97575 r  7.18  0.02 0.290 1160.900 -13.51  50.86  24.99  77.04 -107.056  34.728 549.405
STARLINK-1873 2459370.97622 r  7.59  0.03 0.301 1254.100 -13.40  50.97  20.30  63.29 -106.977  38.113 550.328
STARLINK-1589 2459371.67254 r  7.13  0.04 0.386 1036.300 -13.69 309.43  28.20 318.66 -124.425  37.891 549.871
STARLINK-2414 2459371.67254 r  8.28  0.24 0.203 1036.300 -13.69 309.43  27.72 320.71 -124.648  40.117 546.091
STARLINK-1587 2459371.67549 r  7.12  0.06 0.276 1276.200 -14.37 310.16  20.39 286.83 -129.318  35.171 549.400
STARLINK-1587 2459371.67596 r  7.63  0.07 0.330 1160.000 -14.48 310.28  22.96 296.78 -127.159  36.865 549.723
STARLINK-2335 2459371.67596 r  7.44  0.07 0.437 1160.000 -14.48 310.28  22.98 295.42 -125.352  34.451 350.652
STARLINK-2372 2459371.67596 r  7.20  0.07 0.502 1160.000 -14.48 310.28  22.98 296.60 -124.208  35.323 350.802
STARLINK-2397 2459371.67596 r  7.27  0.07 0.471 1160.000 -14.48 310.28  22.98 296.60 -124.791  34.882 350.916
STARLINK-2335 2459371.67643 r  7.18  0.02 0.542  745.900 -14.58 310.39  24.39 304.87 -123.117  36.248 351.025
STARLINK-2397 2459371.67643 r  7.15  0.02 0.551  745.900 -14.58 310.39  24.73 307.79 -122.531  36.667 351.294
STARLINK-1837 2459371.68113 r  6.61  0.05 0.428  938.800 -15.65 311.57  31.66 310.93 -123.468  37.235 545.307
STARLINK-2474 2459371.69002 g  7.08  0.03 0.411  763.800 -17.61 313.88  45.18 173.10 -116.364  29.024 548.494
STARLINK-1028 2459371.70316 g  5.81  0.02 0.591  673.500 -20.37 317.45  52.82  29.08 -115.689  36.771 549.437
STARLINK-1812 2459371.72283 r  6.72  0.03 0.527  747.700 -24.15 323.21  46.02 308.14 -122.293  34.667 549.438
STARLINK-1982 2459371.93728 i  7.17  0.02 0.457  768.700 -21.75  40.55  47.51 357.03 -117.125  37.213 549.652
STARLINK-2102 2459371.94242 r  6.78  0.07 0.668  589.900 -20.73  42.01  71.09 123.29 -115.339  32.328 548.689
STARLINK-2123 2459371.94618 r  6.74  0.03 0.715  557.300 -19.96  43.07  76.65  77.23 -116.527  32.613 548.903
STARLINK-1434 2459371.95997 r  6.41  0.13 0.218 1080.000 -17.04  46.78  29.68  49.89 -109.943  37.575 550.070
STARLINK-2326 2459371.95997 r  6.88  0.30 0.421 1080.000 -17.04  46.78  29.77  49.62 -110.951  37.817 521.440
STARLINK-2345 2459371.96142 r  1.12  0.04 0.711  568.500 -16.72  47.15  39.00  40.13 -114.946  36.738 382.596
STARLINK-1155 2459371.96333 r  5.43  0.17 0.470  854.100 -16.29  47.65  36.98  43.55 -112.784  37.793 549.781
STARLINK-1433 2459371.96333 r  6.04  0.03 0.333  854.100 -16.29  47.65  36.98  44.43 -112.805  36.436 549.822
STARLINK-2339 2459371.96333 r  5.40  0.02 0.602  854.100 -16.29  47.65  39.35  44.51 -113.446  36.352 447.267
STARLINK-2085 2459371.96810 r  7.23  0.10 0.322  893.500 -15.22  48.86  31.58  59.13 -111.075  35.327 549.762
STARLINK-1545 2459371.96906 r  7.28  0.02 0.262 1406.500 -15.00  49.10  16.85  64.10 -105.109  38.295 550.309
STARLINK-1845 2459371.97566 r  7.88  0.12 0.375  994.600 -13.49  50.73  28.72  71.79 -109.453  36.173 549.933
STARLINK-2368 2459372.66627 r  7.19  0.40 0.401  915.200 -12.12 307.96  25.16 286.45 -125.665  34.571 452.315
STARLINK-2375 2459372.66814 r  7.82  0.03 0.470  854.400 -12.56 308.41  29.08 317.32 -123.633  36.594 453.397
STARLINK-2374 2459372.66914 r  5.90  0.68 0.398  945.300 -12.79 308.65  24.61 294.56 -125.772  35.315 453.646
STARLINK-1302 2459372.67109 r  4.56  0.77 0.270 1123.400 -13.25 309.12  24.04 285.14 -127.672  35.495 549.141
STARLINK-2258 2459372.67109 r  7.71  0.06 0.295 1123.400 -13.25 309.12  20.45 285.48 -128.454  33.817 454.077
STARLINK-2489 2459372.67202 r  6.82  0.02 0.268  925.200 -13.47 309.35  26.58 302.10 -125.358  37.160 549.787
STARLINK-1701 2459372.67296 r  6.93  0.26 0.281  925.700 -13.68 309.57  30.70 320.26 -122.919  38.662 549.896
STARLINK-1858 2459372.67296 r  6.15  0.56 0.379  925.700 -13.68 309.57  26.99 320.25 -124.467  38.248 545.196
STARLINK-1837 2459372.67591 r  6.80  0.44 0.281 1277.900 -14.36 310.30  19.86 290.43 -129.235  35.666 545.171
STARLINK-1837 2459372.67637 r  7.30  0.11 0.331 1171.000 -14.47 310.42  22.04 299.19 -127.036  37.353 545.417
STARLINK-1155 2459372.67826 r  5.93  0.04 0.427  937.200 -14.90 310.89  32.61 317.18 -123.613  37.029 549.797
STARLINK-1076 2459372.69179 g  6.08  0.07 0.376  812.300 -17.89 314.38  42.71 198.11 -119.582  27.628 548.118
STARLINK-1663 2459372.69366 g  7.16  0.05 0.546  716.700 -18.29 314.88  49.65 215.05 -119.474  30.231 548.556
STARLINK-1092 2459372.69553 g  6.38  0.06 0.343  835.500 -18.69 315.38  34.07 212.83 -120.756  27.819 548.286
STARLINK-1025 2459372.70274 g  2.84  0.04 0.689  541.700 -20.18 317.36  63.98 288.07 -120.089  34.643 473.796
STARLINK-1701 2459373.66810 r  7.14  0.26 0.192 1180.200 -12.45 308.43  23.70 306.50 -126.937  38.867 549.860
STARLINK-1140 2459373.66903 r  6.50  0.03 0.361 1069.200 -12.67 308.66  26.81 301.84 -126.120  36.484 549.483
STARLINK-1140 2459373.66951 r  6.55  0.03 0.393 1022.800 -12.78 308.77  28.57 318.09 -123.818  38.187 549.829
STARLINK-1156 2459373.67280 r  6.47  0.03 0.331 1155.200 -13.55 309.57  24.12 302.04 -127.174  36.726 549.614
STARLINK-1155 2459373.67327 r  6.40  0.02 0.306 1218.200 -13.66 309.69  21.49 294.88 -128.185  36.386 549.682
STARLINK-1729 2459373.67563 r  6.95  0.08 0.182 1298.500 -14.20 310.26  19.88 299.65 -128.893  38.352 549.844
STARLINK-1025 2459373.68046 r  3.15  0.02 0.391  728.800 -15.30 311.47  34.76 320.08 -121.430  37.418 470.768
STARLINK-1869 2459373.68387 g  7.11  0.06 0.226 1135.300 -16.06 312.34  26.87 196.37 -120.487  24.303 547.887
STARLINK-1852 2459373.69571 i  7.19  0.03 0.456  732.100 -18.63 315.46  47.94  18.63 -115.866  36.494 549.561
STARLINK-2071 2459373.92618 g  7.05  0.09 0.602  622.400 -23.74  37.07  62.81   7.37 -117.013  35.061 549.117
STARLINK-1200 2459373.94015 g  6.23  0.13 0.528  758.100 -21.09  41.17  43.95 121.26 -112.863  30.364 548.995
STARLINK-1200 2459373.94063 g  6.63  0.02 0.427  850.800 -20.99  41.31  39.82  98.42 -110.899  32.208 549.272
STARLINK-2405 2459373.94111 g  7.99  0.04 0.561  636.200 -20.89  41.45  48.77  85.40 -113.142  33.634 467.751
STARLINK-1990 2459373.94678 g  6.57  0.02 0.729  549.500 -19.75  43.03  78.13  38.66 -117.408  32.835 549.552
STARLINK-1990 2459373.94725 g  6.76  0.07 0.558  637.100 -19.65  43.17  66.18  41.23 -115.345  34.611 549.830
STARLINK-1998 2459373.95067 g  7.11  0.04 0.707  563.100 -18.94  44.10  77.41 343.29 -117.810  33.651 549.789
STARLINK-1857 2459373.95713 g  5.91  0.02 0.648  603.000 -17.57  45.83  62.50 184.11 -117.950  31.702 549.036
STARLINK-1606 2459373.96403 r  7.67  0.04 0.377  952.500 -16.06  47.63  33.85  70.73 -109.671  35.083 549.452
STARLINK-2040 2459373.96901 r  7.34  0.05 0.259  989.000 -14.94  48.89  31.99  53.94 -110.526  36.624 549.783
STARLINK-1779 2459373.97234 r  7.49  0.03 0.365 1020.500 -14.18  49.72  20.92  69.31 -108.620  36.710 446.522
STARLINK-1399 2459373.97423 r  7.12  0.02 0.182 1296.100 -13.75  50.19  22.09  61.17 -106.619  37.230 549.993
STARLINK-1090 2459373.98083 r  6.31  0.02 0.370 1051.900 -12.20  51.78  27.06  59.15 -109.512  37.732 550.260
STARLINK-1090 2459373.98130 r  6.53  0.12 0.308 1160.800 -12.09  51.89  25.17  67.61 -107.299  36.062 549.942
STARLINK-1729 2459374.67149 r  7.76  0.02 0.228 1278.500 -13.15 309.28  22.16 282.95 -129.453  35.997 549.356
STARLINK-1418 2459374.93376 r  5.10  0.02 0.598  670.900 -22.28  39.23  52.79 326.38 -120.632  34.806 549.510
STARLINK-1418 2459374.93423 r  5.44  0.04 0.530  717.300 -22.20  39.37  48.92 347.17 -118.493  36.510 549.814
STARLINK-2110 2459374.93619 r  6.46  0.06 0.627  608.100 -21.82  39.94  60.80  17.43 -117.060  34.681 554.415
STARLINK-1998 2459374.94631 r  6.67  0.03 0.606  658.500 -19.81  42.81  55.46 319.71 -119.620  35.253 550.069
STARLINK-1893 2459374.95459 r  6.74  0.41 0.608  623.900 -18.08  45.07  55.73 103.78 -114.636  33.551 553.939
STARLINK-1893 2459374.95505 r  7.42  0.02 0.411  772.200 -17.98  45.19  48.13 111.63 -112.653  31.776 553.749
STARLINK-1846 2459374.96010 r  6.73  0.02 0.442  891.400 -16.89  46.52  35.45  51.03 -111.430  37.063 550.021
STARLINK-1859 2459374.97290 r  6.82  0.02 0.289 1265.600 -14.02  49.76  20.00  70.64 -106.413  37.261 549.942
STARLINK-1444 2459374.97531 r  6.60  0.02 0.215 1325.100 -13.47  50.36  21.16  75.31 -105.389  35.129 549.682
STARLINK-1452 2459374.98121 r  5.44  0.02 0.556  723.500 -12.09  51.77  47.21 132.61 -114.304  29.506 548.769
STARLINK-1545 2459375.66974 r  6.92  0.04 0.348 1119.100 -12.66 308.88  24.24 300.75 -126.405  37.139 549.654
STARLINK-1866 2459375.67068 r  6.51  0.02 0.442  883.700 -12.88 309.11  36.06 306.18 -123.988  35.521 549.443
STARLINK-1049 2459375.67642 r  6.96  0.08 0.204 1257.800 -14.20 310.51  22.33 293.46 -128.789  37.451 549.406
STARLINK-1463 2459375.68261 r  6.18  0.02 0.305  884.100 -15.60 312.06  33.57 320.98 -122.446  38.389 549.924
STARLINK-1872 2459375.70215 i  7.31  0.02 0.437  733.400 -19.78 317.25  52.70  30.44 -114.798  36.044 549.473
STARLINK-2531 2459375.70311 i  5.84  0.02 0.838  461.300 -19.98 317.52  78.61  17.43 -118.084  35.134 436.982
STARLINK-2706 2459375.70798 i  0.03  0.02 0.915  445.300 -20.95 318.89  82.16 183.27 -118.027  33.752 438.437
STARLINK-1848 2459375.71243 r  6.70  0.15 0.640  589.700 -21.82 320.17  68.15 234.89 -119.389  31.422 548.873
STARLINK-1072 2459375.71337 r  4.45  0.30 0.630  596.700 -22.00 320.44  64.56 239.02 -119.636  31.496 548.862
STARLINK-2147 2459375.72745 r  7.26  0.69 0.397  968.600 -24.57 324.68  30.16 256.57 -125.501  32.168 531.017
STARLINK-2203 2459375.72885 r  8.79  0.28 0.520  807.900 -24.81 325.11  37.61 260.12 -122.673  30.853 529.039
STARLINK-1795 2459375.74105 r  7.30  0.20 0.416  791.900 -26.81 329.02  41.73 347.34 -119.149  38.597 550.160
STARLINK-1169 2459375.91049 r  6.58  0.09 0.527  760.500 -26.32  31.97  43.74  44.70 -114.259  37.395 549.896
STARLINK-1169 2459375.91098 r  7.29  0.03 0.482  799.000 -26.24  32.12  41.93  61.57 -111.992  35.656 549.593
STARLINK-1225 2459375.91285 r  8.68  0.60 0.389  875.700 -25.94  32.72  34.45  80.29 -110.574  33.131 549.277
STARLINK-1888 2459375.93132 g  8.44  0.02 0.453  779.300 -22.71  38.43  42.99  88.56 -111.899  33.708 549.610
STARLINK-1402 2459375.93647 g  6.82  0.13 0.499  785.500 -21.73  39.94  43.07 141.12 -114.779  28.253 548.750
STARLINK-1861 2459375.94642 i  6.39  0.06 0.622  600.500 -19.75  42.75  63.09 133.88 -115.780  32.372 549.282
STARLINK-1599 2459375.95799 i  6.61  0.11 0.616  601.800 -17.32  45.88  61.56 324.95 -119.099  35.601 549.572
STARLINK-1934 2459375.96074 r  7.49  0.13 0.373 1070.700 -16.72  46.60  27.02  35.21 -112.569  40.532 550.731
STARLINK-2076 2459375.96169 r  7.44  0.03 0.345  868.400 -16.52  46.84  33.76  62.75 -111.198  34.882 549.735
STARLINK-1449 2459375.96217 r  7.32  0.03 0.227 1256.900 -16.41  46.97  22.45  74.34 -106.181  35.033 549.603
STARLINK-1399 2459375.96475 r  6.46  0.02 0.314  886.400 -15.84  47.63  33.39  33.28 -113.590  37.582 550.052
STARLINK-1835 2459375.96475 r  6.91  0.09 0.402  886.400 -15.84  47.63  29.58  33.76 -112.290  39.485 550.649
STARLINK-2077 2459375.96570 r  7.42  0.04 0.291  939.500 -15.63  47.87  35.38  56.24 -111.048  36.083 550.215
STARLINK-1393 2459375.96876 r  6.96  0.02 0.273  981.100 -14.94  48.65  29.84  28.99 -113.385  38.684 550.255
STARLINK-2093 2459375.96924 r  6.02  0.26 0.391  776.300 -14.83  48.77  38.99  49.60 -113.134  35.506 549.827
STARLINK-1595 2459375.97403 r  7.44  0.03 0.325 1166.500 -13.74  49.95  22.98  63.50 -107.888  37.666 550.153
STARLINK-1595 2459375.97450 r  7.81  0.02 0.268 1294.000 -13.63  50.07  20.60  72.12 -105.673  35.990 549.832
STARLINK-1640 2459375.97745 r  6.95  0.07 0.383 1036.800 -12.95  50.79  28.47  43.04 -110.342  38.473 550.374
STARLINK-2111 2459375.97745 r  6.90  0.15 0.236 1036.800 -12.95  50.79  27.75  37.16 -111.842  38.508 550.393
STARLINK-1452 2459375.97838 r  6.35  0.05 0.228 1073.200 -12.73  51.01  27.64  54.95 -109.504  36.931 549.936
STARLINK-1609 2459375.97932 r  7.65  0.04 0.236 1191.300 -12.51  51.24  23.97  70.85 -107.137  35.278 550.046
STARLINK-1475 2459376.67394 r  6.02  0.06 0.206 1109.600 -13.55 309.92  25.71 311.05 -125.737  39.024 549.876
STARLINK-1777 2459376.67394 r  6.12  0.18 0.321 1109.600 -13.55 309.92  22.37 309.60 -127.200  37.953 549.868
STARLINK-1475 2459376.67440 r  5.87  0.04 0.312  876.100 -13.66 310.03  33.29 309.42 -123.427  37.384 549.598
STARLINK-1092 2459376.67871 r  6.19  0.09 0.373 1049.400 -14.64 311.09  28.16 309.91 -125.600  36.830 549.682
STARLINK-1492 2459376.68200 r  6.53  0.18 0.295  949.000 -15.38 311.92  30.72 297.34 -125.072  36.591 549.637
STARLINK-1462 2459376.68636 i  4.70  0.03 0.569  685.700 -16.35 313.04  50.46 199.06 -119.053  30.540 548.628
STARLINK-2619 2459376.69030 i  6.75  0.08 1.072  373.400 -17.21 314.06  62.19 175.87 -118.085  32.825 351.012
STARLINK-2723 2459376.69030 i  6.84  0.08 0.991  373.400 -17.21 314.06  61.96 175.71 -117.546  32.377 351.454
STARLINK-2658 2459376.69077 i  6.51  0.04 0.864  422.500 -17.31 314.19  64.95 188.58 -117.087  31.853 351.176
STARLINK-2675 2459376.69077 i  6.09  0.04 1.077  422.500 -17.31 314.19  65.71 192.19 -118.680  33.176 351.418
STARLINK-2684 2459376.69077 i  6.14  0.04 1.058  422.500 -17.31 314.19  65.63 191.74 -118.129  32.725 351.086
STARLINK-2722 2459376.69077 i  6.22  0.04 0.988  422.500 -17.31 314.19  65.63 191.74 -117.652  32.329 351.277
STARLINK-2208 2459376.71959 g  9.14  0.28 0.682  609.400 -23.08 322.28  59.64 249.76 -119.359  30.985 529.391
STARLINK-2207 2459376.72146 g  8.29  0.33 0.656  638.000 -23.42 322.84  54.66 256.98 -120.076  31.188 529.472
STARLINK-2176 2459376.72380 g  6.84  0.14 0.560  677.900 -23.84 323.55  53.27 269.17 -121.571  33.725 553.115
STARLINK-1907 2459376.91119 g  6.95  0.02 0.522  754.400 -26.17  32.11  45.69  51.59 -112.848  35.880 550.082
STARLINK-1929 2459376.93030 r  7.87  0.02 0.699  565.200 -22.87  38.04  86.06  68.12 -116.556  33.352 554.706
STARLINK-1846 2459376.95091 r  6.81  0.03 0.674  586.200 -18.80  43.90  66.66  12.49 -116.936  35.565 549.748
STARLINK-1779 2459376.95422 r  6.41  0.02 0.790  492.600 -18.11  44.79  67.43  73.58 -115.422  33.907 446.272
STARLINK-1777 2459376.95515 r  6.92  0.08 0.675  577.600 -17.91  45.04  69.63 105.02 -115.761  33.465 549.048
STARLINK-1449 2459376.95655 r  5.35  0.02 0.566  682.200 -17.61  45.41  54.28 109.03 -113.469  31.936 549.141
STARLINK-1590 2459376.96122 r  7.29  0.20 0.387 1037.100 -16.60  46.64  28.00  34.92 -112.019  39.820 550.747
STARLINK-2077 2459376.96122 r  7.28  0.02 0.325 1037.100 -16.60  46.64  33.09  37.17 -113.405  37.136 550.150
STARLINK-1410 2459376.96217 r  6.51  0.02 0.301  924.500 -16.39  46.88  33.48  59.40 -110.822  35.662 549.547
STARLINK-1588 2459376.96522 r  7.35  0.02 0.413  972.300 -15.71  47.67  30.90  36.78 -111.637  38.662 550.346
STARLINK-2093 2459376.96522 r  7.75  0.06 0.277  972.300 -15.71  47.67  32.60  30.98 -113.165  38.290 550.320
STARLINK-1444 2459376.96571 r  6.01  0.02 0.399  775.000 -15.61  47.79  38.46  54.12 -112.843  35.117 549.721
STARLINK-2030 2459376.96666 r  7.84  0.02 0.366  901.400 -15.39  48.03  31.60  75.33 -110.282  33.497 549.677
STARLINK-1595 2459376.96917 r  5.94  0.60 0.442  906.600 -14.83  48.66  33.89  48.30 -111.959  37.919 550.215
STARLINK-2153 2459376.96964 r  7.79  0.05 0.422  930.800 -14.72  48.78  27.28  55.87 -110.426  37.394 476.385
STARLINK-1898 2459376.97352 r  7.04  0.88 0.378  824.500 -13.84  49.74  27.16  37.22 -112.270  40.265 550.489
STARLINK-1331 2459376.97539 r  6.94  0.02 0.317 1031.400 -13.41  50.20  25.98  77.49 -108.611  33.376 549.427
STARLINK-1343 2459376.97974 r  6.92  0.05 0.219 1215.200 -12.40  51.25  24.16  68.63 -106.978  35.861 549.725
STARLINK-1463 2459377.67333 r  6.64  0.09 0.214 1213.800 -13.33 309.78  22.75 293.81 -128.313  37.249 549.355
STARLINK-1092 2459377.67427 r  6.57  0.29 0.311 1249.700 -13.55 310.01  21.69 309.51 -127.596  38.100 549.908
STARLINK-2157 2459377.67427 r  7.47  0.14 0.202 1249.700 -13.55 310.01  24.41 308.89 -126.176  38.898 549.985
STARLINK-1492 2459377.67764 r  7.24  0.02 0.302 1046.700 -14.32 310.84  25.30 284.79 -126.793  35.004 549.299
STARLINK-1859 2459377.67764 r  7.58  0.05 0.322 1046.700 -14.32 310.84  23.14 288.62 -127.548  35.487 549.460
STARLINK-1883 2459377.67905 r  6.83  0.04 0.365 1077.800 -14.64 311.19  26.94 308.12 -125.702  37.179 554.034
STARLINK-2125 2459377.68233 r  7.89  0.05 0.289  975.600 -15.37 312.01  29.56 295.24 -125.516  36.458 549.576
STARLINK-1595 2459377.68327 r  8.07  0.02 0.340 1037.200 -15.58 312.25  29.99 288.28 -126.625  33.935 549.250
STARLINK-1595 2459377.68373 r  7.20  0.03 0.420  926.100 -15.69 312.37  33.44 302.72 -124.535  35.661 549.573
STARLINK-1739 2459377.68930 i  6.78  0.02 0.281  931.600 -16.91 313.81  33.36 214.01 -121.643  27.057 548.231
STARLINK-2087 2459377.69632 i  6.43  0.16 0.679  566.300 -18.41 315.67  50.14 274.24 -120.936  33.119 465.187
STARLINK-1109 2459377.69679 i  5.64  0.02 0.483  752.600 -18.51 315.80  43.57 273.60 -122.915  32.848 549.109
STARLINK-2185 2459377.69960 i  6.60  0.04 0.339  834.100 -19.09 316.56  42.99 308.89 -122.864  37.200 549.196
STARLINK-1734 2459377.70565 i  6.66  0.04 0.623  624.600 -20.32 318.24  59.25 285.03 -120.661  33.240 548.528
STARLINK-2226 2459377.70847 i  7.49  0.02 0.319  866.600 -20.88 319.04  40.70 231.97 -122.687  28.781 553.419
STARLINK-1477 2459377.71619 r  5.04  0.18 0.480  697.500 -22.37 321.27  52.74 296.85 -121.628  35.566 549.198
STARLINK-1896 2459377.71862 r  6.76  0.07 0.609  630.200 -22.82 321.99  63.63 340.52 -117.824  35.247 549.533
STARLINK-1415 2459377.92460 r  4.78  0.03 0.602  613.500 -23.87  36.24  57.93  57.61 -115.103  33.717 549.460
STARLINK-1620 2459377.92579 r  6.99  0.02 0.410  750.900 -23.66  36.60  50.72 327.69 -120.856  37.439 549.591
STARLINK-1402 2459377.92891 r  5.15  0.03 0.388  776.500 -23.10  37.54  48.31  42.20 -113.669  36.002 549.889
STARLINK-2036 2459377.93454 r  7.67  0.06 0.390 1039.600 -22.05  39.21  27.83 127.45 -110.749  27.567 548.898
STARLINK-2088 2459377.94834 g  7.29  0.02 0.650  597.200 -19.31  43.12  64.88   1.75 -117.627  34.608 549.514
STARLINK-1934 2459377.95173 g  7.72  0.11 0.479  775.500 -18.61  44.04  45.26  16.20 -116.924  38.489 550.304
STARLINK-1934 2459377.95220 g  7.34  0.03 0.564  710.800 -18.51  44.17  47.76  29.43 -114.651  36.833 549.991
STARLINK-2041 2459377.95409 g  7.78  0.02 0.538  709.800 -18.11  44.68  45.72  89.98 -112.990  31.988 549.431
STARLINK-1444 2459377.96193 r  6.26  0.41 0.229 1055.100 -16.43  46.74  29.42  35.69 -111.767  38.730 550.355
STARLINK-2239 2459377.96537 r  8.84  0.03 0.335 1079.100 -15.67  47.62  25.27  74.74 -108.243  35.947 549.243
STARLINK-1083 2459377.97036 r  6.82  0.03 0.361 1106.900 -14.55  48.88  25.74  39.41 -110.178  39.415 550.537
STARLINK-1609 2459377.97036 r  6.59  0.09 0.255 1106.900 -14.55  48.88  31.01  42.98 -111.619  37.562 550.247
STARLINK-1083 2459377.97086 r  5.20  0.69 0.320 1180.300 -14.44  49.00  23.78  57.97 -107.722  37.703 550.198
STARLINK-1110 2459377.97231 r  6.62  0.14 0.415  967.600 -14.11  49.36  30.79  40.81 -111.818  38.769 547.061
STARLINK-2157 2459378.66982 r  7.28  0.07 0.208 1221.200 -12.44 308.94  23.44 296.04 -128.075  37.622 549.581
STARLINK-1027 2459378.67123 r  6.11  0.04 0.311  876.500 -12.77 309.28  33.39 310.39 -123.353  37.477 549.347
STARLINK-1588 2459378.67499 r  7.66  0.03 0.308 1157.000 -13.64 310.19  23.21 285.85 -127.954  34.797 549.282
STARLINK-1588 2459378.67547 r  7.26  0.04 0.372 1046.300 -13.75 310.31  27.05 300.01 -125.745  36.556 549.617
STARLINK-2125 2459378.67734 r  7.66  0.04 0.200 1361.200 -14.17 310.77  19.79 289.79 -129.960  37.025 549.588
STARLINK-1595 2459378.67922 r  7.19  0.07 0.337 1136.000 -14.60 311.24  23.37 296.23 -126.925  36.700 549.745
STARLINK-1898 2459378.68344 r  8.28  0.07 0.303 1111.100 -15.54 312.30  26.20 281.99 -127.664  33.542 548.652
STARLINK-1898 2459378.68390 r  7.70  0.10 0.383  981.700 -15.65 312.42  29.73 292.96 -125.590  35.281 548.953
STARLINK-1906 2459378.69447 g  6.66  0.56 0.684  568.400 -17.94 315.17  67.80 231.25 -118.842  31.772 549.145
STARLINK-1833 2459378.70311 g  8.18  0.31 0.467  724.900 -19.73 317.52  53.01  12.01 -116.037  36.430 549.914
STARLINK-2206 2459378.70409 g  6.67  0.03 0.595  653.200 -19.93 317.80  57.46  42.47 -114.565  35.123 529.727
STARLINK-1773 2459378.71342 g  7.01  0.02 0.727  551.700 -21.77 320.45  79.09 260.65 -118.018  33.170 546.309
STARLINK-1785 2459378.93061 g  6.49  0.07 0.646  620.100 -22.76  37.97  60.88  39.34 -115.822  35.826 549.753
STARLINK-1643 2459378.93538 g  6.71  0.08 0.689  578.400 -21.87  39.37  71.45  52.14 -116.834  35.282 549.764
STARLINK-1835 2459378.95136 i  5.12  0.13 0.613  607.600 -18.67  43.87  60.37 338.04 -118.586  35.956 549.994
STARLINK-1645 2459378.96226 r  7.29  0.06 0.232 1057.000 -16.34  46.75  29.71  33.17 -112.073  38.921 550.484
STARLINK-1331 2459378.96665 r  5.91  0.03 0.308  884.100 -15.37  47.87  35.49  46.96 -112.194  36.538 549.970
STARLINK-1343 2459378.97055 r  6.28  0.08 0.289  915.100 -14.50  48.85  31.52  40.44 -112.531  37.306 549.927
STARLINK-2288 2459378.97055 r  6.42  0.72 0.376  915.100 -14.50  48.85  26.77  40.69 -111.259  39.737 550.630
STARLINK-2288 2459378.97101 r  6.95  0.02 0.349 1114.300 -14.39  48.97  25.95  51.54 -108.910  38.129 550.321
STARLINK-1726 2459378.97480 r  7.24  0.02 0.375 1039.200 -13.53  49.90  26.87  61.89 -109.714  37.757 550.358
STARLINK-1354 2459378.97671 r  6.52  0.57 0.198 1291.600 -13.09  50.37  20.49  65.55 -106.198  36.310 549.839
STARLINK-1060 2459379.67012 r  6.47  0.04 0.207 1232.100 -12.44 309.01  22.48 294.84 -128.441  37.490 549.496
STARLINK-1060 2459379.67059 r  3.73  0.02 0.293 1014.100 -12.55 309.12  27.85 288.94 -126.238  35.808 549.208
STARLINK-2159 2459379.67154 r  6.57  0.10 0.301  896.900 -12.77 309.35  32.42 307.73 -123.795  37.366 549.207
STARLINK-1905 2459379.67200 r  7.23  0.02 0.390 1001.500 -12.88 309.47  29.78 305.56 -125.182  36.404 549.638
STARLINK-2239 2459379.67483 r  7.44  0.02 0.366 1060.800 -13.53 310.15  25.96 297.68 -125.923  36.612 549.092
STARLINK-1921 2459379.67530 r  7.50  0.03 0.297 1195.300 -13.64 310.27  21.81 285.49 -128.391  34.913 548.854
STARLINK-1921 2459379.67625 r  7.07  0.03 0.387 1037.800 -13.85 310.50  27.70 313.97 -123.918  38.326 549.769
STARLINK-1020 2459379.67765 r  6.79  0.08 0.197 1375.000 -14.17 310.85  18.80 289.07 -130.399  36.941 549.351
STARLINK-1898 2459379.67953 r  7.27  0.03 0.328 1164.400 -14.60 311.31  22.75 298.17 -127.243  36.895 549.856
STARLINK-1083 2459379.68051 r  6.19  0.02 0.422  917.700 -14.82 311.56  34.47 305.37 -124.506  35.513 549.461
STARLINK-1083 2459379.68099 r  6.25  0.04 0.456  881.800 -14.93 311.68  35.17 327.54 -122.254  37.252 549.803
STARLINK-1110 2459379.68196 r  5.87  0.37 0.409  982.000 -15.14 311.92  30.16 326.06 -123.112  38.132 547.490
STARLINK-1125 2459379.68438 r  6.18  0.02 0.393  986.500 -15.68 312.54  31.01 306.47 -125.203  36.039 549.711
STARLINK-1125 2459379.68486 r  6.40  0.03 0.424  948.400 -15.79 312.66  31.80 326.11 -122.919  37.763 550.055
STARLINK-2150 2459379.69768 g  7.64  0.02 0.470  724.000 -18.55 316.03  49.45 348.99 -118.965  37.784 549.117
STARLINK-1477 2459379.70856 g  7.55  0.30 0.413  932.500 -20.75 319.05  33.54 211.57 -120.860  28.039 548.130
STARLINK-1804 2459379.71243 r  7.34  0.02 0.522  740.600 -21.51 320.15  47.24 245.53 -122.559  32.708 545.863
STARLINK-1804 2459379.71289 r  7.26  0.02 0.568  709.600 -21.60 320.29  48.16 235.41 -120.617  30.916 545.540
STARLINK-1913 2459379.93192 g  7.01  0.06 0.670  595.400 -22.51  38.29  66.50  40.12 -116.427  35.574 549.694
STARLINK-2095 2459379.93286 g  7.09  0.04 0.583  632.000 -22.33  38.56  58.76  71.32 -114.501  33.384 549.572
STARLINK-2009 2459379.93380 g  7.25  0.06 0.607  616.300 -22.15  38.84  67.36  78.40 -114.877  33.353 549.774
STARLINK-1869 2459379.94010 i  6.48  0.13 0.605  610.000 -20.94  40.66  58.88 128.51 -115.414  32.427 549.128
STARLINK-1745 2459379.94673 i  6.39  0.02 0.480  808.200 -19.62  42.52  30.75  53.15 -111.289  36.624 442.028
STARLINK-1911 2459379.95000 i  8.02  0.02 0.374  894.300 -18.95  43.42  32.34  94.84 -110.340  33.482 549.626
STARLINK-1334 2459379.95187 i  6.31  0.15 0.414  947.500 -18.56  43.93  31.25 105.31 -110.165  30.214 548.976
STARLINK-1739 2459379.96235 r  6.98  0.04 0.422  951.600 -16.32  46.70  31.73  42.00 -112.048  38.685 550.445
STARLINK-1739 2459379.96283 r  7.42  0.02 0.382 1005.500 -16.21  46.83  29.86  59.12 -109.696  36.985 550.115
STARLINK-2288 2459379.96628 r  7.10  0.05 0.453  886.200 -15.45  47.71  35.30  41.37 -112.291  37.886 550.282
STARLINK-2288 2459379.96677 r  7.40  0.05 0.395  953.900 -15.34  47.83  32.72  62.87 -109.998  36.166 549.964
STARLINK-1906 2459379.97112 r  7.08  0.02 0.378 1052.600 -14.37  48.92  26.77  53.49 -110.350  38.735 550.476
STARLINK-1906 2459379.97159 r  7.51  0.08 0.331 1130.600 -14.26  49.04  24.38  65.58 -108.071  37.095 550.148
STARLINK-1945 2459379.97494 r  6.02  0.41 0.403  986.000 -13.49  49.86  30.60  44.33 -110.853  38.153 550.342
STARLINK-1833 2459379.97921 r  7.36  0.03 0.382  983.000 -12.50  50.90  29.97  67.11 -109.631  36.228 549.995
STARLINK-1327 2459379.97972 r  6.75  0.02 0.224 1058.000 -12.38  51.02  30.88  45.94 -110.575  37.840 550.042
STARLINK-1083 2459380.67627 r  4.89  0.83 0.363 1087.300 -13.79 310.50  25.70 305.89 -125.655  37.490 549.859
STARLINK-1110 2459380.67627 r  6.19  0.19 0.310 1087.300 -13.79 310.50  22.04 306.35 -127.925  37.181 547.328
STARLINK-1830 2459380.67909 r  6.98  0.10 0.215 1163.800 -14.43 311.20  22.33 299.47 -127.475  37.683 549.290
STARLINK-1499 2459380.68294 r  6.60  0.03 0.221 1191.800 -15.30 312.16  21.41 295.37 -128.077  37.126 549.394
STARLINK-1808 2459380.68439 r  6.89  0.02 0.339  840.200 -15.62 312.53  33.00 306.89 -123.276  36.887 546.046
STARLINK-1038 2459380.68487 r  6.49  0.03 0.240 1033.600 -15.73 312.66  28.92 326.59 -123.145  39.963 550.108
STARLINK-1039 2459380.69742 r  4.67  0.03 0.620  603.000 -18.43 315.95  70.88 283.41 -120.047  34.693 548.996
STARLINK-1097 2459380.69929 r  3.95  0.40 0.684  584.900 -18.82 316.46  68.95 314.46 -118.751  34.056 549.271
STARLINK-1099 2459380.70306 r  4.79  0.02 0.647  620.300 -19.59 317.49  60.73 320.19 -119.704  34.385 549.525
STARLINK-1022 2459380.70822 r  5.06  0.06 0.605  663.400 -20.62 318.94  53.50 244.05 -120.794  32.125 549.867
STARLINK-1653 2459380.71653 r  7.97  0.05 0.699  563.500 -22.22 321.33  84.07 110.90 -116.345  33.012 549.101
STARLINK-1503 2459380.72237 r  4.37  0.17 0.690  565.200 -23.30 323.07  72.31 304.13 -118.869  34.476 549.199
STARLINK-1364 2459380.92668 g  5.47  0.03 0.491  720.700 -23.46  36.65  50.78  83.63 -112.839  33.270 549.289
STARLINK-1613 2459380.92855 g  6.73  0.07 0.653  614.400 -23.12  37.21  61.81  48.23 -115.490  35.436 549.789
STARLINK-1593 2459380.93661 g  6.93  0.12 0.605  613.500 -21.61  39.59  56.87 119.41 -115.054  32.787 549.039
STARLINK-1593 2459380.93708 g  7.83  0.02 0.393  776.200 -21.52  39.72  45.93 124.73 -113.110  30.998 548.760
STARLINK-1898 2459380.95751 r  7.32  0.08 0.278  936.600 -17.37  45.37  33.14 142.14 -112.961  28.619 548.362
STARLINK-1354 2459380.96726 r  6.23  0.03 0.328  852.500 -15.24  47.89  36.77  40.76 -113.060  36.759 549.942
STARLINK-1039 2459381.69407 r  4.62  0.02 0.457  773.900 -17.66 315.04  45.35 187.25 -117.721  29.154 548.209
STARLINK-1050 2459381.69734 r  5.23  0.04 0.556  724.200 -18.35 315.91  45.76 211.91 -120.724  30.786 548.442
STARLINK-2039 2459381.91368 r  5.27  0.05 0.537  656.300 -25.67  32.54  62.77  19.71 -115.923  35.327 549.947
STARLINK-1039 2459382.68945 r  5.58  0.06 0.435  892.700 -16.61 313.81  34.92 209.96 -120.772  28.470 548.122
STARLINK-2560 2459382.68994 r  6.19  0.02 0.601  497.000 -16.72 313.93  45.87 218.90 -119.894  30.069 349.718
STARLINK-2561 2459382.68994 r  6.02  0.03 0.723  497.000 -16.72 313.93  45.80 218.86 -119.402  30.509 349.690
STARLINK-2571 2459382.68994 r  6.40  0.03 0.495  497.000 -16.72 313.93  43.86 219.20 -120.407  29.605 349.658
STARLINK-2593 2459382.68994 r  5.82  0.03 0.855  497.000 -16.72 313.93  48.22 218.24 -118.919  30.933 349.703
STARLINK-2598 2459382.69527 r  5.67  0.02 1.016  385.200 -17.86 315.34  67.11 262.97 -118.967  32.499 364.981
STARLINK-2612 2459382.69527 r  5.95  0.02 0.802  385.200 -17.86 315.34  66.15 260.38 -119.993  31.634 363.222
STARLINK-2614 2459382.69527 r  5.75  0.02 0.941  385.200 -17.86 315.34  67.11 262.97 -119.390  32.145 363.641
STARLINK-2630 2459382.69527 r  5.67  0.02 1.015  385.200 -17.86 315.34  67.11 262.97 -118.993  32.478 363.706
STARLINK-2499 2459382.69573 r  5.80  0.03 0.974  395.500 -17.96 315.46  67.06 266.19 -119.278  32.379 363.924
STARLINK-2526 2459382.69573 r  5.14  0.50 1.065  395.500 -17.96 315.46  66.84 265.09 -118.496  33.024 363.777
STARLINK-2599 2459382.69573 r  5.99  0.03 0.822  395.500 -17.96 315.46  67.06 266.19 -119.966  31.800 365.799
STARLINK-2601 2459382.69573 r  5.15  0.50 1.060  395.500 -17.96 315.46  66.84 265.09 -118.503  33.018 365.804
STARLINK-2610 2459382.69573 r  5.89  0.03 0.898  395.500 -17.96 315.46  67.06 266.19 -119.650  32.066 363.768
STARLINK-1474 2459382.69807 r  5.19  0.02 0.591  629.500 -18.45 316.09  65.76 266.95 -120.784  34.360 548.850
STARLINK-1797 2459382.69877 r  6.89  0.20 0.519  667.200 -18.59 316.28  55.88 337.53 -119.359  36.804 549.416
STARLINK-2624 2459382.70477 r  6.83  0.07 0.502  653.400 -19.82 317.93  54.92 233.60 -120.807  30.292 507.134
STARLINK-1479 2459382.70620 r  5.35  0.44 0.604  666.700 -20.11 318.33  52.33 212.13 -120.213  31.459 548.676
STARLINK-1479 2459382.70667 r  4.85  0.04 0.502  738.700 -20.20 318.46  49.21 198.95 -118.329  29.645 548.433
STARLINK-1803 2459382.71826 g  7.55  0.04 0.584  669.300 -22.43 321.80  49.35 266.97 -121.401  32.948 548.796
STARLINK-1247 2459382.72065 g  4.98  0.02 0.693  570.300 -22.88 322.51  76.22 297.31 -119.221  32.667 549.287
STARLINK-1294 2459382.93113 g  5.46  0.02 0.533  658.400 -22.65  37.85  51.94  57.57 -114.341  34.121 549.543
STARLINK-2295 2459382.93160 g  7.31  0.03 0.567  699.300 -22.56  37.99  49.69  65.36 -113.747  35.573 556.937
STARLINK-1949 2459382.93534 g  9.19  0.22 0.635  571.400 -21.86  39.09  40.63  91.64 -113.415  33.937 402.300
STARLINK-1949 2459382.93581 g 10.26  0.15 0.376  757.700 -21.77  39.23  33.08 102.12 -111.331  32.100 401.890
STARLINK-1726 2459382.95776 r  7.21  0.03 0.403  772.600 -17.33  45.31  41.15 152.23 -115.104  29.657 549.053
STARLINK-1084 2459382.96042 r  6.91  0.02 0.324 1088.000 -16.76  46.01  24.73  80.62 -108.028  35.391 549.769
STARLINK-1352 2459382.96238 r  7.67  0.11 0.254 1238.200 -16.33  46.52  21.43  79.64 -106.170  33.799 549.220
STARLINK-1098 2459382.96336 r  5.77  0.08 0.464  866.300 -16.12  46.77  35.98  47.72 -112.888  38.060 550.364
STARLINK-1098 2459382.96434 r  9.28  0.21 0.323 1054.600 -15.90  47.02  25.18  85.38 -108.321  34.525 549.694
STARLINK-2511 2459382.96970 r  2.20  0.02 0.246 1013.700 -14.71  48.38  26.92  54.00 -110.038  36.666 544.038
STARLINK-1029 2459382.97017 r  6.68  0.03 0.224 1224.200 -14.60  48.50  20.49  67.17 -106.746  35.488 552.452
STARLINK-1369 2459382.97017 r  6.64  0.03 0.233 1224.200 -14.60  48.50  20.49  67.17 -107.043  35.318 549.706
STARLINK-1553 2459382.97348 r  7.37  0.03 0.295 1275.900 -13.85  49.32  20.94  58.22 -106.702  38.136 550.152
STARLINK-1760 2459382.97770 r  7.52  0.02 0.265 1316.500 -12.88  50.35  21.01  70.30 -105.455  36.212 549.836
STARLINK-1378 2459382.97819 r  6.82  0.07 0.175 1306.600 -12.77  50.47  20.88  58.11 -106.716  37.639 549.789
STARLINK-2189 2459383.67455 r  7.87  0.02 0.249 1229.900 -13.23 310.04  20.40 284.91 -128.972  35.337 548.989
STARLINK-2382 2459383.69141 r  4.44  0.51 0.545  697.200 -16.99 314.29  45.81 189.32 -118.662  30.063 530.121
STARLINK-1799 2459383.69847 r  6.72  0.23 0.607  628.100 -18.48 316.17  55.95 277.86 -120.799  33.868 548.724
STARLINK-2319 2459383.69847 r  5.61  0.78 0.629  628.100 -18.48 316.17  57.66 284.38 -120.796  34.655 476.126
STARLINK-1825 2459383.72053 r  6.73  0.15 0.660  604.400 -22.81 322.44  64.00  31.73 -116.314  35.740 549.479
STARLINK-1098 2459384.67375 r  5.80  0.06 0.341 1147.400 -12.99 309.82  24.54 310.48 -126.521  37.565 549.940
STARLINK-1807 2459384.67375 r  6.63  0.23 0.219 1147.400 -12.99 309.82  25.86 315.59 -124.774  39.218 549.770
STARLINK-1718 2459384.68542 r  1.38  0.02 0.264 1013.000 -15.63 312.72  28.34 297.48 -125.747  37.033 549.105
STARLINK-2399 2459384.69628 r  5.38  0.10 0.703  568.400 -17.98 315.55  70.79  82.55 -116.164  34.407 548.763
STARLINK-1152 2459384.70257 r  4.43  0.64 0.546  698.800 -19.28 317.26  52.72 253.10 -122.017  33.280 548.741
STARLINK-1794 2459384.70257 r  5.09  0.44 0.902  698.800 -19.28 317.26  56.82 252.31 -119.344  32.617 390.800
STARLINK-2029 2459384.93578 r  9.04  0.42 0.650  609.000 -21.80  39.11  62.07 158.39 -116.457  30.399 548.091
STARLINK-1916 2459384.94187 r  6.58  0.44 0.551  654.100 -20.63  40.86  59.54 169.99 -116.623  30.883 549.056
STARLINK-1765 2459384.96114 r  7.86  0.05 0.330 1048.200 -16.64  46.09  29.02  76.83 -108.425  34.780 549.663
STARLINK-1222 2459384.97041 r  6.99  0.02 0.285 1303.300 -14.59  48.46  20.61  58.54 -106.254  37.952 550.453
STARLINK-1209 2459384.97764 r  7.31  0.26 0.363 1083.700 -12.94  50.23  25.55  57.32 -109.540  38.380 550.468
STARLINK-1958 2459384.98051 r  8.07  0.06 0.442  848.700 -12.27  50.93  29.21  67.85 -110.549  35.826 458.472
STARLINK-1766 2459385.67297 r  7.14  0.04 0.195 1237.300 -12.77 309.60  23.13 298.21 -128.224  38.089 549.627
STARLINK-1193 2459385.67390 r  6.58  0.10 0.191 1155.900 -12.99 309.82  25.43 313.55 -125.917  39.600 549.921
STARLINK-1193 2459385.67437 r  6.10  0.03 0.286  915.200 -13.10 309.94  33.34 312.75 -123.549  37.967 549.624
STARLINK-1720 2459385.67727 r  7.86  0.02 0.283 1042.400 -13.76 310.65  26.93 288.85 -126.589  35.853 549.193
STARLINK-1553 2459385.67914 r  7.00  0.03 0.408  985.500 -14.19 311.11  29.88 313.04 -123.557  37.838 549.851
STARLINK-1715 2459385.68058 r  7.04  0.02 0.195 1177.500 -14.51 311.47  24.02 305.51 -126.995  38.737 549.798
STARLINK-2423 2459385.68307 r  6.81  0.05 0.327 1052.400 -15.07 312.09  33.58 321.38 -122.060  38.174 549.485
STARLINK-1656 2459385.69074 g  6.17  0.03 0.569  648.500 -16.76 314.06  62.88  90.01 -114.098  33.175 549.194
STARLINK-1800 2459385.69262 g  6.85  0.02 0.682  585.200 -17.16 314.55  68.60  55.23 -116.551  35.374 549.190
STARLINK-1782 2459385.69709 g  6.89  0.05 0.641  626.100 -18.11 315.74  59.42 308.66 -119.702  34.546 548.855
STARLINK-1940 2459385.70370 g  8.07  0.39 0.328  961.600 -19.47 317.54  33.79 268.63 -125.654  31.676 548.044
STARLINK-1818 2459385.70795 g  7.27  0.08 0.691  577.900 -20.32 318.72  66.29 267.08 -119.341  33.184 548.787
STARLINK-1689 2459385.71660 r  7.48  0.03 0.469  784.200 -22.00 321.21  40.63 278.06 -123.345  33.337 549.223
STARLINK-1151 2459385.72414 r  4.34  0.44 0.345  825.700 -23.38 323.45  40.03 322.99 -121.769  37.988 549.519
STARLINK-1174 2459385.73604 r  8.98  0.23 0.500  693.600 -25.42 327.14  54.21 283.89 -121.850  34.943 549.456
STARLINK-1374 2459385.92976 g  6.76  0.02 0.314  960.600 -22.94  37.28  34.84  75.21 -109.753  34.520 549.445
STARLINK-1339 2459385.93303 g  6.01  0.30 0.511  710.600 -22.34  38.25  50.17  84.31 -112.951  32.927 549.315
STARLINK-1514 2459385.93770 g  8.89  0.25 0.369 1067.700 -21.46  39.62  27.38 139.04 -112.300  25.995 548.572
STARLINK-1214 2459385.96386 r  7.49  0.02 0.573  661.000 -16.07  46.75  32.32  74.80 -112.322  35.339 394.647
STARLINK-2635 2459385.96386 r  7.84  0.02 0.409  661.000 -16.07  46.75  32.63  73.85 -110.331  35.140 528.621
STARLINK-1562 2459385.96683 r  7.65  0.02 0.264  912.500 -15.42  47.51  31.61  52.42 -111.006  36.630 489.889
STARLINK-1234 2459385.96974 r  6.30  0.43 0.361 1029.100 -14.77  48.25  27.34  73.45 -109.021  36.243 549.798
STARLINK-1806 2459385.97404 r  7.21  0.03 0.358 1109.500 -13.80  49.31  24.79  52.84 -109.750  39.048 550.014
STARLINK-1806 2459385.97450 r  7.59  0.08 0.314 1190.900 -13.69  49.43  22.70  63.95 -107.439  37.410 549.724
STARLINK-1548 2459385.97787 r  7.27  0.20 0.231 1047.400 -12.92  50.25  28.66  37.35 -111.676  38.547 550.230
STARLINK-1782 2459385.97787 r  7.33  0.03 0.381 1047.400 -12.92  50.25  28.34  44.18 -110.298  38.500 550.156
STARLINK-2453 2459386.67408 r  6.62  0.02 0.168 1253.600 -12.99 309.83  23.15 311.78 -127.094  39.980 549.685
STARLINK-2396 2459386.67745 r  7.38  0.09 0.249 1139.700 -13.77 310.66  23.59 290.03 -127.710  36.262 548.843
STARLINK-2674 2459386.67838 r  7.55  0.12 0.366 1014.200 -13.98 310.89  26.95 301.70 -126.117  36.177 534.138
STARLINK-2674 2459386.67885 r  7.83  0.02 0.404  994.600 -14.08 311.00  28.33 312.18 -123.871  37.862 534.463
STARLINK-2399 2459386.68748 r  7.28  0.04 0.602  669.400 -16.01 313.18  53.15 228.46 -120.260  31.434 548.265
STARLINK-1752 2459386.69726 r  6.81  0.02 0.610  652.100 -18.11 315.74  53.98 292.04 -120.806  34.086 549.163
STARLINK-1989 2459386.70202 r  6.29  0.08 0.711  562.200 -19.10 317.04  75.68 331.18 -118.894  33.024 546.749
STARLINK-1161 2459386.70536 r  4.42  0.05 0.689  581.200 -19.77 317.96  69.63  37.95 -116.459  35.208 549.220
STARLINK-1204 2459386.70772 r  3.66  0.59 0.625  597.200 -20.25 318.62  65.96  39.36 -116.003  34.172 546.335
STARLINK-1231 2459386.71892 r  4.92  0.05 0.534  677.200 -22.40 321.85  54.61  14.36 -116.537  35.749 548.865
STARLINK-1197 2459386.73796 i  5.20  0.12 0.446  871.500 -25.70 327.71  35.71 343.97 -120.139  38.098 550.285
STARLINK-1927 2459386.73796 i  5.97  0.18 0.411  871.500 -25.70 327.71  35.99 346.15 -118.765  38.936 549.913
STARLINK-1579 2459386.92637 g  8.33  0.08 0.508  791.400 -23.58  36.21  41.36 318.26 -121.595  36.309 549.764
STARLINK-2512 2459386.93160 g  7.47  0.02 0.491  741.400 -22.63  37.79  49.34 350.80 -117.672  36.889 549.330
STARLINK-1524 2459386.94545 g  7.15  0.10 0.616  639.100 -19.97  41.77  53.97  92.78 -114.321  31.796 549.279
STARLINK-1765 2459386.95117 g  7.29  0.03 0.625  611.700 -18.80  43.35  64.28   6.50 -117.637  36.196 549.243
STARLINK-1029 2459386.95327 g  6.27  0.03 0.512  783.500 -18.37  43.92  42.18 324.02 -121.814  35.968 552.646
STARLINK-1806 2459386.96961 r  6.94  0.05 0.436  917.100 -14.83  48.17  33.42  50.52 -111.672  37.782 550.102
STARLINK-1806 2459386.97009 r  7.60  0.04 0.373 1002.100 -14.72  48.30  30.33  67.03 -109.381  36.054 549.807
STARLINK-2616 2459386.97294 r  6.96  0.07 0.411  663.800 -14.08  49.00  28.06  64.11 -112.174  34.469 351.102
STARLINK-2618 2459386.97294 r  6.77  0.03 0.563  663.800 -14.08  49.00  31.03  66.55 -113.246  33.626 350.863
STARLINK-2715 2459386.97294 r  7.23  0.11 0.301  663.800 -14.08  49.00  26.44  63.25 -110.994  35.368 351.315
STARLINK-2748 2459386.97294 r  6.81  0.06 0.480  663.800 -14.08  49.00  29.93  65.76 -112.707  34.054 350.981
STARLINK-1771 2459386.97438 r  6.38  0.05 0.367 1080.800 -13.75  49.36  25.52  55.01 -109.962  38.807 550.002
STARLINK-2627 2459386.97438 r  7.02  0.15 0.219 1080.800 -13.75  49.36  22.28  57.79 -109.893  36.547 351.500
STARLINK-2629 2459386.97438 r  6.34  0.23 0.249 1080.800 -13.75  49.36  23.90  58.55 -110.494  36.114 351.556
STARLINK-2741 2459386.97438 r  6.51  0.17 0.327 1080.800 -13.75  49.36  24.79  59.13 -111.616  35.286 351.327
STARLINK-2743 2459386.97438 r  6.74  0.03 0.445 1080.800 -13.75  49.36  26.36  60.09 -112.719  34.444 351.138
STARLINK-2751 2459386.97438 r  6.64  0.17 0.283 1080.800 -13.75  49.36  24.76  59.03 -111.044  35.711 351.148
STARLINK-2756 2459386.97438 r  6.34  0.19 0.380 1080.800 -13.75  49.36  25.18  59.32 -112.177  34.860 351.113
STARLINK-1771 2459386.97485 r  6.66  0.03 0.320 1163.400 -13.64  49.48  23.51  65.02 -107.667  37.161 549.699
STARLINK-2708 2459386.97677 r  5.66  0.02 0.497  831.700 -13.21  49.94  30.31  56.85 -113.517  34.479 351.318
STARLINK-2726 2459386.97677 r  5.34  0.21 0.411  831.700 -13.21  49.94  28.50  56.30 -112.905  34.948 351.238
STARLINK-1752 2459386.97821 r  7.58  0.09 0.392 1011.900 -12.87  50.29  29.51  44.95 -110.575  38.297 550.341
STARLINK-1221 2459387.67187 r  6.48  0.02 0.431  920.700 -12.45 309.26  32.33 301.96 -123.950  36.380 549.528
STARLINK-1811 2459387.67894 r  7.40  0.03 0.303  917.400 -14.07 310.98  31.29 301.27 -124.493  36.816 549.173
STARLINK-1717 2459387.68129 r  7.41  0.02 0.201 1184.000 -14.60 311.57  25.43 300.43 -127.424  38.231 549.719
STARLINK-1806 2459387.68468 r  7.40  0.03 0.450  890.500 -15.36 312.42  34.96 325.43 -121.899  37.601 549.060
STARLINK-2424 2459387.68528 r  8.17  0.11 0.226 1329.900 -15.50 312.57  20.30 280.76 -130.118  35.583 548.875
STARLINK-2028 2459387.68835 r  7.33  0.04 0.424  624.600 -16.17 313.36  33.69 201.94 -119.662  28.268 348.310
STARLINK-2044 2459387.68835 r  7.08  0.09 0.629  624.600 -16.17 313.36  34.27 201.26 -118.533  29.318 348.896
STARLINK-2091 2459387.68835 r  7.14  0.04 0.501  624.600 -16.17 313.36  33.69 201.94 -119.184  28.718 348.604
STARLINK-1163 2459387.69969 r  4.68  0.02 0.771  506.200 -18.59 316.36  64.65 291.69 -119.239  34.086 482.884
STARLINK-1161 2459387.70063 r  4.63  0.02 0.610  605.600 -18.78 316.61  64.14 301.65 -119.931  35.001 549.223
STARLINK-1962 2459387.70160 r  6.66  0.02 0.557  721.000 -18.98 316.88  47.36 321.93 -120.991  35.537 549.520
STARLINK-1962 2459387.70208 r  7.41  0.02 0.484  778.500 -19.08 317.01  44.69 341.78 -118.732  37.280 549.862
STARLINK-2105 2459387.71448 r  6.94  0.03 0.634  599.500 -21.54 320.50  65.13 258.87 -120.049  32.086 548.627
STARLINK-2055 2459387.71784 r  7.46  0.02 0.410  777.400 -22.18 321.48  39.23 247.24 -122.809  30.772 548.383
STARLINK-2071 2459387.72655 r  6.19  0.08 0.576  690.400 -23.76 324.09  50.91 329.88 -119.766  35.759 549.188
STARLINK-1758 2459387.93141 r  6.74  0.02 0.589  656.400 -22.70  37.69  50.66   1.06 -116.811  36.850 550.177
STARLINK-2624 2459387.93734 r  7.43  0.03 0.464  805.400 -21.59  39.43  37.94  77.62 -111.603  35.150 544.907
STARLINK-1656 2459387.96201 r  7.20  0.13 0.397 1012.900 -16.55  46.20  28.93  33.38 -111.946  39.460 550.435
STARLINK-1177 2459390.67118 r  6.34  0.10 0.261 1096.400 -12.22 308.95  23.79 291.48 -127.186  36.166 549.261
STARLINK-2103 2459390.67165 r  7.16  0.03 0.375 1025.400 -12.33 309.06  28.95 302.46 -125.756  36.060 548.896
STARLINK-2103 2459390.67212 r  6.97  0.04 0.411  977.000 -12.44 309.18  30.18 312.97 -123.525  37.743 549.211
STARLINK-1974 2459390.67454 r  7.08  0.12 0.513  762.400 -13.00 309.76  25.28 307.55 -124.016  35.404 349.773
STARLINK-2012 2459390.67454 r  6.65  0.29 0.556  762.400 -13.00 309.76  25.33 307.63 -122.816  36.284 350.486
STARLINK-2019 2459390.67454 r  6.68  0.29 0.540  762.400 -13.00 309.76  25.33 307.63 -123.384  35.875 350.442
STARLINK-2348 2459390.67454 r  4.64  1.07 0.247  762.400 -13.00 309.76  27.67 311.41 -124.168  38.218 435.755
STARLINK-1938 2459390.67649 r  6.86  0.03 0.345 1115.800 -13.45 310.24  25.31 302.52 -126.654  36.686 549.551
STARLINK-2293 2459390.68133 r  7.24  0.17 0.261  914.500 -14.55 311.43  25.64 301.11 -125.136  37.275 437.887
STARLINK-2372 2459390.68375 r  6.96  0.03 0.406  736.500 -15.10 312.04  31.30 292.58 -123.559  35.479 439.956
STARLINK-1206 2459390.68472 r  6.91  0.06 0.328 1098.400 -15.31 312.28  26.89 291.96 -127.221  34.786 549.253
STARLINK-1206 2459390.68520 r  6.00  0.03 0.394  996.500 -15.42 312.40  30.16 308.58 -125.002  36.553 549.586
STARLINK-2001 2459390.69093 g  7.97  0.02 0.348  819.200 -16.68 313.88  39.43 224.06 -121.734  28.662 548.917
STARLINK-1639 2459390.69709 g  7.77  0.02 0.564  702.700 -17.99 315.50  47.29 256.34 -121.719  32.340 548.766
STARLINK-2350 2459390.69809 g  7.00  0.02 0.711  559.700 -18.20 315.77  76.59 267.94 -118.808  33.723 549.086
STARLINK-1997 2459390.69951 g  6.91  0.02 0.677  587.100 -18.50 316.15  69.47 306.56 -119.626  33.225 549.580
STARLINK-2352 2459390.70142 g  7.42  0.02 0.495  693.700 -18.90 316.67  51.29 290.14 -121.807  35.104 549.191
STARLINK-2368 2459390.71350 g  7.70  0.02 0.551  732.900 -21.31 320.06  45.40 242.69 -121.426  31.225 548.643
STARLINK-1236 2459390.71930 g  5.68  0.02 0.556  685.600 -22.41 321.75  54.12 293.35 -121.795  33.266 548.886
STARLINK-1236 2459390.71977 g  5.39  0.03 0.617  648.700 -22.50 321.89  56.24 310.51 -119.719  35.024 549.203
STARLINK-1269 2459390.72411 g  3.88  0.96 0.469  780.000 -23.29 323.18  43.61 353.14 -118.060  37.366 550.200
STARLINK-2066 2459390.72469 g  7.40  0.07 0.661  587.500 -23.39 323.36  61.03  17.57 -117.376  34.378 549.307
STARLINK-1226 2459390.90523 i  7.83  0.02 0.512  772.000 -27.17  29.34  40.98  67.83 -112.738  36.180 549.899
STARLINK-1217 2459390.91556 i  5.64  0.02 0.366  832.200 -25.57  32.70  36.51 336.24 -120.313  38.775 550.257
STARLINK-1971 2459390.94107 g  7.16  0.02 0.494  680.600 -21.00  40.41  47.27 135.67 -114.730  31.337 548.879
STARLINK-1258 2459390.94439 g  6.72  0.03 0.383 1055.500 -20.35  41.35  26.85 137.54 -111.036  27.058 548.455
STARLINK-1257 2459390.94677 g  5.28  0.14 0.673  581.700 -19.87  42.02  75.32 110.50 -115.589  32.728 549.208
STARLINK-1656 2459390.94959 g  6.92  0.21 0.501  684.200 -19.30  42.80  56.10 112.74 -113.869  32.221 549.054
STARLINK-2104 2459390.96203 r  6.72  0.04 0.426  943.700 -16.68  46.13  32.06  40.85 -112.553  38.935 549.989
STARLINK-2104 2459390.96251 r  7.07  0.25 0.396  982.200 -16.58  46.26  30.13  59.38 -110.182  37.244 549.672
STARLINK-2104 2459390.96299 r  8.00  0.04 0.322 1098.000 -16.47  46.38  25.86  75.04 -107.931  35.504 549.359
STARLINK-1423 2459390.97200 r  5.05  0.69 0.377 1043.900 -14.47  48.67  28.31  49.56 -109.908  38.103 550.271
STARLINK-1307 2459390.97247 r  6.28  0.02 0.304  912.100 -14.37  48.79  31.83  56.54 -111.069  35.775 549.783
STARLINK-1681 2459390.97672 r  6.83  0.04 0.211 1100.500 -13.40  49.83  26.62  48.99 -109.798  37.765 549.875
STARLINK-1453 2459390.97956 r  6.48  0.02 0.443  896.600 -12.74  50.52  34.00  56.17 -111.624  37.400 550.224
STARLINK-1997 2459390.98098 r  7.93  0.08 0.304 1218.600 -12.41  50.86  23.33  59.85 -107.032  37.312 550.148
STARLINK-1667 2459391.68385 r  8.01  0.08 0.247 1134.100 -15.11 312.00  25.26 289.36 -127.597  36.396 549.276
STARLINK-2133 2459391.68573 r  6.93  0.12 0.397  968.700 -15.53 312.48  29.51 319.38 -124.353  37.484 549.387
STARLINK-1165 2459391.69821 g  5.43  0.02 0.638  597.400 -18.22 315.74  64.44 284.81 -120.039  34.298 549.060
STARLINK-1225 2459391.70389 g  5.56  0.02 0.629  637.300 -19.40 317.29  58.04 320.68 -119.642  34.831 549.288
STARLINK-1907 2459391.70674 g  5.97  0.03 0.638  589.400 -19.97 318.08  74.95 313.98 -119.261  35.148 549.412
STARLINK-2013 2459391.70863 g  6.88  0.03 0.704  564.000 -20.35 318.61  76.51 344.93 -117.732  33.784 546.889
STARLINK-2089 2459391.71196 g  6.39  0.59 0.651  591.800 -21.01 319.55  61.49 193.27 -117.739  30.601 549.302
STARLINK-1416 2459391.71680 g  5.37  0.03 0.682  568.800 -21.94 320.95  78.51 213.87 -118.516  31.469 549.103
STARLINK-1875 2459391.71830 g  6.38  0.50 0.597  649.400 -22.22 321.39  53.10 267.43 -121.133  33.310 549.246
STARLINK-2199 2459391.71879 g  6.04  0.02 0.681  602.000 -22.31 321.54  57.25 298.39 -119.472  33.111 527.828
STARLINK-2199 2459391.71928 g  5.68  0.05 0.462  744.200 -22.40 321.68  45.76 317.92 -120.159  35.742 528.144
STARLINK-2066 2459391.71978 g  7.01  0.21 0.569  688.100 -22.50 321.83  52.82 304.09 -121.613  33.944 549.192
STARLINK-2208 2459391.71978 g  6.71  0.30 0.639  688.100 -22.50 321.83  52.66 302.88 -119.900  33.490 527.986
STARLINK-2066 2459391.72025 g  6.35  0.25 0.583  679.500 -22.58 321.97  53.71 325.24 -119.496  35.691 549.514
STARLINK-1415 2459391.72499 g  5.15  0.02 0.654  596.000 -23.45 323.39  69.80 343.15 -117.698  34.571 549.250
STARLINK-1844 2459391.72782 g  9.36  0.25 0.676  579.700 -23.95 324.25  68.84   3.22 -117.487  35.532 546.874
STARLINK-1419 2459391.74449 g  6.01  0.04 0.428  884.500 -26.69 329.54  36.92 340.77 -119.394  38.432 550.362
STARLINK-1759 2459391.92799 g  7.02  0.02 0.618  630.500 -23.50  36.54  59.35  15.38 -116.867  36.430 550.018
STARLINK-1245 2459391.94651 g  5.92  0.02 0.540  738.200 -19.98  41.93  44.70  60.68 -113.410  36.261 549.917
STARLINK-2012 2459391.95970 g  7.65  0.02 0.393  750.700 -17.24  45.51  33.79 318.30 -121.491  37.169 354.274
STARLINK-2019 2459391.95970 g  7.83  0.02 0.332  750.700 -17.24  45.51  32.03 318.06 -122.101  37.583 354.038
STARLINK-1741 2459391.96974 r  8.15  0.04 0.329 1008.600 -15.04  48.09  27.19  79.03 -108.876  33.209 549.053
STARLINK-1997 2459391.97653 r  7.70  0.03 0.363 1017.500 -13.50  49.78  27.95  72.54 -109.108  36.057 549.937
STARLINK-1246 2459391.97701 r  6.24  0.02 0.335 1174.100 -13.39  49.89  22.96  52.57 -108.856  39.163 550.424
STARLINK-1746 2459391.98174 r  6.92  0.23 0.222 1118.100 -12.29  51.03  26.02  58.85 -108.678  36.676 549.832
STARLINK-2104 2459392.67269 r  7.10  0.04 0.385 1039.800 -12.55 309.19  28.11 318.12 -124.580  37.808 549.579
STARLINK-1622 2459392.67565 r  4.83  1.19 0.258 1192.100 -13.24 309.91  21.37 283.87 -128.532  35.266 548.959
STARLINK-2405 2459392.67612 r  7.22  0.02 0.185 1263.000 -13.35 310.02  23.18 299.94 -128.312  38.491 549.798
STARLINK-1159 2459392.67753 r  6.18  0.02 0.266  951.200 -13.67 310.37  29.95 315.15 -123.707  38.417 549.744
STARLINK-1953 2459392.67753 r  6.99  0.02 0.356  951.200 -13.67 310.37  24.84 316.33 -125.258  38.522 545.781
STARLINK-1423 2459392.68237 r  6.38  0.04 0.418  962.000 -14.77 311.57  31.29 319.08 -123.342  37.652 549.935
STARLINK-1394 2459392.68845 r  5.06  0.02 0.282  986.700 -16.12 313.11  32.13 195.31 -119.834  25.697 548.034
STARLINK-1669 2459392.69980 r  7.20  0.03 0.531  684.700 -18.55 316.11  47.55 261.58 -121.818  32.297 548.645
STARLINK-2013 2459392.70410 r  6.70  0.04 0.614  653.600 -19.44 317.28  54.63 307.78 -120.259  34.788 547.045
STARLINK-2109 2459392.72131 g  6.86  0.02 0.708  563.600 -22.79 322.22  76.56 293.74 -118.027  33.639 549.411
STARLINK-1258 2459392.93591 r  4.95  0.43 0.604  656.800 -22.11  38.88  52.39 101.34 -114.098  31.439 549.135
STARLINK-1256 2459392.94175 g  5.56  0.02 0.548  729.400 -20.98  40.57  47.04 318.78 -120.423  36.053 549.650
STARLINK-1238 2459392.94980 g  4.96  0.26 0.707  560.200 -19.37  42.83  75.40 113.15 -116.457  33.498 549.184
STARLINK-1748 2459392.95268 g  7.55  0.02 0.490  820.700 -18.78  43.61  39.25 135.14 -113.449  28.551 548.670
STARLINK-1201 2459392.95409 g  5.67  0.02 0.518  664.400 -18.49  44.00  49.26 142.20 -115.307  31.244 549.149
STARLINK-1201 2459392.95456 g  6.36  0.02 0.325  857.000 -18.39  44.12  38.92 140.78 -113.418  29.413 548.876
STARLINK-1741 2459392.96557 r  7.73  0.03 0.280  986.900 -16.03  47.02  31.76  64.34 -109.833  35.528 549.538
STARLINK-2485 2459392.96706 r  7.47  0.05 0.351  735.000 -15.70  47.40  33.13  58.32 -112.114  35.355 401.761
STARLINK-2487 2459392.96706 r  6.19  0.02 0.591  735.000 -15.70  47.40  38.07  59.74 -114.029  33.913 403.140
STARLINK-2488 2459392.96856 r  5.19  0.47 0.341  735.100 -15.36  47.78  31.76  54.13 -112.298  35.631 403.834
STARLINK-1749 2459392.96903 r  7.04  0.05 0.394  793.800 -15.26  47.90  37.48  60.76 -112.213  34.681 548.850
STARLINK-2430 2459392.97053 r  5.15  0.20 0.464  615.200 -14.92  48.28  35.08  50.05 -113.770  35.050 404.926
STARLINK-2064 2459392.97382 r  7.20  0.04 0.301 1264.700 -14.18  49.10  20.44  59.83 -107.031  38.432 550.267
STARLINK-1677 2459392.97430 r  7.62  0.07 0.247 1112.500 -14.07  49.22  25.51  67.36 -108.115  35.454 549.611
STARLINK-1224 2459392.97665 r  5.09  0.68 0.401  950.900 -13.53  49.80  31.46  65.28 -110.173  36.459 549.601
STARLINK-1680 2459392.97853 r  7.03  0.02 0.181 1281.800 -13.10  50.26  22.24  59.33 -106.910  37.422 549.881
STARLINK-1660 2459392.98184 r  7.20  0.08 0.268  990.700 -12.33  51.05  30.98  59.27 -110.078  36.041 549.752
STARLINK-1411 2459393.67324 r  6.77  0.06 0.295 1223.000 -12.68 309.26  21.13 288.48 -128.588  35.442 549.365
STARLINK-1075 2459393.67709 r  4.96  0.36 0.316  689.800 -13.57 310.19  26.02 311.26 -122.701  37.283 337.920
STARLINK-1421 2459393.68098 r  6.62  0.04 0.275 1340.800 -14.46 311.16  18.24 294.81 -129.582  36.771 549.576
STARLINK-1586 2459393.68242 r  7.71  0.07 0.232 1048.000 -14.78 311.51  29.43 326.00 -123.455  39.983 549.957
STARLINK-1850 2459393.68531 r  7.24  0.07 0.237 1020.000 -15.43 312.24  32.27 322.27 -123.707  39.482 549.756
STARLINK-2089 2459393.70374 r  9.20  0.49 0.581  679.700 -19.37 317.11  54.11 324.20 -119.300  35.758 550.125
STARLINK-1408 2459393.70468 r  5.23  0.02 0.578  687.400 -19.56 317.37  52.04 322.99 -119.654  35.754 549.579
STARLINK-2204 2459393.70852 r  5.68  0.02 0.415  744.400 -20.34 318.45  44.53 351.75 -117.442  36.817 570.538
STARLINK-1621 2459393.71098 r  5.92  0.72 0.513  771.100 -20.83 319.14  42.98 212.66 -120.355  29.847 548.404
STARLINK-1451 2459393.71335 r  4.81  0.07 0.543  643.700 -21.29 319.82  62.39 216.55 -119.654  30.197 548.653
STARLINK-1451 2459393.71382 r  4.60  0.02 0.725  550.900 -21.38 319.95  72.75 212.32 -117.731  32.014 548.953
STARLINK-1441 2459393.72141 r  4.64  0.02 0.681  579.400 -22.81 322.18  68.78 275.27 -119.526  32.828 549.177
STARLINK-1785 2459393.72614 r  7.04  0.02 0.460  727.600 -23.67 323.60  47.04 290.00 -122.370  35.201 548.990
STARLINK-1914 2459393.72812 r  6.63  0.02 0.521  659.500 -24.02 324.20  56.04 327.50 -119.809  36.463 549.322
STARLINK-1593 2459393.74033 r  7.27  0.16 0.435  729.800 -26.07 328.04  49.78 328.92 -120.470  37.297 549.667
STARLINK-1257 2459393.93362 i  5.74  0.02 0.475  839.700 -22.60  38.19  37.64 333.22 -121.169  37.288 549.993
STARLINK-1245 2459393.93697 i  4.72  0.03 0.524  655.700 -21.97  39.18  51.35 313.73 -120.418  35.930 549.850
STARLINK-2124 2459393.94235 r  6.74  0.11 0.689  582.300 -20.93  40.73  67.97  23.83 -116.069  34.946 549.478
STARLINK-1420 2459393.94286 r  6.17  0.14 0.511  763.800 -20.83  40.87  41.01  11.21 -115.628  38.071 550.435
STARLINK-1289 2459393.94333 r  5.26  0.10 0.544  666.500 -20.74  41.01  50.67  15.22 -116.856  35.766 549.661
STARLINK-1755 2459393.95279 r  6.77  0.15 0.534  677.400 -18.82  43.64  57.95  86.73 -113.574  33.257 549.284
STARLINK-1733 2459393.96879 r  6.89  0.59 0.291  924.600 -15.38  47.84  33.96  32.83 -113.183  37.861 550.139
STARLINK-1677 2459393.96982 r  7.17  0.10 0.257  996.500 -15.15  48.10  31.26  54.68 -110.390  36.591 549.821
STARLINK-1278 2459393.97836 r  6.79  0.02 0.264 1018.600 -13.21  50.21  32.19  64.02 -109.563  35.837 549.716
STARLINK-2069 2459393.98166 r  6.76  0.03 0.364 1065.000 -12.44  51.01  27.78  52.51 -109.328  37.738 550.397
STARLINK-1281 2459393.98213 r  6.44  0.05 0.277  962.600 -12.33  51.12  29.02  55.63 -110.547  36.120 549.590
STARLINK-2483 2459393.98260 r  7.12  0.02 0.193 1339.700 -12.22  51.24  18.95  66.43 -105.573  36.244 549.747
STARLINK-1732 2459393.98351 r  8.23  0.05 0.456  818.500 -12.01  51.45  38.70 353.46 -118.692  37.770 550.011
STARLINK-2001 2459394.67363 r  6.27  0.40 0.295 1237.700 -12.78 309.28  21.85 294.62 -128.639  35.866 549.990
STARLINK-2001 2459394.67410 r  6.42  0.08 0.343 1141.100 -12.89 309.40  23.81 304.48 -126.410  37.562 550.332
STARLINK-1863 2459394.67742 r  7.77  0.05 0.300  989.900 -13.65 310.20  29.07 289.74 -125.912  35.844 549.341
STARLINK-1838 2459394.68073 r  6.88  0.12 0.206 1270.200 -14.41 311.02  20.11 293.65 -129.032  37.206 549.704
STARLINK-1246 2459394.68216 r  6.92  0.02 0.307 1164.500 -14.73 311.38  24.86 292.46 -128.010  34.922 549.199
STARLINK-1862 2459394.68270 r  7.50  0.02 0.220 1071.300 -14.85 311.51  29.24 323.32 -123.986  39.948 550.019
STARLINK-1246 2459394.68317 r  1.00  0.02 0.394 1019.700 -14.96 311.63  29.84 321.01 -123.231  38.548 549.905
STARLINK-1887 2459394.68694 r  6.83  0.07 0.313  869.400 -15.80 312.59  33.25 318.26 -122.579  38.070 549.542
STARLINK-1633 2459394.69480 g  7.10  0.48 0.550  734.200 -17.51 314.63  45.88 224.85 -121.381  31.150 548.366
STARLINK-2294 2459394.70048 g  5.25  0.09 0.658  475.600 -18.71 316.15  56.43 324.83 -119.823  36.034 353.267
STARLINK-2301 2459394.70048 g  5.27  0.07 0.789  475.600 -18.71 316.15  59.27 326.03 -119.256  35.616 352.773
STARLINK-2281 2459394.70143 g  6.03  0.16 1.058  364.800 -18.91 316.41  69.90 324.61 -118.267  34.617 352.754
STARLINK-2283 2459394.70143 g  6.14  0.16 0.946  364.800 -18.91 316.41  70.10 324.41 -118.779  35.008 353.055
STARLINK-2284 2459394.70143 g  6.38  0.16 1.130  364.800 -18.91 316.41  70.76 325.03 -117.706  34.181 352.542
STARLINK-1456 2459394.70619 g  5.60  0.03 0.568  638.500 -19.88 317.72  64.95  11.20 -116.418  35.206 549.730
STARLINK-2039 2459394.71800 g  6.95  0.03 0.714  559.400 -22.20 321.10  75.14 272.77 -118.694  32.889 549.383
STARLINK-2071 2459394.90729 i  6.76  0.06 0.466  860.300 -27.10  29.91  36.12  51.22 -112.577  37.720 549.833
STARLINK-2071 2459394.90776 i  7.37  0.03 0.409  924.000 -27.03  30.07  34.44  62.18 -110.353  36.041 549.537
STARLINK-2106 2459394.92634 r  6.99  0.25 0.676  591.600 -23.99  35.99  66.59  57.54 -116.335  35.423 549.786
STARLINK-2101 2459394.92969 r  6.36  0.14 0.502  756.400 -23.39  37.01  41.39   4.57 -116.501  38.193 549.981
STARLINK-2118 2459394.93381 r  6.88  0.03 0.674  572.400 -22.63  38.24  64.00 323.62 -118.573  35.053 549.240
STARLINK-1303 2459394.94181 r  5.41  0.07 0.458  827.300 -21.11  40.57  40.15 295.58 -123.751  34.269 549.606
STARLINK-1303 2459394.94228 r  5.25  0.02 0.519  774.700 -21.01  40.70  42.17 308.57 -121.627  35.999 549.899
STARLINK-2133 2459394.95410 r  7.64  0.77 0.383  881.000 -18.62  43.99  34.33 179.34 -117.625  27.926 548.335
STARLINK-1708 2459394.95561 r  4.81  0.03 0.423  740.800 -18.30  44.40  50.75 209.93 -120.168  28.834 548.563
STARLINK-1679 2459394.96178 r  6.85  0.03 0.217 1076.100 -16.99  46.03  28.23  43.71 -110.634  38.166 550.230
STARLINK-2404 2459394.96815 r  7.71  0.04 0.294  922.400 -15.59  47.68  34.97  31.46 -113.337  37.930 549.412
STARLINK-1397 2459394.97311 r  0.97  0.02 0.442  906.200 -14.48  48.93  33.70  48.34 -112.029  37.978 550.212
STARLINK-2108 2459394.97745 r  7.31  0.02 0.375 1065.100 -13.49  50.00  27.16  35.97 -112.639  40.499 550.727
STARLINK-2108 2459394.97792 r  6.81  0.03 0.372 1071.400 -13.38  50.11  26.22  51.93 -110.216  38.906 550.392
STARLINK-2108 2459394.97839 r  7.17  0.04 0.326 1149.400 -13.27  50.23  25.16  58.90 -107.892  37.247 550.053
STARLINK-2130 2459394.98079 r  6.05  0.66 0.388 1023.100 -12.71  50.81  27.81  54.82 -110.497  38.404 550.337
STARLINK-2130 2459394.98126 r  7.13  0.04 0.336 1105.700 -12.60  50.92  25.49  66.46 -108.235  36.750 550.007
STARLINK-1202 2459395.67420 r  6.76  0.02 0.313 1213.100 -12.92 309.35  21.08 295.92 -127.860  36.904 549.374
STARLINK-1850 2459395.67656 r  6.62  0.02 0.255 1091.000 -13.47 309.92  24.03 293.86 -127.009  36.516 549.310
STARLINK-1107 2459395.68321 r  6.48  0.05 0.256  977.200 -14.98 311.57  31.69 321.53 -123.313  39.127 549.669
STARLINK-1633 2459395.69066 i  6.35  0.16 0.417  960.600 -16.63 313.47  30.92 215.88 -122.443  28.535 547.954
STARLINK-1885 2459395.69443 i  7.84  0.02 0.408  876.100 -17.45 314.46  37.96 263.60 -124.652  33.590 548.651
STARLINK-2058 2459395.70527 i  7.38  0.03 0.450  728.500 -19.72 317.39  47.68 247.02 -122.011  30.784 548.856
STARLINK-1878 2459395.70768 i  5.61  0.07 0.677  581.300 -20.20 318.06  72.71 198.28 -117.762  32.168 548.683
STARLINK-2285 2459395.70768 i  5.67  0.06 0.734  581.300 -20.20 318.06  72.38 201.44 -118.638  32.928 528.722
STARLINK-1330 2459395.71415 r  4.74  0.03 0.615  604.700 -21.48 319.90  70.37 239.27 -119.675  31.278 549.043
STARLINK-1630 2459395.72073 r  6.44  0.06 0.703  567.400 -22.73 321.83  70.45 269.54 -119.069  33.429 548.893
STARLINK-1364 2459395.72215 r  4.61  0.02 0.665  599.800 -22.99 322.25  64.27 294.93 -119.827  33.576 549.343
STARLINK-1360 2459395.72552 r  5.12  0.02 0.493  726.700 -23.60 323.26  51.04 277.82 -122.512  32.389 549.147
STARLINK-2487 2459395.93002 g  8.06  0.27 0.603  551.800 -23.40  37.10  50.26  25.07 -115.987  35.331 423.662
STARLINK-1967 2459395.93144 g  6.34  0.12 0.594  674.800 -23.15  37.53  52.60  42.85 -115.013  36.422 550.115
STARLINK-2436 2459395.93616 g  7.35  0.02 0.570  654.300 -22.27  38.93  56.67  85.56 -113.916  32.882 548.490
STARLINK-2032 2459395.95322 i  7.83  0.05 0.379  915.600 -18.88  43.75  35.44  80.32 -110.044  34.210 549.396
STARLINK-2474 2459395.95463 i  7.79  0.02 0.394  876.200 -18.59  44.14  37.90  88.02 -110.561  32.971 549.237
STARLINK-1697 2459395.95557 i  8.36  0.03 0.335 1099.200 -18.39  44.39  26.73  99.69 -107.924  31.257 549.089
STARLINK-1286 2459395.95709 i  4.60  0.02 0.645  589.800 -18.07  44.80  73.76  62.84 -115.711  33.560 549.264
STARLINK-2111 2459395.96300 r  8.41  0.03 0.258 1314.400 -16.80  46.36  19.09  77.68 -105.350  35.530 549.987
STARLINK-1280 2459395.96567 r  6.49  0.03 0.284  935.300 -16.22  47.05  34.18  34.08 -112.961  37.877 550.094
STARLINK-2094 2459395.96715 r  8.16  0.29 0.226 1373.300 -15.89  47.43  19.43  83.60 -104.602  33.792 549.376
STARLINK-2483 2459395.97334 r  5.42  0.10 0.254  982.100 -14.50  48.99  28.29  44.48 -111.439  37.441 550.033
STARLINK-1446 2459395.97476 r  6.27  0.06 0.329 1163.800 -14.18  49.34  22.86  62.18 -108.114  37.989 550.256
STARLINK-1446 2459395.97523 r  6.93  0.03 0.274 1284.100 -14.07  49.46  20.43  71.39 -105.868  36.314 549.944
STARLINK-1458 2459395.97819 r  6.64  0.04 0.384 1039.600 -13.39  50.19  28.16  43.02 -110.678  38.846 550.552
STARLINK-2491 2459395.97819 r  7.39  0.06 0.249 1039.600 -13.39  50.19  29.14  37.58 -112.078  38.201 550.125
STARLINK-1676 2459395.97913 r  6.53  0.80 0.240 1046.900 -13.17  50.42  27.59  56.62 -109.672  36.646 549.576
STARLINK-2020 2459395.98108 r  7.13  0.05 0.402  990.400 -12.72  50.89  29.81  50.23 -110.943  38.316 550.600
STARLINK-2020 2459395.98155 r  7.46  0.04 0.350 1068.300 -12.61  51.00  28.17  60.88 -108.682  36.655 550.259
STARLINK-2054 2459396.67072 r  4.91  0.87 0.325 1170.700 -12.12 308.43  22.98 297.38 -127.413  36.676 549.508
STARLINK-2261 2459396.67167 r  5.64  0.10 0.576  514.100 -12.34 308.66  35.10 309.13 -120.857  35.810 352.727
STARLINK-2262 2459396.67167 r  5.66  0.24 0.336  514.100 -12.34 308.66  31.48 309.54 -122.632  37.080 352.870
STARLINK-2265 2459396.67167 r  5.55  0.17 0.439  514.100 -12.34 308.66  33.73 309.38 -121.712  36.430 353.679
STARLINK-2270 2459396.67167 r  5.10  0.19 0.287  514.100 -12.34 308.66  29.67 309.81 -123.248  37.506 353.064
STARLINK-2289 2459396.67355 r  5.49  0.09 0.260  808.400 -12.78 309.11  24.94 307.13 -124.011  37.576 353.084
STARLINK-2308 2459396.67355 r  5.12  0.09 0.353  808.400 -12.78 309.11  25.76 306.81 -122.802  36.734 353.983
STARLINK-2316 2459396.67355 r  5.23  0.08 0.326  808.400 -12.78 309.11  25.69 306.93 -123.097  36.942 353.861
STARLINK-2317 2459396.67355 r  5.84  0.04 0.227  808.400 -12.78 309.11  23.92 307.48 -124.624  37.989 353.187
STARLINK-2312 2459396.67450 r  6.30  0.02 0.617  506.400 -13.00 309.34  34.57 301.48 -121.108  35.254 353.989
STARLINK-2325 2459396.67450 r  6.27  0.08 0.504  506.400 -13.00 309.34  32.13 302.76 -121.755  35.735 352.557
STARLINK-1887 2459396.67779 r  6.82  0.08 0.241 1157.500 -13.76 310.14  21.83 292.48 -127.869  36.471 549.132
STARLINK-1107 2459396.67827 r  6.06  0.02 0.165 1285.700 -13.87 310.26  21.90 308.10 -127.846  39.668 549.716
STARLINK-1395 2459396.67921 r  6.50  0.44 0.344 1090.600 -14.09 310.49  26.85 299.06 -126.805  35.728 549.205
STARLINK-1066 2459396.68298 r  6.29  0.02 0.341  872.400 -14.95 311.43  36.33 294.04 -124.212  36.077 549.123
STARLINK-2096 2459396.68392 r  7.59  0.24 0.389  944.600 -15.16 311.67  33.23 291.35 -125.358  34.353 549.485
STARLINK-2096 2459396.68439 r  7.23  0.02 0.462  862.500 -15.26 311.78  35.56 302.06 -123.212  36.093 549.818
STARLINK-1070 2459396.68675 r  6.59  0.03 0.325  929.500 -15.79 312.38  31.24 291.49 -125.138  35.746 549.269
STARLINK-1069 2459396.69174 r  5.55  0.03 0.555  726.700 -16.89 313.67  46.88 232.22 -120.831  30.817 548.334
STARLINK-2266 2459396.69551 r  6.22  0.03 0.510  685.100 -17.70 314.66  47.34 287.10 -121.974  34.728 534.465
STARLINK-1608 2459396.70073 r  5.06  0.76 0.627  594.900 -18.80 316.06  62.16 312.54 -119.460  35.164 549.114
STARLINK-1995 2459396.91490 r  7.06  0.04 0.440  798.700 -26.08  32.38  39.37 355.10 -117.971  38.800 550.725
STARLINK-2436 2459396.93168 g  5.94  0.48 0.641  589.900 -23.18  37.60  72.00  33.78 -116.258  34.082 548.644
STARLINK-2475 2459396.94632 g  7.62  0.02 0.444  765.800 -20.37  41.85  48.20  82.20 -112.211  33.605 549.167
STARLINK-1684 2459396.95393 g  6.35  0.03 0.560  709.500 -18.81  43.96  46.55 156.18 -115.061  29.250 549.049
STARLINK-1224 2459396.95872 g  4.69  0.02 0.642  627.000 -17.80  45.24  59.39 221.54 -119.673  31.903 548.856
STARLINK-2449 2459396.96571 r  7.23  0.02 0.342  847.000 -16.29  47.07  35.84  56.04 -111.876  35.487 549.423
STARLINK-1446 2459396.96977 r  6.22  0.20 0.440  912.700 -15.38  48.11  33.40  31.89 -112.820  38.683 550.344
STARLINK-1659 2459396.97071 r  6.86  0.02 0.284  924.200 -15.17  48.35  34.41  46.88 -111.789  36.842 549.902
STARLINK-2018 2459396.97517 r  7.21  0.11 0.329 1149.900 -14.16  49.46  24.68  59.27 -108.011  37.486 550.518
STARLINK-1026 2459396.98049 r  6.62  0.09 0.228 1194.500 -12.94  50.76  22.39  67.42 -107.115  35.574 549.489
STARLINK-2058 2459396.98244 r  7.31  0.03 0.420  947.000 -12.48  51.23  31.37  55.19 -111.191  37.834 550.340
STARLINK-2058 2459396.98291 r  7.35  0.10 0.358 1032.200 -12.37  51.34  28.87  65.61 -108.950  36.150 550.014
STARLINK-2097 2459397.67111 r  7.15  0.02 0.415  928.700 -12.23 308.44  34.06 304.89 -124.704  35.448 549.279
STARLINK-2111 2459397.67205 r  7.28  0.03 0.404  950.800 -12.45 308.67  30.94 293.55 -124.992  35.498 549.756
STARLINK-1107 2459397.67442 r  6.87  0.07 0.261 1079.800 -13.00 309.24  26.68 290.54 -126.924  36.347 549.055
STARLINK-1070 2459397.68200 r  6.96  0.09 0.252 1200.300 -14.75 311.10  21.79 284.72 -128.564  35.516 549.547
STARLINK-1798 2459397.68295 r  7.64  0.04 0.253 1045.300 -14.96 311.34  30.23 295.82 -126.149  37.116 549.463
STARLINK-1446 2459397.68437 r  6.57  0.02 0.398  947.500 -15.28 311.69  33.27 298.59 -125.199  34.955 549.178
STARLINK-1629 2459397.69282 r  6.80  0.02 0.690  580.200 -17.15 313.87  68.36 252.32 -119.310  33.016 548.915
STARLINK-1739 2459397.74446 g 10.04  0.49 0.360  916.800 -26.85 329.08  33.78 279.27 -125.207  34.625 549.077
STARLINK-2414 2459397.93046 g  7.55  0.08 0.433  783.000 -23.49  37.24  38.35  72.02 -111.944  33.565 549.166
STARLINK-1394 2459397.94836 g  5.53  0.02 0.663  605.200 -20.04  42.43  63.17  30.81 -115.740  35.384 550.089
STARLINK-1528 2459397.96270 r  6.89  0.04 0.386 1029.900 -17.03  46.31  28.73  43.83 -110.546  38.566 550.594
STARLINK-1528 2459397.96373 r  7.56  0.02 0.258 1282.800 -16.80  46.58  22.66  76.66 -105.642  34.839 549.855
STARLINK-2018 2459397.97027 r  7.10  0.06 0.452  887.100 -15.36  48.25  35.28  41.99 -112.268  37.876 550.609
STARLINK-1345 2459397.97530 r  6.21  0.03 0.360 1082.000 -14.22  49.51  27.03  51.82 -109.255  37.981 550.201
STARLINK-1026 2459397.97577 r  6.48  0.05 0.282  959.200 -14.11  49.63  30.01  57.94 -110.435  35.891 549.593
STARLINK-1013 2459397.98003 r  5.34  0.33 0.199 1144.700 -13.13  50.67  25.83  50.64 -109.197  37.850 549.992
STARLINK-1347 2459397.98286 r  6.51  0.04 0.424  928.500 -12.46  51.35  32.24  58.99 -111.047  37.313 550.512
STARLINK-1347 2459397.98333 r  7.72  0.02 0.352 1027.300 -12.35  51.47  30.47  67.14 -108.850  35.622 550.150
STARLINK-2035 2459399.67226 r  7.27  0.10 0.426  943.900 -12.56 308.54  31.99 314.91 -122.886  37.720 550.275
STARLINK-1597 2459399.67522 r  7.38  0.18 0.292 1052.500 -13.25 309.25  25.03 287.32 -126.823  35.345 549.262
STARLINK-2090 2459399.67664 r  6.62  0.07 0.369 1059.000 -13.58 309.59  27.84 309.98 -125.706  36.876 550.110
STARLINK-2090 2459399.67711 r  7.45  0.08 0.391  871.500 -13.69 309.71  28.44 320.14 -123.419  38.539 550.454
STARLINK-1848 2459399.67953 r  7.50  0.03 0.215 1076.400 -14.25 310.31  28.17 318.34 -124.597  39.568 549.787
STARLINK-2018 2459399.68007 r  4.44  0.23 0.300 1218.700 -14.37 310.44  20.67 288.84 -128.412  35.833 549.964
STARLINK-1345 2459399.68526 r  6.06  0.14 0.409  961.300 -15.54 311.74  30.68 301.45 -124.640  36.312 549.561
STARLINK-1722 2459399.69783 r  6.51  0.02 0.595  612.900 -18.29 315.02  62.55 307.03 -119.943  35.253 549.305
STARLINK-1707 2459399.70553 r  6.98  0.02 0.582  646.400 -19.90 317.12  56.46 274.30 -121.135  34.009 549.231
STARLINK-2206 2459399.71631 r  4.85  0.61 0.759  553.100 -22.04 320.19  69.74 279.98 -118.392  32.004 526.760
STARLINK-2202 2459399.71725 r  4.74  0.02 0.743  564.600 -22.22 320.46  67.07 272.66 -118.756  32.112 526.830
STARLINK-2728 2459399.95310 i  7.21  0.30 0.594  661.200 -19.25  43.78  42.86 139.90 -115.239  28.824 456.211
STARLINK-1462 2459399.95452 i  5.26  0.05 0.406  931.100 -18.96  44.17  32.78 155.66 -114.576  26.505 548.205
STARLINK-2684 2459399.96307 r  3.15  0.02 0.421  722.200 -17.13  46.45  31.72  64.27 -112.112  34.276 457.231
STARLINK-1488 2459399.97265 r  7.45  0.45 0.275  976.800 -15.00  48.91  34.29  60.99 -110.203  35.924 549.652
STARLINK-2500 2459399.97359 r  7.74  0.05 0.269 1122.100 -14.79  49.15  27.02  78.17 -107.649  34.346 548.921
STARLINK-1358 2459399.97642 r  7.02  0.02 0.316 1130.800 -14.14  49.85  25.83  69.60 -107.619  35.877 549.846
STARLINK-2543 2459399.98020 r  7.39  0.21 0.474  826.200 -13.27  50.77  22.36  54.27 -110.746  37.030 353.117
STARLINK-2567 2459399.98020 r  7.20  0.28 0.514  826.200 -13.27  50.77  22.51  53.89 -112.062  37.931 353.135
STARLINK-2569 2459399.98020 r  7.35  0.21 0.496  826.200 -13.27  50.77  22.36  54.27 -111.333  37.437 352.923
STARLINK-2580 2459399.98020 r  7.82  0.06 0.447  826.200 -13.27  50.77  22.16  56.67 -110.129  36.595 353.002
STARLINK-2567 2459399.98067 r  7.75  0.58 0.426  873.100 -13.16  50.89  20.97  64.72 -109.693  36.162 352.849
STARLINK-2569 2459399.98067 r  8.51  0.03 0.390  873.100 -13.16  50.89  20.52  66.73 -108.997  35.652 352.635
STARLINK-2494 2459399.98114 r  7.38  0.13 0.293  986.900 -13.05  51.00  29.21  66.80 -109.576  34.994 549.282
STARLINK-1744 2459399.98397 r  5.09  0.48 0.732  557.000 -12.38  51.68  30.20  58.15 -113.964  36.503 306.392
STARLINK-2507 2459399.98444 r  7.89  0.04 0.370 1073.500 -12.27  51.79  24.06  51.71 -109.882  38.921 515.929
STARLINK-2507 2459399.98491 r  2.72  0.18 0.322  928.900 -12.16  51.91  23.45  59.77 -107.544  37.254 515.627
STARLINK-1335 2459400.67266 r  6.97  0.03 0.314 1134.400 -12.68 308.54  24.06 285.71 -127.693  34.682 549.376
STARLINK-1335 2459400.67312 r  6.66  0.02 0.379 1026.500 -12.79 308.65  27.27 297.04 -125.556  36.393 549.713
STARLINK-1834 2459400.67508 r  7.60  0.03 0.211 1283.000 -13.25 309.12  21.68 289.03 -129.307  36.854 549.270
STARLINK-1072 2459400.67602 r  6.37  0.03 0.202 1160.600 -13.47 309.35  25.45 303.27 -126.972  38.429 549.692
STARLINK-1734 2459400.67697 r  7.33  0.02 0.207 1104.900 -13.69 309.58  28.05 320.07 -124.676  39.914 549.822
STARLINK-1345 2459400.68040 r  6.88  0.02 0.296 1243.800 -14.48 310.43  21.54 295.58 -128.621  36.107 549.495
STARLINK-1345 2459400.68087 r  6.42  0.02 0.341 1151.800 -14.59 310.54  23.31 304.53 -126.383  37.793 549.830
STARLINK-2548 2459400.68512 r  6.93  0.03 0.635  631.400 -15.55 311.61  35.21 301.39 -121.939  35.100 389.637
STARLINK-1724 2459400.69043 r  5.92  0.05 0.602  631.300 -16.73 312.97  64.16 197.22 -117.636  31.142 548.635
STARLINK-1536 2459400.69187 r  6.74  0.11 0.582  619.900 -17.05 313.35  61.70 223.30 -119.579  30.688 548.924
STARLINK-1902 2459400.70183 r  6.50  0.74 0.485  700.600 -19.18 316.00  52.55 290.25 -121.865  35.229 549.148
STARLINK-1559 2459400.70373 r  5.86  0.08 0.643  619.200 -19.58 316.53  61.96 317.69 -120.239  33.761 549.213
STARLINK-2202 2459400.70855 r  4.62  0.02 0.783  535.100 -20.56 317.87  73.74  28.34 -115.746  32.772 526.661
STARLINK-1410 2459400.92883 r  4.80  0.45 0.529  690.200 -24.07  36.78  51.40 357.42 -117.880  37.429 549.948
STARLINK-1048 2459400.93469 r  6.10  0.18 0.706  563.700 -23.00  38.55  78.12 109.93 -116.222  32.481 549.155
STARLINK-2749 2459400.94643 r  6.64  0.86 0.642  488.800 -20.71  41.96  51.99  56.86 -114.748  34.254 351.052
STARLINK-2689 2459400.94692 r  5.98  0.04 0.561  823.700 -20.62  42.09  42.43  74.44 -113.298  33.188 463.760
STARLINK-1528 2459400.94934 r  6.55  0.02 0.708  565.600 -20.13  42.77  73.37  72.48 -116.750  34.797 549.917
STARLINK-1528 2459400.94981 r  6.94  0.03 0.594  624.100 -20.03  42.90  65.01 100.52 -114.687  33.034 549.596
STARLINK-2619 2459400.95075 r  5.11  0.04 0.827  485.500 -19.84  43.17  69.13  99.03 -116.249  31.939 464.737
STARLINK-1044 2459400.96490 r  4.85  0.02 0.331  752.300 -16.83  46.96  33.29  42.78 -113.184  36.345 375.624
STARLINK-1355 2459400.96738 r  5.87  0.02 0.464  866.400 -16.28  47.60  36.31  41.84 -112.750  37.955 550.389
STARLINK-1355 2459400.96786 r  5.90  0.37 0.412  923.900 -16.17  47.73  33.84  62.03 -110.442  36.229 550.056
STARLINK-1490 2459400.97187 r  6.45  0.04 0.340  843.300 -15.27  48.75  34.70  35.27 -113.759  37.087 549.836
STARLINK-2496 2459400.97283 r  7.03  0.04 0.315  896.300 -15.05  48.99  36.77  59.77 -111.188  35.588 549.234
STARLINK-2194 2459400.97377 r  7.95  0.03 0.301 1035.500 -14.84  49.23  28.48  77.11 -108.646  34.002 549.309
STARLINK-2506 2459400.97659 r  8.43  0.02 0.329 1084.400 -14.20  49.93  25.80  69.07 -107.976  35.813 523.336
STARLINK-1032 2459400.98129 r  6.34  0.16 0.344  890.600 -13.11  51.08  32.01  66.42 -110.709  34.522 549.614
STARLINK-2541 2459400.98176 r  8.29  0.02 0.406 1107.400 -13.00  51.19  32.88  61.62 -110.114  35.993 525.949
STARLINK-1559 2459400.98459 r  6.73  0.03 0.379 1053.800 -12.33  51.87  27.25  47.75 -110.550  38.946 550.577
STARLINK-1559 2459400.98506 r  7.21  0.04 0.336 1125.300 -12.22  51.98  25.79  58.53 -108.240  37.301 550.256
STARLINK-1848 2459401.67057 r  7.42  0.08 0.201 1274.900 -12.23 307.94  21.76 293.19 -129.004  37.443 549.424
STARLINK-2520 2459401.68025 r  7.70  0.02 0.427  895.100 -14.49 310.29  18.96 295.52 -125.636  35.634 351.022
STARLINK-2580 2459401.68025 r  7.87  0.03 0.375  895.100 -14.49 310.29  18.75 294.53 -126.764  34.785 350.973
STARLINK-1355 2459401.68215 r  6.40  0.03 0.417  947.500 -14.93 310.76  31.13 301.29 -124.380  36.367 549.757
STARLINK-1896 2459401.68544 r  6.73  0.09 0.303  900.800 -15.67 311.59  31.97 305.53 -124.015  37.167 549.715
STARLINK-1358 2459401.68591 r  6.32  0.04 0.385 1020.700 -15.78 311.71  28.11 302.49 -125.216  36.755 549.760
STARLINK-1722 2459401.68954 i  6.89  0.02 0.502  804.800 -16.59 312.64  39.57 218.54 -121.889  30.367 548.443
STARLINK-1568 2459401.69519 i  6.86  0.03 0.504  749.500 -17.82 314.12  46.75 292.33 -122.761  33.627 549.327
STARLINK-1559 2459401.69950 i  6.08  0.06 0.531  757.200 -18.74 315.27  44.08 317.20 -121.449  35.835 549.571
STARLINK-1647 2459401.71004 g  7.64  0.36 0.395  993.200 -20.92 318.19  30.48 214.13 -121.882  27.835 553.061
STARLINK-1901 2459401.71004 g  8.87  0.20 0.387  993.200 -20.92 318.19  30.29 213.57 -121.306  27.508 548.645
STARLINK-1374 2459401.72041 g  5.19  0.04 0.604  664.100 -22.93 321.20  53.92 321.84 -120.461  34.807 549.424
STARLINK-1014 2459401.91177 g  0.62  0.02 0.423  792.200 -27.05  31.39  44.64  77.48 -111.836  33.687 549.362
STARLINK-1528 2459401.94510 r  5.71  0.03 0.704  566.500 -21.08  41.61  70.14 177.62 -117.982  32.656 549.534
STARLINK-2090 2459401.94934 r  5.94  0.02 0.545  667.700 -20.23  42.81  48.24 167.06 -117.118  30.593 549.147
STARLINK-2018 2459401.95311 r  5.56  0.04 0.545  689.600 -19.45  43.85  52.44 192.50 -118.152  30.292 549.335
STARLINK-2010 2459401.95688 r  5.26  0.28 0.532  726.700 -18.66  44.88  44.49 194.58 -119.203  30.001 549.125
STARLINK-2507 2459401.96355 r  8.55  0.03 0.411  942.300 -17.22  46.65  30.57  59.65 -110.389  36.977 529.233
STARLINK-2706 2459401.96749 r  7.15  0.04 0.302  892.900 -16.35  47.67  34.62  40.94 -112.653  37.065 549.422
STARLINK-2212 2459401.97425 r  7.67  0.03 0.272 1075.500 -14.83  49.39  24.35  68.96 -108.335  34.746 549.736
STARLINK-1568 2459401.97661 r  7.27  0.02 0.402  965.900 -14.29  49.97  29.87  64.64 -110.321  37.087 550.171
STARLINK-1032 2459401.97756 r  6.48  0.03 0.192 1159.300 -14.07  50.21  25.82  47.11 -109.450  38.351 550.222
STARLINK-2179 2459401.97850 r  7.62  0.08 0.198 1238.500 -13.85  50.44  22.56  61.91 -107.110  36.782 550.015
STARLINK-2175 2459401.98179 r  7.51  0.06 0.296  952.300 -13.09  51.24  31.05  62.56 -110.242  35.390 549.473
STARLINK-2495 2459401.98509 r  6.65  0.05 0.379 1039.000 -12.31  52.03  27.36  56.33 -110.036  38.171 550.115
STARLINK-2495 2459401.98556 r  7.40  0.04 0.323 1133.100 -12.20  52.15  25.35  65.98 -107.784  36.505 549.811
STARLINK-1903 2459402.67327 r  7.02  0.07 0.282  956.900 -12.92 308.48  28.84 302.30 -124.913  37.082 549.495
STARLINK-1356 2459402.67374 r  6.43  0.12 0.354 1091.400 -13.03 308.59  26.74 307.60 -126.295  36.707 549.691
STARLINK-1356 2459402.67421 r  6.56  0.07 0.384 1046.400 -13.14 308.71  27.70 319.13 -124.013  38.379 550.030
STARLINK-1948 2459402.67569 r  6.75  0.07 0.201 1185.600 -13.49 309.07  23.68 301.26 -127.460  38.206 549.692
STARLINK-1355 2459402.67717 r  6.61  0.04 0.287 1258.100 -13.83 309.43  20.07 289.24 -128.951  35.702 549.588
STARLINK-1724 2459402.67959 r  7.42  0.04 0.216 1368.200 -14.39 310.02  16.79 286.49 -130.531  35.860 549.284
STARLINK-1917 2459402.68452 r  8.14  0.06 0.240 1169.100 -15.51 311.25  24.60 288.11 -128.035  36.383 549.545
STARLINK-1365 2459402.70425 g  5.81  0.02 0.576  675.700 -19.79 316.47  53.14 292.94 -121.492  33.664 549.257
STARLINK-1103 2459402.70662 g  5.99  0.05 0.537  707.600 -20.28 317.13  48.39 265.77 -122.135  33.293 551.436
STARLINK-1121 2459402.70662 g  5.93  0.05 0.564  707.600 -20.28 317.13  48.39 265.77 -121.740  33.034 549.029
STARLINK-1514 2459402.72539 r  7.51  0.03 0.680  586.800 -23.92 322.60  65.84 283.87 -119.513  33.429 549.400
STARLINK-1758 2459402.72730 r  6.93  0.03 0.503  686.700 -24.27 323.18  52.80 287.20 -121.768  34.979 549.622
STARLINK-1027 2459402.93708 r  7.97  0.19 0.463  873.500 -22.76  39.32  35.80 131.65 -112.038  28.977 548.739
STARLINK-1328 2459402.94162 g  6.23  0.02 0.715  557.100 -21.88  40.65  70.62 158.11 -117.557  32.972 549.441
STARLINK-2125 2459402.94352 g  6.04  0.20 0.669  583.900 -21.51  41.19  72.67 150.07 -117.427  30.769 548.756
STARLINK-2690 2459402.94776 g  6.83  0.04 0.712  557.700 -20.66  42.40  71.04  59.82 -116.547  32.830 548.756
STARLINK-2183 2459402.95253 g  7.32  0.03 0.634  625.800 -19.68  43.73  56.83  96.68 -114.620  31.717 548.592
STARLINK-2154 2459402.96595 r  7.60  0.07 0.285  979.800 -16.80  47.32  31.92  64.91 -109.872  35.424 549.739
STARLINK-1391 2459402.96690 r  7.37  0.03 0.277 1139.300 -16.59  47.57  22.91  76.58 -107.344  33.789 549.294
STARLINK-1551 2459402.96843 r  7.14  0.07 0.453  851.900 -16.25  47.96  35.73  69.59 -111.419  36.102 550.091
STARLINK-2502 2459402.97244 r  6.71  0.39 0.410  821.800 -15.35  48.98  30.98  32.27 -113.345  39.734 550.641
STARLINK-2213 2459402.97293 r  7.59  0.02 0.221 1079.000 -15.24  49.10  30.15  53.36 -109.746  37.343 549.897
STARLINK-2502 2459402.97293 r  6.96  0.02 0.407 1079.000 -15.24  49.10  30.15  53.37 -110.917  38.070 550.325
STARLINK-2502 2459402.97389 r  8.00  0.05 0.272 1215.400 -15.02  49.35  22.99  79.99 -106.410  34.588 549.700
STARLINK-1476 2459402.97436 r  6.96  0.03 0.324  961.200 -14.91  49.46  30.05  72.86 -109.630  34.126 549.532
STARLINK-1477 2459402.97828 r  6.74  0.03 0.302  961.300 -14.01  50.44  31.17  66.28 -109.929  35.000 549.626
STARLINK-2143 2459402.97875 r  7.74  0.07 0.209 1416.100 -13.90  50.55  19.07  73.89 -104.946  35.131 549.856
STARLINK-1390 2459402.98112 r  6.80  0.03 0.302 1204.700 -13.35  51.13  21.67  70.44 -106.981  36.763 550.004
STARLINK-1804 2459402.98349 r  5.19  1.06 0.216 1273.200 -12.79  51.70  21.43  70.42 -106.149  35.522 552.791
STARLINK-1365 2459402.98586 r  6.78  0.02 0.333 1100.500 -12.23  52.27  24.75  71.57 -108.147  36.360 550.113
STARLINK-2549 2459403.67447 r  7.88  0.06 0.312 1188.700 -13.25 308.66  22.60 295.55 -128.008  36.021 542.571
STARLINK-2549 2459403.67494 r  7.64  0.04 0.359 1103.000 -13.36 308.78  24.67 306.40 -125.765  37.715 542.896
STARLINK-1104 2459403.67781 r  6.42  0.02 0.176 1215.200 -14.03 309.48  24.29 313.58 -126.496  39.967 550.209
STARLINK-1536 2459403.67879 r  7.44  0.03 0.397  966.300 -14.26 309.72  29.91 293.39 -125.171  35.582 549.524
STARLINK-1551 2459403.68274 r  6.65  0.04 0.386 1014.300 -15.17 310.70  29.50 308.46 -125.262  36.569 549.818
STARLINK-1568 2459403.68544 r  8.25  0.02 0.226 1393.700 -15.78 311.38  18.78 278.91 -130.875  33.041 549.209
STARLINK-1102 2459403.69110 r  4.41  0.37 0.625  644.800 -17.04 312.84  55.70 214.28 -119.977  31.730 548.529
STARLINK-1738 2459403.70011 r  6.58  0.02 0.615  606.200 -18.99 315.23  56.11 333.52 -118.602  35.939 549.239
STARLINK-1499 2459403.95359 i  5.53  0.12 0.513  788.900 -19.57  44.07  40.57 139.06 -113.120  29.377 548.656
STARLINK-1731 2459403.95784 i  5.33  0.06 0.572  637.100 -18.67  45.22  44.96 160.31 -116.755  28.525 440.175
STARLINK-2195 2459403.96601 r  7.01  0.02 0.325 1024.600 -16.89  47.39  26.66  77.96 -108.766  33.183 562.139
STARLINK-1793 2459403.97108 r  8.22  0.05 0.274 1081.100 -15.76  48.69  26.47  72.15 -108.260  34.639 553.805
STARLINK-1373 2459403.97310 r  5.99  0.03 0.427  939.000 -15.31  49.20  31.96  49.04 -111.931  38.404 550.303
STARLINK-1373 2459403.97361 r  6.25  0.02 0.375 1008.500 -15.19  49.33  27.54  70.99 -109.445  36.579 549.954
STARLINK-2143 2459403.97361 r  7.14  0.04 0.351 1008.500 -15.19  49.33  31.09  72.75 -110.186  33.860 549.768
STARLINK-1373 2459403.97408 r  7.31  0.02 0.297 1144.400 -15.08  49.45  22.79  83.33 -107.272  34.851 549.637
STARLINK-1099 2459404.66992 r  6.43  0.20 0.242 1038.000 -12.23 307.46  26.57 304.31 -125.655  37.773 549.610
STARLINK-1578 2459404.67087 r  6.93  0.47 0.381 1045.400 -12.46 307.68  27.99 316.40 -124.834  37.649 550.043
STARLINK-1104 2459404.67377 r  6.81  0.03 0.240 1076.000 -13.15 308.38  28.70 297.13 -126.444  37.351 549.621
STARLINK-1536 2459404.67424 r  7.22  0.04 0.319 1183.800 -13.26 308.49  22.47 296.54 -127.655  36.548 549.696
STARLINK-2600 2459404.67711 r  7.43  0.03 0.273  900.800 -13.93 309.19  24.66 300.30 -125.104  37.023 437.102
STARLINK-2596 2459404.67904 r  8.05  0.30 0.203 1098.100 -14.38 309.67  21.39 299.58 -127.205  37.953 438.934
STARLINK-2611 2459404.68244 r  7.00  0.04 0.295  912.400 -15.16 310.51  32.91 326.52 -122.117  38.993 549.817
STARLINK-1653 2459404.68338 r  7.27  0.02 0.280  936.000 -15.38 310.75  31.84 324.58 -122.548  39.059 549.923
STARLINK-2502 2459404.68338 r  6.99  0.09 0.396  936.000 -15.38 310.75  29.13 324.01 -123.920  37.992 549.659
STARLINK-1695 2459404.69220 i  6.44  0.02 0.723  552.300 -17.35 313.02  76.82 288.88 -118.394  33.818 548.830
STARLINK-1561 2459404.69361 i  5.87  0.07 0.699  572.000 -17.66 313.39  73.19 311.97 -119.102  33.228 549.314
STARLINK-1757 2459404.69457 i  6.29  0.02 0.594  613.800 -17.87 313.64  69.92 321.48 -119.489  35.607 552.598
STARLINK-1757 2459404.69505 i  5.96  0.02 0.727  551.200 -17.97 313.77  83.77 334.02 -117.337  33.824 552.286
STARLINK-2673 2459404.70175 i  6.21  0.02 0.775  516.100 -19.41 315.57  74.64  44.00 -117.217  32.869 514.806
STARLINK-2201 2459404.70484 i  4.77  0.05 0.718  580.300 -20.05 316.42  75.93 114.82 -115.416  31.944 568.589
STARLINK-1984 2459404.70861 i  5.44  0.05 0.709  564.000 -20.83 317.48  72.84 186.83 -118.091  32.747 548.897
STARLINK-1270 2459404.72032 r  4.63  0.02 0.526  656.300 -23.13 320.87  57.97 301.11 -120.866  35.500 549.284
STARLINK-1556 2459404.72551 r  7.18  0.05 0.478  727.200 -24.10 322.43  51.08 268.24 -122.427  31.844 548.996
STARLINK-2198 2459404.94565 r  5.88  0.02 0.384  984.100 -21.31  41.89  30.71 149.55 -114.195  26.038 548.367
STARLINK-2506 2459404.94711 r  6.56  0.02 0.694  566.400 -21.02  42.31  74.18 106.66 -116.159  33.481 549.209
STARLINK-2154 2459404.95672 r  7.28  0.03 0.435  753.300 -19.02  44.97  48.13  17.63 -115.667  36.717 550.019
STARLINK-1551 2459404.96017 r  7.49  0.03 0.400  769.600 -18.28  45.90  39.78 125.59 -113.105  31.135 549.269
STARLINK-2195 2459404.96446 r  7.66  0.20 0.327  897.100 -17.35  47.04  32.53  60.32 -111.058  35.204 562.500
STARLINK-1793 2459404.96697 r  7.91  0.09 0.212 1133.100 -16.79  47.69  28.02  56.76 -108.820  37.135 554.269
STARLINK-1050 2459404.96745 r  6.97  0.02 0.300 1051.100 -16.69  47.82  26.53  76.49 -108.426  33.835 549.327
STARLINK-1827 2459404.97780 r  7.44  0.20 0.273 1072.400 -14.34  50.43  29.73  40.30 -112.225  37.515 551.105
STARLINK-1583 2459404.97881 r  7.32  0.04 0.319 1166.500 -14.10  50.68  23.50  65.05 -107.616  37.130 550.061
STARLINK-1042 2459404.97928 r  6.64  0.04 0.226 1098.400 -13.99  50.80  27.47  58.59 -108.956  36.673 549.865
STARLINK-1573 2459404.98217 r  7.03  0.05 0.392 1012.100 -13.32  51.50  29.27  48.04 -110.561  38.285 550.468
STARLINK-2502 2459405.67864 r  6.59  0.05 0.314 1118.500 -14.35 309.46  21.03 305.92 -127.435  38.142 549.493
STARLINK-1362 2459405.67960 r  6.25  0.05 0.394  999.000 -14.57 309.69  29.09 302.82 -124.993  36.614 549.832
STARLINK-1373 2459405.68388 r  6.62  0.02 0.385 1042.600 -15.56 310.76  27.87 324.36 -123.420  38.734 550.115
STARLINK-1978 2459405.68388 r  6.84  0.14 0.329 1042.600 -15.56 310.76  33.68 322.54 -121.929  38.226 549.790
STARLINK-1580 2459405.70046 r  5.93  0.18 0.306  882.600 -19.21 315.11  38.54 228.30 -122.600  28.403 548.455
STARLINK-2204 2459405.70543 r  5.06  0.02 0.681  598.200 -20.25 316.48  64.72  10.15 -115.998  33.823 568.858
STARLINK-2007 2459405.72069 g  7.22  0.02 0.549  646.800 -23.28 320.87  56.14 295.66 -120.895  35.080 548.955
STARLINK-1189 2459405.72368 g  6.40  0.06 0.461  831.200 -23.84 321.77  40.19 250.18 -123.787  32.526 549.093
STARLINK-1060 2459405.92810 r  4.92  0.05 0.579  646.100 -24.78  36.73  55.19   7.27 -117.338  35.504 549.625
STARLINK-1566 2459405.93244 r  7.25  0.02 0.474  765.900 -23.98  38.06  44.87  81.13 -112.094  34.145 549.546
STARLINK-1495 2459405.93338 r  6.96  0.57 0.630  636.600 -23.81  38.34  56.82 111.52 -114.674  31.156 548.937
STARLINK-1464 2459405.94881 g  5.26  0.02 0.695  566.100 -20.79  42.84  66.19  27.17 -117.209  33.734 549.253
STARLINK-2510 2459405.95170 g  7.19  0.03 0.631  619.100 -20.20  43.65  56.73   2.03 -116.950  36.247 549.580
STARLINK-1551 2459405.95470 g  6.05  0.02 0.673  583.700 -19.57  44.48  72.22 247.91 -119.678  33.710 549.557
STARLINK-1802 2459405.95658 g  5.71  0.06 0.539  648.100 -19.17  45.00  62.68 210.62 -119.459  30.026 551.001
STARLINK-2143 2459405.96524 r  7.24  0.02 0.245 1010.900 -17.29  47.30  31.05  37.07 -111.986  38.270 550.538
STARLINK-1583 2459405.97468 r  8.24  0.03 0.324 1060.700 -15.17  49.72  26.54  82.10 -108.264  34.710 549.630
STARLINK-1056 2459405.97863 r  6.63  0.07 0.243 1015.800 -14.26  50.70  28.92  38.14 -111.868  38.261 550.072
STARLINK-2394 2459405.97957 r  6.72  0.10 0.235 1286.500 -14.04  50.93  25.26  55.05 -109.502  36.712 549.574
STARLINK-2521 2459405.98240 r  8.36  0.06 0.368 1030.300 -13.37  51.62  25.52  64.81 -109.077  36.993 515.176
STARLINK-2748 2459405.98287 r  7.60  0.24 0.691  597.600 -13.26  51.74  33.73  56.88 -113.895  36.498 353.256
STARLINK-2753 2459405.98287 r  7.71  0.24 0.624  597.600 -13.26  51.74  33.73  56.88 -112.722  35.644 356.566
STARLINK-2380 2459405.98382 r  6.97  0.04 0.168 1266.000 -13.04  51.97  22.60  49.44 -108.117  38.700 549.698
STARLINK-2732 2459405.98572 r  7.93  0.03 0.449  894.700 -12.59  52.42  31.93  38.55 -113.205  38.967 516.253
STARLINK-1029 2459406.66891 r  6.37  0.03 0.332 1134.500 -12.12 306.99  25.67 301.35 -127.188  36.110 552.251
STARLINK-1329 2459406.67128 r  5.35  0.54 0.341 1139.300 -12.69 307.55  24.58 304.27 -126.675  37.140 550.103
STARLINK-2637 2459406.67175 r  7.11  0.14 0.221 1082.100 -12.80 307.66  30.92 308.26 -125.558  38.614 562.310
STARLINK-1978 2459406.67933 r  6.98  0.08 0.283  938.600 -14.58 309.51  31.61 304.81 -124.454  37.360 549.579
STARLINK-1247 2459406.68961 g  4.95  0.05 0.584  622.100 -16.92 312.11  67.79 148.63 -115.875  31.748 548.710
STARLINK-2248 2459406.69151 g  5.48  0.02 0.696  575.100 -17.35 312.61  69.76 104.41 -115.905  31.900 548.032
STARLINK-2114 2459406.69200 g  5.43  0.52 0.890  451.400 -17.45 312.73  82.05 100.87 -117.283  33.989 451.662
STARLINK-1963 2459406.69388 g  7.31  0.03 0.699  574.000 -17.87 313.23  71.04  30.00 -116.267  34.818 548.852
STARLINK-2025 2459406.70530 g  7.09  0.03 0.717  558.600 -20.31 316.33  71.54 279.06 -118.656  33.432 548.804
STARLINK-2217 2459406.71865 g  7.40  0.02 0.511  755.500 -22.98 320.16  41.40 352.97 -119.218  36.896 549.193
STARLINK-1279 2459406.71921 g  4.98  0.02 0.695  576.100 -23.09 320.32  68.51 346.95 -118.650  33.833 549.224
STARLINK-1039 2459406.95341 r  4.44  0.34 0.670  579.700 -19.96  44.19  69.84 186.69 -117.788  30.890 548.970
STARLINK-2338 2459406.96243 r  6.99  0.02 0.644  612.800 -18.03  46.63  63.31 109.06 -114.832  31.978 548.776
STARLINK-1390 2459406.96338 r  4.92  0.02 0.541  649.300 -17.82  46.88  63.03 146.85 -115.530  31.397 548.979
STARLINK-2735 2459406.96721 r  5.55  0.27 0.631  627.200 -16.98  47.89  37.05  35.27 -115.377  37.669 391.756
STARLINK-2735 2459406.96769 r  6.65  0.38 0.623  632.700 -16.87  48.01  36.82  52.71 -113.008  35.877 391.437
STARLINK-2521 2459406.97110 r  8.68  0.02 0.372  992.500 -16.10  48.89  28.93  65.41 -109.218  36.093 521.794
STARLINK-2732 2459406.97462 r  6.57  0.64 0.486  828.300 -15.30  49.78  35.98  33.17 -113.124  37.945 522.851
STARLINK-1471 2459406.97557 r  6.54  0.09 0.364  846.100 -15.08  50.01  34.84  64.59 -111.372  34.593 549.299
STARLINK-1580 2459406.97792 r  7.56  0.11 0.388 1030.600 -14.54  50.60  28.05  48.06 -110.872  38.886 550.405
STARLINK-1591 2459406.97934 r  7.35  0.06 0.353 1076.900 -14.21  50.95  25.88  64.98 -108.812  37.173 549.851
STARLINK-1503 2459406.97980 r  6.33  0.05 0.254 1005.600 -14.10  51.06  29.89  54.76 -110.236  36.576 549.706
STARLINK-2225 2459406.98498 r  6.14  0.06 0.425  952.400 -12.88  52.32  23.33  48.81 -111.428  39.074 442.881
STARLINK-2251 2459406.98498 r  6.11  0.04 0.418  952.400 -12.88  52.32  23.23  49.40 -110.825  38.690 442.918
STARLINK-2713 2459406.98498 r  6.17  0.05 0.393  952.400 -12.88  52.32  23.14  49.99 -109.571  37.856 442.788
STARLINK-2714 2459406.98498 r  6.14  0.04 0.407  952.400 -12.88  52.32  23.23  49.40 -110.198  38.274 442.790
STARLINK-2186 2459406.98545 r  6.06  0.03 0.411  968.200 -12.77  52.43  22.48  56.35 -110.272  38.219 442.742
STARLINK-2225 2459406.98545 r  6.21  0.03 0.379  968.200 -12.77  52.43  22.24  57.17 -109.040  37.385 442.584
STARLINK-2228 2459406.98545 r  5.92  0.04 0.422  968.200 -12.77  52.43  23.19  52.38 -110.950  38.664 442.906
STARLINK-2236 2459406.98545 r  6.43  0.08 0.382  968.200 -12.77  52.43  21.17  56.92 -109.340  38.062 442.686
STARLINK-2251 2459406.98545 r  6.38  0.06 0.361  968.200 -12.77  52.43  22.03  58.43 -108.465  36.988 442.626
STARLINK-2186 2459406.98592 r  6.87  0.03 0.343 1065.700 -12.65  52.55  21.17  64.54 -107.960  36.515 442.448
STARLINK-2228 2459406.98592 r  6.78  0.03 0.365 1065.700 -12.65  52.55  21.30  64.17 -108.608  36.973 442.614
STARLINK-2234 2459406.98592 r  6.74  0.03 0.381 1065.700 -12.65  52.55  21.30  64.17 -109.100  37.315 442.586
STARLINK-2236 2459406.98592 r  6.80  0.02 0.314 1065.700 -12.65  52.55  19.31  66.56 -107.039  36.352 442.394
STARLINK-1544 2459406.98686 r  6.91  0.21 0.426  910.700 -12.43  52.77  34.00  59.70 -110.879  36.689 550.068
STARLINK-2231 2459406.98734 r  6.95  0.03 0.365 1099.900 -12.32  52.88  25.36  45.67 -110.764  39.796 550.174
STARLINK-2231 2459406.98781 r  6.79  0.05 0.335 1152.700 -12.20  52.99  24.22  55.49 -108.388  38.175 549.879
STARLINK-2231 2459406.98828 r  6.83  0.04 0.281  993.800 -12.09  53.11  21.78  66.87 -106.119  36.497 549.585
STARLINK-1820 2459406.98923 r  5.32  0.03 0.207 1134.700 -11.86  53.33  26.70 208.45 -122.167  24.932 548.261
STARLINK-2705 2459407.66861 r  7.06  0.02 0.524  766.600 -12.12 306.79  27.84 303.65 -123.170  36.078 401.637
STARLINK-2666 2459407.66955 r  7.41  0.03 0.453  838.800 -12.35 307.02  26.25 299.68 -124.843  35.088 401.757
STARLINK-2745 2459407.66955 r  7.32  0.03 0.495  838.800 -12.35 307.02  26.25 299.68 -123.868  35.819 402.037
STARLINK-2637 2459407.67003 r  7.14  0.03 0.212 1231.200 -12.46 307.13  23.69 293.28 -128.419  37.306 562.016
STARLINK-2637 2459407.67050 r  7.57  0.05 0.298 1016.900 -12.58 307.24  28.85 287.54 -126.222  35.615 561.723
STARLINK-1978 2459407.67475 r  6.14  0.77 0.251 1101.200 -13.59 308.26  25.78 292.09 -127.122  36.567 549.490
STARLINK-1940 2459407.68053 r  7.12  0.15 0.274 1034.200 -14.94 309.69  32.59 323.03 -122.825  38.986 549.550
STARLINK-1260 2459407.69153 r  4.29  0.03 0.671  578.300 -17.43 312.49  73.34 166.10 -117.613  30.828 548.285
STARLINK-1675 2459407.70247 r  5.90  0.03 0.684  577.000 -19.80 315.43  75.98 321.57 -117.693  34.085 549.402
STARLINK-2206 2459407.71191 i  5.83  0.05 0.790  528.500 -21.75 318.08  85.06 193.90 -116.957  32.777 525.848
STARLINK-1369 2459407.93274 r  4.67  0.13 0.615  645.700 -24.19  38.26  54.08  73.34 -114.468  35.162 549.916
STARLINK-1369 2459407.93321 r  5.44  0.04 0.469  749.100 -24.10  38.40  47.89  88.82 -112.376  33.398 549.604
STARLINK-1212 2459408.67109 r  6.58  0.04 0.220 1160.600 -12.80 307.26  25.17 295.91 -127.524  37.464 549.414
STARLINK-1970 2459408.67203 r  7.10  0.02 0.215 1077.400 -13.02 307.48  28.48 312.46 -125.237  39.011 549.300
STARLINK-2691 2459408.67299 r  7.70  0.02 0.377  995.600 -13.25 307.71  26.96 288.29 -125.876  35.235 532.835
STARLINK-2732 2459408.67677 r  7.74  0.03 0.388 1010.500 -14.15 308.63  28.44 308.81 -125.270  36.679 533.657
STARLINK-1964 2459408.68008 r  7.49  0.05 0.305  920.700 -14.92 309.45  32.80 298.35 -124.645  36.636 549.075
STARLINK-1681 2459408.68847 g  6.14  0.19 0.416  861.400 -16.84 311.58  34.08 173.09 -116.258  26.858 548.301
STARLINK-1675 2459408.69822 g  7.48  0.03 0.560  694.100 -18.99 314.15  49.21 347.52 -118.952  36.095 549.739
STARLINK-2123 2459408.71910 r  6.55  0.02 0.675  581.900 -23.26 320.06  63.77 352.65 -117.371  35.520 549.204
STARLINK-1467 2459408.94662 r  4.63  0.06 0.678  592.000 -21.62  42.42  65.80 115.31 -116.045  31.068 548.850
STARLINK-2758 2459408.95200 r  6.69  0.07 0.771  519.600 -20.52  43.94  62.39  30.86 -115.628  34.954 467.662
STARLINK-1142 2459408.95637 r  6.28  0.13 0.450  891.500 -19.59  45.14  34.25 113.60 -111.317  29.548 548.781
STARLINK-1584 2459409.67263 r  7.46  0.08 0.310 1124.600 -13.25 307.50  25.98 286.43 -127.684  34.122 549.398
STARLINK-1584 2459409.67310 r  7.22  0.02 0.382 1004.500 -13.36 307.61  28.33 294.62 -125.562  35.860 549.729
STARLINK-2233 2459409.68119 r  8.19  0.09 0.329 1041.400 -15.27 309.60  29.87 283.76 -126.751  33.393 548.692
STARLINK-2233 2459409.68167 r  7.14  0.03 0.420  913.300 -15.38 309.72  34.39 299.98 -124.616  35.191 549.004
STARLINK-2012 2459409.68408 r  7.97  0.05 0.308  874.100 -15.93 310.33  22.17 285.33 -125.839  35.774 354.049
STARLINK-2012 2459409.68527 r  6.79  0.02 0.740  548.800 -16.20 310.63  37.22 214.24 -120.446  31.111 353.447
STARLINK-2019 2459409.68527 r  6.81  0.02 0.743  548.800 -16.20 310.63  37.45 215.96 -120.950  31.540 352.938
STARLINK-1689 2459409.68575 r  6.28  0.05 0.546  709.500 -16.31 310.75  49.37 205.21 -119.130  30.211 548.482
STARLINK-1264 2459409.69983 r  4.46  0.15 0.661  586.500 -19.43 314.46  73.86 290.68 -119.759  32.394 548.965
STARLINK-2418 2459409.70611 r  6.81  0.02 0.664  564.200 -20.76 316.20  66.00 210.71 -118.734  30.862 519.861
STARLINK-2100 2459409.71854 g  7.21  0.02 0.661  595.300 -23.26 319.78  62.45 270.54 -119.977  33.467 548.806
STARLINK-1219 2459409.72490 g  6.84  0.05 0.391  976.000 -24.47 321.69  31.90 250.95 -125.553  32.048 548.546
STARLINK-1554 2459409.92936 g  7.01  0.04 0.623  643.500 -25.09  37.35  56.64  52.11 -115.394  36.053 550.162
STARLINK-1541 2459409.93322 g  7.07  0.07 0.667  600.800 -24.37  38.54  63.60  61.48 -115.873  35.370 549.896
STARLINK-1466 2459409.93510 g  5.85  0.11 0.563  644.900 -24.02  39.11  64.05  78.59 -114.313  33.566 549.541
STARLINK-1548 2459409.94472 r  5.94  0.72 0.730  549.000 -22.14  41.95  83.26 170.07 -117.949  33.713 549.590
STARLINK-1152 2459409.96399 r  5.29  0.02 0.447  726.800 -18.07  47.28  52.13  60.01 -113.398  34.715 549.668
STARLINK-1580 2459409.96544 r  7.45  0.02 0.452  725.700 -17.75  47.66  51.87 113.65 -113.303  31.907 549.136
STARLINK-1318 2459409.96753 r  5.70  0.04 0.443  904.100 -17.29  48.21  34.32  44.16 -111.966  37.883 550.049
STARLINK-1318 2459409.96804 r  6.25  0.16 0.378  984.900 -17.17  48.34  30.73  67.68 -109.538  36.057 549.703
STARLINK-1318 2459409.96852 r  7.19  0.04 0.292 1133.900 -17.06  48.46  25.28  82.47 -107.360  34.286 549.384
STARLINK-1818 2459409.97388 r  8.14  0.03 0.292 1076.300 -15.84  49.84  25.71  76.71 -108.121  33.856 549.467
STARLINK-2400 2459409.97685 r  6.79  0.02 0.279  948.400 -15.16  50.58  29.42  52.89 -110.933  36.333 550.170
STARLINK-1683 2459409.98074 r  7.40  0.03 0.257 1367.000 -14.25  51.55  17.62  72.79 -104.963  36.620 549.958
STARLINK-1264 2459409.98121 r  6.27  0.03 0.316 1213.700 -14.14  51.66  21.27  61.62 -107.662  38.346 550.028
STARLINK-1267 2459409.98458 r  6.55  0.04 0.370 1082.500 -13.34  52.48  26.00  46.17 -110.679  39.482 550.563
STARLINK-1267 2459409.98559 r  6.46  0.36 0.270 1284.700 -13.10  52.73  20.73  72.79 -105.773  35.923 549.854
STARLINK-1272 2459409.98895 r  6.46  0.03 0.347 1088.300 -12.29  53.53  26.85  60.36 -108.624  37.084 550.266
STARLINK-1617 2459410.66799 r  6.86  0.12 0.228 1131.100 -12.23 306.26  25.26 296.58 -127.188  37.349 549.536
STARLINK-1989 2459410.66893 r  6.92  0.09 0.230 1035.900 -12.45 306.48  30.01 313.14 -124.746  38.815 548.871
STARLINK-2232 2459410.66893 r  6.84  0.09 0.437 1035.900 -12.45 306.48  33.75 309.14 -123.740  36.431 549.185
STARLINK-2155 2459410.66942 r  6.99  0.08 0.361 1018.000 -12.57 306.60  28.87 289.69 -126.206  34.739 548.778
STARLINK-1218 2459410.66989 r  7.27  0.02 0.416  715.900 -12.68 306.71  24.64 288.07 -124.017  35.070 356.727
STARLINK-2248 2459410.67367 r  6.38  0.03 0.396 1000.500 -13.59 307.62  29.17 306.29 -124.766  36.934 548.998
STARLINK-2233 2459410.67699 r  7.03  0.03 0.316 1163.800 -14.38 308.43  22.71 290.07 -127.779  35.639 549.124
STARLINK-1318 2459410.68177 r  6.88  0.02 0.370  993.500 -15.50 309.61  28.46 284.54 -125.916  34.576 549.221
STARLINK-1318 2459410.68226 r  6.09  0.02 0.439  905.600 -15.61 309.74  33.25 302.82 -123.715  36.345 549.554
STARLINK-1746 2459410.68891 g  6.07  0.06 0.374  879.700 -17.13 311.43  38.12 177.01 -117.679  26.551 548.300
STARLINK-2071 2459410.69858 g  7.05  0.02 0.596  614.300 -19.27 314.00  69.20 293.62 -120.145  35.030 548.989
STARLINK-1370 2459410.70336 g  5.26  0.02 0.613  610.700 -20.29 315.30  66.52 352.48 -118.336  36.099 549.207
STARLINK-2204 2459410.70480 g  6.02  0.02 0.497  713.300 -20.59 315.70  58.07   8.90 -116.302  35.993 568.636
STARLINK-1712 2459410.71315 r  6.72  0.04 0.626  607.400 -22.31 318.08  69.57 355.42 -117.132  34.777 549.452
STARLINK-1461 2459410.92694 r  5.81  0.79 0.548  643.400 -25.67  36.67  56.12  40.88 -115.310  34.733 549.519
STARLINK-2672 2459410.93457 r 10.37  0.02 0.353  844.800 -24.26  39.02  39.03 115.08 -111.793  31.306 548.626
STARLINK-1576 2459410.95860 g  7.76  0.02 0.308  881.500 -19.39  45.92  37.44 140.54 -113.200  29.194 548.703
STARLINK-1791 2459410.96055 g  7.41  0.05 0.540  745.600 -18.96  46.45  44.68 139.27 -114.010  29.344 548.670
STARLINK-1291 2459410.97254 r  6.67  0.02 0.389 1030.800 -16.28  49.59  28.93  38.40 -111.074  39.063 550.688
STARLINK-2400 2459410.97254 r  7.46  0.11 0.263 1030.800 -16.28  49.59  31.81  36.60 -112.386  38.025 550.449
STARLINK-1683 2459410.97508 r  7.60  0.06 0.408  981.000 -15.70  50.24  30.40  32.73 -112.900  39.622 550.636
STARLINK-2469 2459410.98302 r  7.27  0.02 0.585 1110.200 -13.84  52.20  27.15  54.65 -112.976  37.326 354.430
STARLINK-2048 2459410.98349 r  7.28  0.09 0.576  697.400 -13.73  52.32  26.23  62.31 -112.463  36.855 354.027
STARLINK-2440 2459410.98349 r  7.63  0.09 0.548  697.400 -13.73  52.32  25.17  66.67 -111.848  36.418 354.225
STARLINK-2458 2459410.98349 r  8.04  0.08 0.300  697.400 -13.73  52.32  21.68  65.40 -106.794  36.889 531.686
STARLINK-2469 2459410.98349 r  7.81  0.10 0.475  697.400 -13.73  52.32  25.17  66.82 -110.671  35.557 354.199
STARLINK-2486 2459410.98349 r  7.69  0.09 0.518  697.400 -13.73  52.32  25.17  66.67 -111.323  36.038 353.997
STARLINK-2048 2459410.98396 r  8.14  0.03 0.440  807.400 -13.62  52.43  23.48  74.30 -110.182  35.068 353.810
STARLINK-2440 2459410.98396 r  8.24  0.03 0.399  807.400 -13.62  52.43  22.89  76.13 -109.594  34.618 353.993
STARLINK-1296 2459411.66948 r  6.92  0.02 0.313 1113.100 -12.68 306.48  26.02 285.24 -127.554  34.070 549.096
STARLINK-1296 2459411.66995 r  5.76  0.41 0.387  993.300 -12.80 306.59  29.06 294.73 -125.435  35.809 549.414
STARLINK-1296 2459411.67043 r  6.44  0.02 0.425  945.300 -12.91 306.70  31.70 312.24 -123.181  37.528 549.742
STARLINK-1260 2459411.67373 r  5.36  0.61 0.354 1075.300 -13.70 307.50  25.70 294.81 -126.425  36.092 549.668
STARLINK-2086 2459411.68353 r  8.10  0.05 0.217 1399.100 -16.00 309.92  18.40 280.40 -130.927  35.496 549.175
STARLINK-1208 2459411.69035 g  6.31  0.03 0.454  848.300 -17.56 311.68  38.64 210.68 -120.190  28.778 548.145
STARLINK-2071 2459411.69458 g  7.52  0.02 0.620  648.800 -18.50 312.79  55.25 242.32 -120.433  32.053 548.462
STARLINK-1732 2459411.69712 g  6.61  0.06 0.689  572.900 -19.06 313.47  76.39 321.56 -117.732  34.004 549.357
STARLINK-2008 2459411.70378 g  7.31  0.09 0.658  583.600 -20.49 315.29  75.45   8.50 -118.189  35.518 549.291
STARLINK-2448 2459411.71905 r  7.81  0.03 0.401  821.200 -23.59 319.69  41.65 265.43 -123.770  31.639 548.268
STARLINK-2448 2459411.71952 r  6.96  0.23 0.559  686.800 -23.69 319.83  47.87 277.02 -121.777  33.434 548.579
STARLINK-1193 2459411.93200 i  4.72  0.02 0.530  668.300 -24.89  38.32  48.18  63.59 -113.906  33.738 549.410
STARLINK-2409 2459411.94397 r  7.54  0.15 0.676  589.300 -22.58  41.90  69.10 126.22 -115.464  31.944 549.196
STARLINK-2155 2459411.94637 r  5.91  0.09 0.686  583.500 -22.09  42.59  69.20  44.57 -115.887  34.793 549.476
STARLINK-1296 2459411.95071 r  5.37  0.02 0.557  702.300 -21.20  43.83  46.59  10.85 -115.977  37.343 549.638
STARLINK-2424 2459411.95213 r  4.58  1.01 0.505  673.000 -20.90  44.23  56.17  44.36 -114.752  34.932 549.705
STARLINK-2245 2459411.95785 r  5.66  0.04 0.723  554.400 -19.69  45.81  80.65 211.18 -117.968  33.134 548.695
STARLINK-1160 2459411.97085 r  7.22  0.02 0.267 1138.700 -16.80  49.26  25.06  76.70 -107.434  34.269 549.641
STARLINK-2458 2459411.97540 r  8.19  0.02 0.381 1007.200 -15.76  50.42  28.65  59.89 -109.613  37.077 538.272
STARLINK-2458 2459411.97588 r  8.75  0.02 0.305 1134.500 -15.65  50.54  24.70  74.51 -107.361  35.325 537.972
STARLINK-1730 2459411.98183 r  6.63  0.11 0.339 1139.700 -14.25  52.02  25.13  51.98 -108.550  38.154 550.091
STARLINK-1151 2459411.98230 r  6.86  0.27 0.271 1002.700 -14.14  52.13  27.67  60.76 -109.708  35.718 549.768
STARLINK-2398 2459411.98324 r  7.66  0.07 0.270 1145.600 -13.92  52.36  23.00  76.22 -107.299  34.022 549.145
STARLINK-1737 2459411.98613 r  7.66  0.12 0.293 1197.800 -13.23  53.06  21.21  77.71 -106.787  35.826 549.785
STARLINK-1627 2459411.98910 r  7.18  0.10 0.246 1011.100 -12.51  53.77  30.94  50.94 -110.466  36.958 549.919
STARLINK-1712 2459411.98910 r  7.01  0.03 0.419 1011.100 -12.51  53.77  31.19  48.67 -111.635  38.428 550.221
STARLINK-1712 2459411.98957 r  7.01  0.18 0.372 1021.200 -12.40  53.88  29.43  59.98 -109.360  36.766 549.900
STARLINK-2046 2459412.66860 r  6.03  0.72 0.220 1191.000 -12.57 306.13  22.88 294.32 -128.060  37.145 549.167
STARLINK-2046 2459412.66907 r  7.50  0.11 0.314  978.300 -12.68 306.24  29.37 286.94 -125.867  35.445 548.883
STARLINK-2250 2459412.67049 r  7.54  0.04 0.400  986.600 -13.03 306.58  29.23 303.52 -124.693  36.833 549.669
STARLINK-2242 2459412.67332 r  7.06  0.04 0.349 1101.100 -13.71 307.26  25.61 297.26 -126.460  36.501 561.784
STARLINK-2238 2459412.67475 r  6.87  0.02 0.379 1059.900 -14.05 307.61  27.46 312.61 -124.133  38.373 562.131
STARLINK-2240 2459412.67475 r  6.58  0.11 0.355 1059.900 -14.05 307.61  27.23 311.45 -126.043  37.158 562.290
STARLINK-2241 2459412.67475 r  6.55  0.12 0.374 1059.900 -14.05 307.61  27.25 311.57 -124.787  37.963 562.483
STARLINK-2246 2459412.67475 r  6.55  0.11 0.366 1059.900 -14.05 307.61  27.23 311.45 -125.404  37.574 562.486
STARLINK-1301 2459412.67900 r  6.03  0.06 0.431  909.400 -15.06 308.65  34.69 308.95 -124.180  35.833 549.567
STARLINK-1291 2459412.68276 r  4.98  0.48 0.394  986.400 -15.93 309.59  31.05 306.58 -125.141  36.133 549.876
STARLINK-2120 2459412.68592 i  7.54  0.02 0.474  806.100 -16.66 310.40  38.50 263.42 -123.502  32.690 548.350
STARLINK-1405 2459412.69094 i  5.64  0.46 0.628  629.700 -17.80 311.70  56.81 259.09 -120.607  32.907 548.590
STARLINK-1728 2459412.69566 i  7.00  0.02 0.547  721.200 -18.85 312.95  46.39 341.83 -119.662  36.272 549.718
STARLINK-1730 2459412.69661 i  7.30  0.16 0.546  728.500 -19.06 313.20  45.04 341.46 -120.090  36.212 549.511
STARLINK-2121 2459412.69802 i  6.65  0.02 0.477  699.100 -19.37 313.58  43.55 302.46 -121.655  35.598 549.259
STARLINK-1995 2459412.70753 i  6.32  0.06 0.607  660.300 -21.40 316.22  54.51 217.00 -119.757  31.285 548.927
STARLINK-1300 2459412.71302 r  4.79  0.23 0.571  650.700 -22.52 317.79  51.01 259.17 -121.165  32.265 549.045
STARLINK-1406 2459412.71783 r  5.37  0.06 0.436  770.400 -23.48 319.20  46.35 280.84 -123.083  34.931 551.339
STARLINK-2056 2459412.71783 r  5.62  0.14 0.381  770.400 -23.48 319.20  43.41 284.92 -123.755  35.533 552.508
STARLINK-2424 2459412.94746 g  7.38  0.03 0.601  638.700 -22.02  43.00  55.45   2.41 -117.925  35.380 549.854
STARLINK-1791 2459412.95171 g  6.05  0.03 0.718  553.500 -21.13  44.21  77.91 241.66 -118.371  32.283 549.090
STARLINK-1275 2459412.95934 g  6.38  0.03 0.281  937.600 -19.50  46.32  34.83 147.70 -113.478  28.308 548.325
STARLINK-1291 2459412.96363 g  5.93  0.03 0.587  681.600 -18.56  47.47  51.14  29.03 -115.164  36.645 550.257
STARLINK-1753 2459412.96923 r  7.00  0.08 0.388 1037.000 -17.31  48.94  27.99  33.67 -111.761  39.655 550.667
STARLINK-1170 2459412.97018 r  6.18  0.02 0.285  951.900 -17.09  49.19  30.86  57.99 -110.541  35.876 549.575
STARLINK-1730 2459412.97677 r  7.49  0.13 0.440  907.700 -15.58  50.87  34.07  34.32 -113.508  39.019 550.234
STARLINK-1730 2459412.97725 r  6.69  0.19 0.427  923.400 -15.46  50.99  33.65  50.55 -111.126  37.327 549.905
STARLINK-1650 2459412.98213 r  6.87  0.08 0.350 1107.700 -14.31  52.20  24.34  62.20 -108.898  37.996 550.208
STARLINK-2354 2459412.98260 r  7.08  0.07 0.279  973.100 -14.20  52.31  28.81  58.87 -110.188  35.809 549.572
STARLINK-1671 2459412.98639 r  7.82  0.04 0.314 1139.900 -13.30  53.23  23.71  74.46 -107.528  35.959 549.804
STARLINK-1682 2459412.98970 r  7.02  0.04 0.412  952.800 -12.50  54.02  31.45  57.61 -110.688  37.337 550.200
STARLINK-2357 2459412.99017 r  6.97  0.03 0.299  898.800 -12.38  54.13  33.86  48.01 -111.937  36.546 549.516
STARLINK-1262 2459412.99064 r  6.00  0.24 0.328 1190.600 -12.27  54.25  22.31  54.37 -108.390  38.899 550.453
STARLINK-1811 2459414.93257 g  7.39  0.04 0.350  862.500 -25.25  38.77  36.91  22.17 -114.915  37.862 550.163
STARLINK-1161 2459414.95272 r  4.38  0.02 0.689  574.500 -21.22  44.71  74.88 349.41 -117.593  33.984 549.273
STARLINK-1639 2459414.96206 r  6.02  0.04 0.623  644.500 -19.20  47.27  57.06 135.81 -114.575  31.033 548.886
STARLINK-1728 2459414.96737 r  6.63  0.07 0.653  611.000 -18.02  48.68  63.58  41.97 -115.151  34.930 549.719
STARLINK-1730 2459414.96784 r  7.09  0.02 0.596  635.600 -17.91  48.81  62.90  16.61 -117.599  36.601 549.817
STARLINK-1840 2459414.97239 r  6.23  0.02 0.294  895.700 -16.87  49.99  36.69  56.59 -111.250  36.099 516.572
STARLINK-1276 2459414.97384 r  6.17  0.05 0.439  914.500 -16.54  50.36  33.65  37.63 -112.180  38.240 550.023
STARLINK-2342 2459414.97432 r  6.99  0.02 0.244 1001.600 -16.43  50.48  33.24  47.41 -110.929  37.381 553.056
STARLINK-2428 2459414.98295 r  7.15  0.37 0.351 1077.100 -14.40  52.64  26.10  65.11 -108.745  37.040 549.881
STARLINK-1131 2459414.98487 r  6.55  0.02 0.174 1394.900 -13.94  53.10  18.94  64.09 -105.230  37.045 549.938
STARLINK-2374 2459414.98633 r  6.64  0.10 0.232 1043.100 -13.58  53.46  27.20  49.21 -110.329  37.357 549.864
STARLINK-1190 2459414.98775 r  6.70  0.02 0.347  910.000 -13.24  53.80  31.24  70.96 -110.291  34.069 549.396
STARLINK-1693 2459414.99113 r  7.00  0.06 0.358 1108.900 -12.42  54.60  25.30  48.96 -109.765  39.057 550.206
STARLINK-1693 2459414.99160 r  7.29  0.04 0.314 1190.100 -12.30  54.71  23.76  59.34 -107.442  37.411 549.881
STARLINK-1746 2459415.66730 r  7.38  0.36 0.349 1074.000 -12.59 305.38  24.86 289.77 -126.638  35.603 549.400
STARLINK-2110 2459415.66730 r  8.71  0.11 0.336 1074.000 -12.59 305.38  28.19 284.29 -125.798  34.777 554.089
STARLINK-1977 2459415.66966 r  7.30  0.37 0.236 1207.500 -13.16 305.95  24.10 285.33 -128.556  36.205 549.234
STARLINK-1225 2459415.67108 r  6.32  0.02 0.352  850.800 -13.51 306.29  33.21 298.31 -123.891  36.088 549.153
STARLINK-1753 2459415.67534 r  6.91  0.09 0.343 1150.200 -14.54 307.32  23.91 310.78 -126.217  37.967 549.951
STARLINK-2013 2459415.67534 r  7.38  0.07 0.231 1150.200 -14.54 307.32  26.32 314.49 -124.591  38.899 549.165
STARLINK-1243 2459415.67864 r  6.93  0.02 0.319  966.800 -15.32 308.13  30.16 286.50 -125.728  35.408 549.287
STARLINK-1705 2459415.67958 r  8.17  0.02 0.337 1081.700 -15.54 308.37  25.14 286.33 -126.960  34.980 549.568
STARLINK-1236 2459415.68358 r  5.88  0.02 0.520  777.000 -16.48 309.38  41.75 219.70 -121.749  30.711 548.221
STARLINK-1668 2459415.69847 r  6.23  0.02 0.633  626.100 -19.84 313.29  61.42 317.66 -118.846  34.995 548.657
STARLINK-2084 2459415.70142 r  6.46  0.02 0.708  557.700 -20.49 314.10  69.56 326.60 -118.081  34.674 549.353
STARLINK-2204 2459415.70380 r  5.74  0.03 0.468  739.500 -21.00 314.76  43.99   3.21 -116.127  36.353 568.006
STARLINK-1442 2459415.70581 r  5.22  0.02 0.545  669.900 -21.43 315.33  58.11   5.48 -118.065  37.132 549.525
STARLINK-1145 2459415.94534 g  6.85  0.34 0.339  879.100 -22.91  42.71  39.47  18.46 -114.801  38.033 550.119
STARLINK-1705 2459415.96121 g  7.09  0.02 0.562  692.200 -19.54  47.16  50.26  70.68 -113.475  35.010 549.824
STARLINK-2339 2459415.96559 g  7.46  0.02 0.572  649.800 -18.57  48.34  61.18  91.38 -114.030  32.997 549.208
STARLINK-2367 2459415.96613 g  6.80  0.06 0.692  580.900 -18.44  48.48  69.58 140.38 -116.076  31.453 548.889
STARLINK-2454 2459415.97057 r  7.64  0.02 0.409  967.600 -17.44  49.64  31.63  45.78 -110.831  37.804 550.068
STARLINK-2450 2459415.97441 r  7.28  0.03 0.436  904.300 -16.55  50.63  33.15  60.63 -111.312  37.176 549.979
STARLINK-2356 2459415.97488 r  7.65  0.07 0.301  964.500 -16.44  50.75  31.22  68.85 -109.882  34.997 549.746
STARLINK-2450 2459415.97488 r  7.46  0.04 0.360  964.500 -16.44  50.75  30.75  70.46 -109.113  35.473 549.674
STARLINK-1190 2459415.98400 r  6.23  0.06 0.198 1149.200 -14.29  53.02  24.52  50.06 -109.151  37.883 550.065
STARLINK-2326 2459415.98642 r  7.14  0.04 0.283  927.400 -13.70  53.61  30.17  47.36 -111.671  36.774 550.085
STARLINK-1278 2459417.66441 r  6.13  0.04 0.385 1013.600 -12.13 304.40  29.10 304.87 -125.305  36.495 549.582
STARLINK-2069 2459417.66772 r  7.03  0.08 0.294  936.000 -12.94 305.18  30.20 301.14 -124.730  36.875 549.639
STARLINK-2089 2459417.67008 r  6.89  0.02 0.201 1189.300 -13.52 305.74  25.45 299.79 -127.521  38.186 550.069
STARLINK-2089 2459417.67055 r  7.05  0.02 0.293  960.400 -13.64 305.86  29.18 297.10 -125.262  36.516 549.779
STARLINK-2081 2459417.67198 r  7.39  0.06 0.195 1167.600 -13.98 306.20  25.29 315.25 -125.563  39.681 549.907
STARLINK-2417 2459417.67629 r  7.96  0.02 0.324 1100.300 -15.02 307.25  23.88 281.78 -127.312  34.533 549.173
STARLINK-2417 2459417.67680 r  7.18  0.02 0.397  987.800 -15.14 307.38  30.97 303.20 -124.984  36.403 549.532
STARLINK-2652 2459417.68336 g  7.48  0.02 0.514  617.200 -16.70 309.03  49.97 253.45 -121.706  30.988 438.826
STARLINK-2652 2459417.68383 g  7.02  0.05 0.814  481.800 -16.81 309.15  59.73 268.01 -119.690  32.838 439.129
STARLINK-2109 2459417.68481 g  7.61  0.03 0.592  653.900 -17.03 309.40  51.27 270.94 -121.221  33.287 548.881
STARLINK-1401 2459417.69184 g  7.12  0.03 0.403 1005.800 -18.65 311.23  29.21 229.84 -124.183  29.335 548.243
STARLINK-2084 2459417.69278 g  7.77  0.13 0.544  742.800 -18.86 311.48  44.79 239.81 -121.417  31.026 548.669
STARLINK-1016 2459417.69468 g  5.87  0.04 0.569  659.000 -19.28 311.98  52.94 269.46 -121.376  32.644 549.148
STARLINK-2684 2459417.70322 g  7.25  0.03 0.590  630.200 -21.16 314.32  56.23 250.01 -120.551  31.778 548.507
STARLINK-2041 2459417.71328 r  7.14  0.03 0.536  698.700 -23.27 317.20  47.63 272.76 -122.067  33.655 549.323
STARLINK-2689 2459417.71799 r  5.33  0.03 0.549  829.900 -24.22 318.59  46.40 320.73 -121.307  35.475 549.222
STARLINK-2350 2459417.95011 r  6.97  0.04 0.594  624.400 -22.24  44.33  63.04  12.37 -116.739  35.032 549.437
STARLINK-2491 2459417.95301 r  7.33  0.02 0.380  887.400 -21.63  45.15  37.99   0.80 -118.433  39.776 550.742
STARLINK-1854 2459417.96582 r  6.75  0.02 0.712  564.100 -18.82  48.66  71.51  93.84 -116.468  31.817 548.818
STARLINK-1854 2459417.96629 r  5.51  0.55 0.571  637.800 -18.71  48.78  63.79  74.59 -114.470  33.602 549.100
STARLINK-1888 2459417.97950 r  7.58  0.20 0.292  983.800 -15.65  52.18  34.19  31.55 -113.325  37.980 549.947
STARLINK-1891 2459417.98099 r  7.69  0.08 0.364  912.200 -15.30  52.55  30.98  76.34 -110.114  33.383 549.150
STARLINK-2681 2459417.98835 r  6.83  0.04 0.362 1095.700 -13.52  54.35  25.41  53.83 -109.700  38.740 550.236
STARLINK-2681 2459417.98883 r  7.24  0.04 0.313 1186.600 -13.40  54.46  23.10  65.40 -107.388  37.076 549.927
STARLINK-1093 2459417.98977 r  6.92  0.05 0.306 1060.800 -13.17  54.69  26.64  80.05 -108.253  33.453 549.062
STARLINK-1914 2459417.99461 r  7.50  0.02 0.273 1245.600 -11.98  55.83  20.11  84.05 -106.059  32.586 549.238
STARLINK-2491 2459418.66816 r  5.61  0.46 0.307 1194.900 -13.18 305.13  23.55 296.46 -128.123  35.807 549.491
STARLINK-2491 2459418.66863 r  6.41  0.13 0.357 1104.100 -13.30 305.24  26.38 305.19 -125.908  37.497 549.828
STARLINK-2020 2459418.67152 r  7.15  0.23 0.228 1041.700 -14.01 305.93  29.62 314.19 -124.695  38.945 549.865
STARLINK-1644 2459418.67347 r  7.07  0.04 0.427  931.600 -14.48 306.41  31.82 303.27 -123.919  36.619 549.761
STARLINK-1457 2459418.68044 r  6.18  0.03 0.295  936.700 -16.15 308.14  32.45 299.24 -124.764  36.819 549.629
STARLINK-1409 2459418.69019 g  7.75  0.02 0.371  892.900 -18.42 310.64  33.79 177.83 -117.401  27.784 548.200
STARLINK-2685 2459418.69501 g  7.18  0.02 0.555  678.200 -19.51 311.92  56.04 288.40 -121.709  32.877 548.597
STARLINK-2095 2459418.69595 g  7.71  0.03 0.375  831.700 -19.72 312.18  41.25 288.46 -123.793  35.635 549.540
STARLINK-1014 2459418.69783 g  6.70  0.03 0.389  956.700 -20.14 312.69  31.54 290.70 -125.412  34.706 549.411
STARLINK-2693 2459418.69783 g  6.67  0.03 0.402  956.700 -20.14 312.69  31.54 290.70 -125.335  34.455 503.945
STARLINK-2723 2459418.70303 g  7.34  0.03 0.525  751.500 -21.27 314.12  43.55 342.65 -119.975  36.565 554.378
STARLINK-2546 2459418.72453 r  7.93  0.02 0.223 1087.900 -25.66 320.44  25.94 298.12 -126.747  37.668 502.057
STARLINK-2125 2459418.73534 r  8.09  0.03 0.479  826.900 -27.66 323.87  39.18 307.86 -123.074  35.514 549.502
STARLINK-2690 2459418.73967 r  6.91  0.07 0.449  887.200 -28.41 325.29  35.52 325.36 -121.404  37.814 549.546
STARLINK-1327 2459418.74155 r  7.02  0.25 0.308  969.300 -28.73 325.92  29.13 291.07 -125.664  35.789 549.454
STARLINK-1863 2459418.94328 g  6.93  0.02 0.629  639.500 -23.82  42.47  58.10 137.93 -114.849  30.829 548.711
STARLINK-1850 2459418.94756 g  7.99  0.18 0.433  872.800 -22.94  43.72  36.99 103.00 -110.733  31.423 548.955
STARLINK-1169 2459418.95410 g  5.52  0.02 0.624  629.200 -21.56  45.59  56.16 354.65 -118.517  35.130 549.767
STARLINK-1907 2459418.95838 g  5.64  0.35 0.701  561.600 -20.63  46.78  73.02 244.34 -118.807  32.162 548.739
STARLINK-2450 2459418.96145 g  5.80  0.02 0.618  604.000 -19.95  47.62  55.95 145.09 -116.225  31.981 548.985
STARLINK-1648 2459418.96492 g  7.02  0.04 0.669  591.600 -19.18  48.56  67.49  70.75 -115.383  34.334 549.523
STARLINK-1621 2459418.97226 r  7.08  0.05 0.265  959.500 -17.50  50.49  33.00  42.17 -111.889  37.480 549.907
STARLINK-1086 2459418.97416 r  7.32  0.02 0.253 1189.200 -17.06  50.97  24.74  78.60 -106.839  34.371 549.160
STARLINK-2684 2459418.98012 r  6.56  0.07 0.407  972.900 -15.65  52.48  30.72  52.60 -110.746  37.807 549.827
STARLINK-1889 2459418.98060 r  7.06  0.17 0.300 1006.500 -15.54  52.60  27.36  70.04 -109.121  34.427 549.766
STARLINK-2684 2459418.98060 r  7.18  0.09 0.342 1006.500 -15.54  52.60  28.14  66.14 -108.453  36.080 549.514
STARLINK-1513 2459418.98504 r  6.03  0.02 0.334 1161.500 -14.47  53.70  23.34  57.45 -108.434  38.410 550.151
STARLINK-1093 2459418.98551 r  6.58  0.06 0.277 1001.100 -14.36  53.81  28.19  63.19 -109.584  35.454 549.406
STARLINK-1513 2459418.98551 r  6.64  0.05 0.283 1001.100 -14.36  53.81  21.40  66.33 -106.160  36.747 549.829
STARLINK-1517 2459418.99277 r  6.30  0.14 0.371 1034.100 -12.58  55.55  27.35  64.67 -109.389  37.148 550.024
STARLINK-2300 2459418.99277 r  5.84  0.23 0.297 1034.100 -12.58  55.55  27.37  70.00 -109.092  34.487 556.220
STARLINK-2081 2459419.66331 r  7.21  0.14 0.232 1206.100 -12.12 303.82  23.29 288.20 -128.458  36.438 549.385
STARLINK-1458 2459419.66425 r  6.11  0.08 0.228 1077.500 -12.35 304.04  28.16 303.21 -126.050  38.007 549.774
STARLINK-2020 2459419.66757 r  7.29  0.10 0.342  878.000 -13.18 304.83  33.56 294.61 -124.350  35.956 549.407
STARLINK-1644 2459419.66804 r  7.48  0.03 0.244 1369.600 -13.29 304.94  19.08 285.24 -130.568  34.267 549.289
STARLINK-1644 2459419.66850 r  4.89  0.65 0.300 1226.200 -13.41 305.05  22.87 296.59 -128.449  35.993 549.617
STARLINK-1451 2459419.67230 r  6.90  0.03 0.316  959.800 -14.34 305.96  29.93 288.93 -125.584  35.608 549.115
STARLINK-1973 2459419.67718 r  7.05  0.03 0.367  817.800 -15.52 307.16  35.51 301.51 -123.287  36.265 549.409
STARLINK-1337 2459419.68605 g  5.68  0.02 0.496  677.000 -17.61 309.41  51.10 308.01 -120.986  35.886 549.382
STARLINK-2068 2459419.69397 g  5.08  0.02 0.398  810.800 -19.42 311.49  39.78 257.66 -123.612  31.359 548.062
STARLINK-1497 2459419.69539 g  5.90  0.04 0.544  694.100 -19.74 311.88  53.28 290.53 -121.960  33.153 548.992
STARLINK-1513 2459419.70010 g  6.12  0.02 0.506  749.700 -20.79 313.16  46.95 341.54 -118.698  36.918 549.741
STARLINK-2164 2459419.70393 g  7.20  0.03 0.578  645.300 -21.62 314.23  58.84 271.69 -121.100  32.337 548.725
STARLINK-1261 2459419.70585 g  3.62  0.73 0.519  778.900 -22.04 314.77  42.54 236.32 -121.739  30.671 548.403
STARLINK-1059 2459419.70821 g  7.78  0.03 0.414  745.900 -22.54 315.44  49.70 224.34 -121.068  29.337 548.645
STARLINK-1059 2459419.70868 g  7.56  0.03 0.636  590.800 -22.64 315.58  63.37 225.09 -119.177  31.174 548.937
STARLINK-1838 2459419.94315 r  6.08  0.03 0.582  623.000 -24.02  42.56  53.96  38.95 -115.730  34.565 549.284
STARLINK-1165 2459419.94614 r  3.21  0.81 0.495  757.900 -23.40  43.44  41.00 359.30 -118.435  37.052 549.880
STARLINK-1867 2459419.96393 r  7.57  0.02 0.507  764.700 -19.56  48.44  45.42 113.18 -112.299  31.329 549.115
STARLINK-2497 2459419.96933 r  5.55  0.48 0.791  495.100 -18.33  49.87  62.47 357.56 -117.407  35.509 457.354
STARLINK-1513 2459419.98035 r  5.44  0.06 0.429  932.200 -15.75  52.69  32.58  48.71 -111.652  38.053 550.096
STARLINK-1914 2459419.98613 r  3.44  0.02 0.218 1131.900 -14.36  54.11  25.50  58.43 -108.529  36.707 549.992
STARLINK-1630 2459419.98706 r  2.82  0.02 0.225 1265.500 -14.13  54.34  23.00  73.62 -106.096  35.088 549.522
STARLINK-2149 2459419.98943 r  6.89  0.04 0.330 1123.500 -13.55  54.91  24.36  69.68 -108.033  36.724 554.682
STARLINK-1913 2459419.98992 r  4.68  0.67 0.222 1270.200 -13.43  55.03  24.92  52.97 -109.381  37.083 549.754
STARLINK-1080 2459422.92554 r  7.79  0.46 0.344  888.400 -27.96  37.52  34.79  68.62 -110.747  34.543 549.435
STARLINK-2697 2459422.94678 g  7.45  0.04 0.668  587.500 -23.79  44.08  64.12 358.58 -117.268  35.646 549.294
STARLINK-1489 2459422.95169 g  5.35  0.03 0.602  666.600 -22.75  45.50  53.32  50.73 -114.983  36.241 549.956
STARLINK-2685 2459422.95872 g  6.24  0.03 0.678  573.700 -21.22  47.48  73.27 185.15 -117.451  32.251 548.567
STARLINK-1930 2459422.96493 g  7.45  0.03 0.554  692.800 -19.83  49.17  48.33  91.72 -113.271  32.016 549.124
STARLINK-2158 2459422.96779 g  7.21  0.03 0.622  639.200 -19.17  49.94  57.54  28.70 -115.982  36.303 549.898
STARLINK-2210 2459422.97443 r  7.58  0.02 0.312 1134.300 -17.63  51.67  23.29  77.84 -107.527  35.669 550.048
STARLINK-1924 2459422.97900 r  7.59  0.03 0.324  929.300 -16.54  52.84  32.75  69.24 -110.206  34.627 549.294
STARLINK-2171 2459422.98152 r  7.26  0.06 0.451  868.600 -15.94  53.47  34.68  65.53 -111.511  36.672 550.291
STARLINK-2171 2459422.98200 r  7.94  0.02 0.360  981.400 -15.82  53.59  28.87  82.21 -109.280  34.904 549.949
STARLINK-1071 2459422.98710 r  6.26  0.03 0.220 1087.700 -14.58  54.84  25.24  52.24 -109.539  37.248 549.726
STARLINK-1547 2459422.98804 r  7.24  0.07 0.223 1207.400 -14.34  55.07  22.11  66.16 -107.031  35.731 549.503
STARLINK-2295 2459422.98804 r  7.09  0.26 0.210 1207.400 -14.34  55.07  22.25  66.31 -106.804  36.123 557.515
STARLINK-1827 2459422.99194 r  6.85  0.04 0.401 1002.500 -13.38  56.01  23.46  48.44 -110.699  39.001 467.408
STARLINK-1827 2459422.99241 r  6.77  0.12 0.352 1075.900 -13.26  56.12  22.24  58.12 -108.335  37.323 467.003
STARLINK-2178 2459422.99483 r  6.85  0.06 0.351 1117.600 -12.66  56.69  24.63  55.81 -109.180  38.555 550.542
STARLINK-2178 2459422.99530 r  7.21  0.08 0.300  938.800 -12.54  56.80  22.57  65.67 -106.897  36.897 550.221
STARLINK-1932 2459422.99577 r  7.58  0.03 0.209 1337.500 -12.42  56.91  20.76  73.73 -105.314  35.381 549.607
STARLINK-1946 2459422.99624 r  7.42  0.22 0.283 1116.000 -12.30  57.02  25.51  79.78 -107.607  33.749 549.108
STARLINK-1490 2459423.66235 r  6.47  0.04 0.326 1162.300 -12.48 302.93  24.27 301.97 -127.395  36.498 549.462
STARLINK-2496 2459423.66330 r  7.49  0.03 0.405  930.400 -12.72 303.15  30.64 285.81 -125.018  34.821 548.879
STARLINK-1342 2459423.66519 r  2.64  0.02 0.176 1321.500 -13.19 303.60  21.83 297.98 -129.097  38.534 549.848
STARLINK-2061 2459423.66661 r  7.28  0.04 0.245 1000.500 -13.55 303.94  28.89 312.08 -124.516  38.457 549.536
STARLINK-1498 2459423.66993 r  5.73  0.06 0.286 1315.800 -14.37 304.73  19.32 299.41 -129.010  37.309 549.802
STARLINK-2131 2459423.67040 r  7.83  0.03 0.278 1216.600 -14.49 304.85  23.01 283.94 -128.807  33.913 548.953
STARLINK-2131 2459423.67087 r  7.24  0.04 0.347 1081.100 -14.60 304.96  26.29 294.63 -126.707  35.648 549.281
STARLINK-2131 2459423.67135 r  7.04  0.06 0.397 1006.300 -14.72 305.08  28.97 309.63 -124.441  37.387 549.627
STARLINK-1559 2459423.67513 r  7.49  0.29 0.241 1008.900 -15.65 306.00  30.59 319.68 -123.796  39.217 550.029
STARLINK-2147 2459423.67513 r  7.42  0.03 0.369 1008.900 -15.65 306.00  26.84 316.70 -125.264  37.775 549.855
STARLINK-1493 2459423.68525 i  4.92  0.02 0.599  632.700 -18.07 308.57  63.40 286.32 -120.874  32.564 548.916
STARLINK-2523 2459423.69126 g  7.69  0.07 0.451  879.900 -19.47 310.14  35.09 213.58 -121.436  28.962 548.036
STARLINK-2509 2459423.70781 g  7.64  0.05 0.565  693.100 -23.15 314.73  51.61 245.54 -121.738  32.708 548.451
STARLINK-1490 2459423.94344 r  6.62  0.02 0.675  591.900 -24.66  43.25  66.67  56.64 -116.368  35.450 549.840
STARLINK-1110 2459423.96941 i  4.39  0.04 0.699  561.500 -18.96  50.54  70.03  54.34 -116.386  33.166 545.659
STARLINK-1059 2459423.97276 i  5.45  0.16 0.499  694.100 -18.18  51.41  48.14 110.53 -113.473  32.617 549.319
STARLINK-1059 2459423.97323 i  6.02  0.04 0.322  882.500 -18.07  51.54  39.31 116.82 -111.523  30.811 549.021
STARLINK-1484 2459423.97530 r  7.61  0.02 0.236 1301.000 -17.58  52.07  21.62  85.02 -105.448  33.467 549.311
STARLINK-1108 2459423.97837 r  5.96  0.02 0.343  831.900 -16.85  52.85  34.72  43.52 -113.030  36.400 549.763
STARLINK-1511 2459423.98187 r  5.95  0.02 0.466  840.800 -16.01  53.73  37.81  59.85 -111.803  36.462 550.092
STARLINK-1511 2459423.98234 r  6.63  0.02 0.372  949.700 -15.90  53.85  34.17  73.84 -109.657  34.748 549.771
STARLINK-2087 2459423.98638 r  7.81  0.03 0.256 1002.100 -14.91  54.84  30.21  31.80 -112.733  38.614 550.143
STARLINK-1932 2459423.99125 r  7.10  0.07 0.217 1169.900 -13.70  56.02  24.14  63.09 -107.793  36.363 549.803
STARLINK-1058 2459423.99515 r  6.27  0.08 0.362 1087.200 -12.73  56.95  26.72  48.05 -109.520  38.420 550.284
STARLINK-1064 2459423.99515 r  6.41  0.02 0.354 1087.200 -12.73  56.95  26.59  49.25 -109.120  38.099 552.817
STARLINK-2494 2459424.66269 r  5.80  0.04 0.321 1187.200 -12.73 302.84  23.17 302.04 -127.554  36.828 549.381
STARLINK-1035 2459424.66363 r  6.46  0.03 0.399  952.000 -12.96 303.06  32.30 297.11 -125.166  35.164 549.363
STARLINK-1032 2459424.66694 r  7.09  0.02 0.293 1160.300 -13.79 303.84  24.56 283.05 -128.157  33.783 548.858
STARLINK-1032 2459424.66789 r  6.41  0.03 0.416  962.000 -14.03 304.07  30.92 310.63 -123.806  37.265 549.514
STARLINK-1559 2459424.67075 r  6.77  0.04 0.244 1030.300 -14.74 304.76  28.91 304.01 -125.513  37.814 549.701
STARLINK-1011 2459424.67122 r  6.46  0.02 0.343 1100.800 -14.86 304.87  25.18 294.97 -126.815  35.991 549.649
STARLINK-1036 2459424.67550 r  6.70  0.04 0.360 1106.300 -15.91 305.93  25.74 315.84 -125.451  38.039 550.099
STARLINK-2495 2459424.67550 r  7.14  0.04 0.245 1106.300 -15.91 305.93  29.83 317.16 -123.946  38.913 549.544
STARLINK-2140 2459424.68796 i  7.12  0.02 0.483  833.000 -18.88 309.11  38.31 325.19 -122.051  36.644 549.900
STARLINK-2380 2459424.69050 r  6.00  0.03 0.337  874.300 -19.47 309.78  36.23 197.73 -119.603  26.873 547.582
STARLINK-1374 2459424.69310 r  4.44  0.02 0.731  548.800 -20.07 310.47  85.22 227.44 -117.927  33.582 548.884
STARLINK-2184 2459424.69784 r  6.97  0.08 0.552  663.700 -21.14 311.76  54.20 265.12 -121.416  32.192 549.178
STARLINK-1061 2459424.70224 r  4.11  0.36 0.627  639.300 -22.12 312.99  57.60 309.02 -119.702  34.834 549.508
STARLINK-2666 2459424.70460 r  8.02  0.04 0.307  857.300 -22.64 313.65  35.09 316.99 -122.758  38.011 504.720
STARLINK-2178 2459424.70507 r  6.71  0.03 0.446  897.900 -22.74 313.79  33.84 306.71 -123.273  36.681 549.715
STARLINK-2347 2459424.73727 g  7.50  0.03 0.384 1015.700 -29.14 323.72  29.47 307.13 -125.382  36.423 549.294
STARLINK-2347 2459424.73774 g  6.22  0.05 0.409  981.900 -29.22 323.88  30.34 319.10 -123.129  38.096 549.622
STARLINK-1882 2459424.93287 g  8.20  0.37 0.387  813.500 -26.97  40.16  41.63  18.46 -115.420  37.430 549.727
STARLINK-1032 2459424.94828 g  5.42  0.02 0.563  692.200 -23.84  44.84  49.84  17.80 -116.121  37.251 550.360
STARLINK-1933 2459424.94972 g  6.52  0.03 0.503  673.300 -23.53  45.26  50.97  41.94 -114.871  35.048 549.520
STARLINK-1011 2459424.95303 g  6.09  0.02 0.476  737.200 -22.82  46.21  43.63  98.97 -112.571  33.295 549.662
STARLINK-1724 2459424.95538 g  8.56  0.35 0.420  868.200 -22.31  46.88  38.67  99.81 -110.675  32.074 548.980
STARLINK-1024 2459424.95959 g  6.33  0.07 0.337  838.900 -21.37  48.06  35.96 133.42 -112.961  30.007 546.797
STARLINK-2164 2459424.96354 i  6.59  0.02 0.525  698.500 -20.48  49.14  53.94 191.49 -117.708  30.127 548.894
STARLINK-1902 2459424.96730 i  7.39  0.03 0.500  802.200 -19.62  50.15  41.06 124.44 -112.318  30.095 548.792
STARLINK-2174 2459424.96880 i  6.87  0.03 0.655  606.700 -19.27  50.55  60.58  78.83 -115.143  34.706 549.950
STARLINK-1057 2459424.97148 i  3.57  0.07 0.693  575.800 -18.65  51.26  72.36 225.26 -119.302  33.289 549.472
STARLINK-2295 2459424.98210 r  7.60  0.09 0.309  898.500 -16.11  53.97  33.01  34.15 -113.440  37.602 557.770
STARLINK-1789 2459424.99196 r  7.40  0.12 0.319 1181.900 -13.68  56.37  22.38  64.57 -107.664  37.633 550.350
STARLINK-2606 2459424.99243 r  7.54  0.09 0.233 1262.400 -13.56  56.49  21.55  75.74 -106.018  34.654 549.252
STARLINK-2561 2459424.99391 r  6.41  0.65 0.248 1019.100 -13.19  56.84  25.59  60.41 -109.326  36.081 504.958
STARLINK-1119 2459424.99727 r  6.71  0.02 0.227 1218.500 -12.34  57.63  24.46  72.39 -106.761  35.417 549.526
STARLINK-2179 2459425.66393 r  6.79  0.02 0.379  992.300 -13.21 302.95  27.22 287.53 -125.712  35.196 549.436
STARLINK-2498 2459425.66725 r  5.39  0.66 0.236 1035.800 -14.04 303.74  28.26 307.67 -125.309  38.195 549.713
STARLINK-2175 2459425.66772 r  7.39  0.11 0.351 1067.900 -14.16 303.85  27.79 299.27 -126.551  35.617 549.311
STARLINK-2527 2459425.67515 r  6.27  0.77 0.306  948.000 -16.00 305.67  30.67 293.50 -125.249  36.161 549.208
STARLINK-1365 2459425.67567 r  6.63  0.04 0.216 1072.600 -16.12 305.80  28.83 314.81 -124.944  39.215 549.939
STARLINK-2616 2459425.67567 r  5.88  0.25 0.282 1072.600 -16.12 305.80  27.18 317.37 -122.720  37.997 353.026
STARLINK-2715 2459425.67567 r  5.54  0.23 0.396 1072.600 -16.12 305.80  27.54 317.41 -121.469  37.145 352.902
STARLINK-2748 2459425.67567 r  6.43  0.12 0.246 1072.600 -16.12 305.80  26.42 317.35 -123.308  38.385 353.459
STARLINK-2753 2459425.67567 r  5.74  0.23 0.332 1072.600 -16.12 305.80  27.54 317.41 -122.108  37.583 357.167
STARLINK-1493 2459425.67618 r  6.00  0.33 0.363 1002.700 -16.25 305.92  30.50 291.28 -126.082  34.504 549.151
STARLINK-2386 2459425.67793 r  5.51  0.05 0.509  688.700 -16.67 306.36  52.81 187.68 -118.296  28.953 548.045
STARLINK-1056 2459425.68219 r  5.16  0.05 0.640  608.300 -17.70 307.44  57.74 266.45 -120.301  32.894 549.061
STARLINK-1504 2459425.70353 r  4.52  0.03 0.709  559.100 -22.60 313.19  82.83 330.65 -117.355  33.498 549.170
STARLINK-1527 2459425.70541 r  6.13  0.02 0.615  602.200 -23.01 313.73  61.67 306.03 -119.794  35.054 549.260
STARLINK-2720 2459425.71754 g  7.78  0.29 0.490  679.700 -25.57 317.30  54.82 313.05 -120.769  36.178 549.081
STARLINK-1707 2459425.96237 r  6.61  0.03 0.539  649.400 -20.92  49.00  64.65  38.65 -115.261  34.826 549.273
STARLINK-1097 2459425.97676 r  6.84  0.02 0.313  982.000 -17.57  52.81  22.64  77.03 -108.657  33.802 444.875
STARLINK-1121 2459425.97723 r  4.97  0.03 0.282 1137.300 -17.45  52.93  25.10  81.84 -107.342  33.534 549.162
STARLINK-1831 2459425.98320 r  7.25  0.10 0.407  983.000 -16.01  54.43  30.17  47.14 -111.309  38.545 550.404
STARLINK-1831 2459425.98368 r  7.69  0.03 0.359 1053.400 -15.89  54.55  26.51  67.74 -108.966  36.841 550.076
STARLINK-1789 2459425.98756 r  7.25  0.25 0.377  991.600 -14.94  55.50  28.67  71.94 -109.511  36.219 550.091
STARLINK-2606 2459425.98803 r  7.06  0.04 0.225 1151.400 -14.82  55.62  24.69  63.95 -107.923  36.118 549.449
STARLINK-1506 2459425.98850 r  6.30  0.05 0.300 1242.000 -14.70  55.73  22.21  59.18 -106.894  37.658 550.084
STARLINK-2574 2459425.98897 r  7.29  0.20 0.273  916.300 -14.58  55.84  28.52  45.57 -111.764  37.036 513.255
STARLINK-2590 2459425.98945 r  7.71  0.04 0.273  785.400 -14.47  55.96  29.48  44.43 -111.879  37.129 519.772
STARLINK-1103 2459425.99045 r  6.59  0.11 0.243 1071.600 -14.22  56.20  28.70  63.31 -108.847  36.029 551.976
STARLINK-2631 2459425.99726 r  5.29  0.79 0.289 1048.100 -12.50  57.81  26.48  73.09 -108.598  34.387 549.406
STARLINK-1521 2459426.94909 r  4.83  0.02 0.621  639.100 -24.03  45.43  56.80  22.11 -116.077  36.341 550.026
STARLINK-1511 2459426.96937 g  6.08  0.02 0.376  812.200 -19.48  51.07  39.09 152.11 -114.887  29.332 548.929
STARLINK-1121 2459426.97126 g  5.72  0.02 0.554  700.700 -19.04  51.57  49.87 155.72 -115.895  29.003 548.540
STARLINK-2588 2459426.98136 r  7.78  0.09 0.279  928.300 -16.62  54.16  31.56  32.97 -113.042  38.055 521.067
STARLINK-1506 2459426.98336 r  6.45  0.03 0.423  950.100 -16.13  54.66  31.77  41.10 -112.339  38.876 550.412
STARLINK-2319 2459426.98831 r  6.48  0.09 0.535 1009.600 -14.91  55.88  36.59  41.30 -114.009  37.885 476.783
STARLINK-2643 2459426.98931 r  6.95  0.09 0.228 1115.000 -14.66  56.12  26.73  62.20 -108.531  36.359 549.525
STARLINK-2631 2459426.99308 r  6.28  0.02 0.237 1058.200 -13.72  57.03  25.75  55.61 -109.510  36.640 549.805
STARLINK-2413 2459426.99496 r  7.09  0.06 0.402  995.100 -13.24  57.47  29.37  50.18 -111.131  38.573 550.288
STARLINK-1813 2459426.99637 r  6.57  0.06 0.362 1046.000 -12.88  57.80  26.96  66.86 -109.066  36.847 549.860
STARLINK-1666 2459426.99826 r  6.86  0.03 0.179 1343.400 -12.40  58.24  20.32  63.40 -105.816  37.042 549.642
STARLINK-1780 2459426.99967 r  7.21  0.06 0.443  907.200 -12.04  58.57  33.64  48.27 -112.362  38.273 550.439
STARLINK-1390 2459427.66211 r  6.23  0.05 0.236 1136.300 -13.10 302.16  24.87 293.31 -127.451  36.900 549.378
STARLINK-1804 2459427.66447 r  7.30  0.03 0.346 1070.900 -13.70 302.72  27.17 293.75 -126.707  35.315 549.679
STARLINK-2666 2459427.66637 r  6.46  0.18 0.226 1047.000 -14.17 303.17  28.13 305.00 -125.735  38.178 522.030
STARLINK-1573 2459427.67255 r  7.51  0.03 0.224 1050.800 -15.72 304.67  28.72 315.60 -124.651  39.142 549.864
STARLINK-1056 2459427.67352 r  6.12  0.02 0.441  900.200 -15.96 304.91  34.63 310.58 -123.707  36.258 549.616
STARLINK-1564 2459427.67640 r  6.93  0.02 0.226 1051.600 -16.66 305.63  27.77 310.29 -125.211  38.602 549.280
STARLINK-1503 2459427.67813 r  6.39  0.03 0.304  908.100 -17.09 306.06  34.49 241.46 -123.878  29.336 548.540
STARLINK-2646 2459427.69333 r  6.76  0.45 0.673  583.100 -20.69 310.04  73.59 205.70 -117.677  32.119 548.757
STARLINK-1556 2459427.69862 r  6.57  0.03 0.696  563.200 -21.90 311.48  81.05 178.60 -118.088  34.918 549.285
STARLINK-1557 2459427.70196 r  5.75  0.37 0.477  690.300 -22.64 312.42  54.82 310.66 -121.002  36.182 549.381
STARLINK-2173 2459427.70251 r  7.23  0.02 0.349  860.000 -22.77 312.58  36.78 338.32 -120.431  39.082 549.608
STARLINK-1173 2459427.70685 r  5.67  0.02 0.331  873.400 -23.72 313.82  37.25 246.19 -123.756  29.904 548.688
STARLINK-1173 2459427.70733 r  5.19  0.02 0.507  692.500 -23.82 313.96  46.57 254.26 -121.836  31.735 548.986
STARLINK-2576 2459427.96294 g  2.34  0.02 0.671  568.500 -21.15  49.53  68.54 263.99 -119.796  32.066 525.617
STARLINK-1792 2459427.98032 r  7.10  0.05 0.380 1025.500 -17.04  54.10  29.23  52.71 -109.819  37.628 550.160
STARLINK-1792 2459427.98086 r  8.53  0.06 0.305 1154.900 -16.91  54.23  22.41  78.42 -107.277  35.689 549.792
STARLINK-1750 2459427.98133 r  7.86  0.19 0.385  888.000 -16.80  54.35  31.96  78.40 -110.403  33.037 549.207
STARLINK-1716 2459427.98422 r  7.53  0.04 0.400  967.000 -16.09  55.07  30.14  64.75 -110.204  36.916 550.266
STARLINK-1801 2459427.98758 r  7.16  0.02 0.470  855.500 -15.25  55.90  36.61  47.88 -113.113  38.064 550.239
STARLINK-1173 2459427.98907 r  6.38  0.02 0.331 1150.000 -14.88  56.26  23.52  61.68 -108.137  37.714 550.249
STARLINK-1183 2459427.99283 r  6.21  0.04 0.359 1069.100 -13.94  57.17  26.21  62.94 -109.063  37.414 550.339
STARLINK-1183 2459427.99330 r  6.81  0.04 0.294 1190.500 -13.82  57.28  23.56  72.62 -106.854  35.723 550.012
STARLINK-2636 2459427.99849 r  6.74  0.02 0.190 1282.600 -12.50  58.50  21.58  62.40 -106.605  36.894 550.031
STARLINK-1561 2459428.66048 r  6.99  0.05 0.220 1065.800 -12.86 301.60  27.06 311.61 -125.219  38.832 549.823
STARLINK-1804 2459428.66048 r  6.90  0.22 0.330 1065.800 -12.86 301.60  23.85 311.64 -126.668  38.171 550.303
STARLINK-2707 2459428.66426 r  7.78  0.02 0.268 1080.400 -13.82 302.49  24.11 288.80 -127.194  35.940 528.887
STARLINK-1042 2459428.66521 r  6.46  0.04 0.383 1029.100 -14.07 302.71  28.80 310.54 -125.225  36.912 549.819
STARLINK-2739 2459428.66711 r  7.38  0.02 0.217 1115.700 -14.55 303.17  24.99 303.40 -126.549  38.108 549.706
STARLINK-1573 2459428.66805 r  6.85  0.05 0.211 1143.000 -14.78 303.40  25.46 301.82 -126.920  38.130 549.616
STARLINK-1056 2459428.66852 r  6.35  0.02 0.301 1206.400 -14.90 303.51  23.00 293.93 -128.337  35.541 549.497
STARLINK-2427 2459428.67235 r  6.96  0.23 0.391  973.100 -15.86 304.44  31.78 298.63 -125.348  35.328 553.785
STARLINK-2427 2459428.67282 r  7.11  0.04 0.438  915.600 -15.97 304.56  33.50 310.30 -123.160  37.034 554.111
STARLINK-2754 2459428.67282 r  7.69  0.07 0.211  915.600 -15.97 304.56  27.47 312.42 -125.260  39.161 549.743
STARLINK-2380 2459428.67378 r  6.50  0.30 0.423  934.800 -16.21 304.80  31.59 301.05 -124.228  36.314 549.141
STARLINK-2688 2459428.67844 r  6.16  0.06 0.678  581.200 -17.35 305.96  72.77 201.21 -117.765  32.170 548.616
STARLINK-1815 2459428.68282 r  7.09  0.51 0.473  744.100 -18.41 307.08  43.34 264.63 -122.773  32.232 548.818
STARLINK-2647 2459428.68518 r  7.74  0.42 0.448  769.200 -18.98 307.69  40.60 283.37 -123.162  34.534 548.986
STARLINK-2646 2459428.68937 r  6.57  0.18 0.454  789.700 -19.97 308.80  41.89 187.53 -118.145  28.985 548.355
STARLINK-1556 2459428.69372 r  6.87  0.02 0.460  726.100 -20.98 309.97  49.64 289.44 -122.278  35.299 549.274
STARLINK-1792 2459428.69466 r  7.03  0.02 0.469  833.000 -21.20 310.23  38.09 298.72 -123.416  35.161 549.430
STARLINK-2173 2459428.69900 r  6.15  0.03 0.717  553.500 -22.18 311.42  70.47 322.64 -118.047  34.471 548.889
STARLINK-2422 2459428.70041 r  6.09  0.08 0.705  561.800 -22.50 311.82  80.64 314.63 -118.883  32.500 549.136
STARLINK-2203 2459428.72464 g  4.75  0.09 0.329  955.700 -27.62 319.05  30.61 317.27 -122.450  37.284 526.501
STARLINK-2205 2459428.72511 g  5.56  0.02 0.325  968.400 -27.72 319.20  32.56 313.12 -122.630  37.332 525.990
STARLINK-2526 2459428.94094 g  7.00  0.49 0.424 1083.200 -26.13  43.37  31.64 126.18 -110.831  28.962 548.399
STARLINK-1042 2459428.94658 g  5.64  0.08 0.523  707.300 -24.95  45.06  48.76  86.23 -113.000  34.007 549.627
STARLINK-1053 2459428.96428 r  4.01  0.03 0.717  559.600 -21.02  50.10  77.74 227.89 -118.445  33.178 549.796
STARLINK-1504 2459428.97071 r  5.27  0.02 0.587  677.700 -19.52  51.82  50.36  19.13 -115.539  36.780 549.925
STARLINK-1112 2459428.97118 r  5.86  0.02 0.452  764.600 -19.41  51.94  43.81   8.71 -116.769  37.110 549.797
STARLINK-1217 2459428.98264 r  7.16  0.02 0.327 1096.500 -16.64  54.89  24.90  90.18 -107.861  31.800 549.089
STARLINK-1173 2459428.98410 r  5.72  0.02 0.450  892.800 -16.28  55.25  34.45  47.34 -112.731  38.338 550.388
STARLINK-1725 2459428.98410 r  6.69  0.21 0.259  892.800 -16.28  55.25  34.45  47.34 -111.348  37.214 549.769
STARLINK-2628 2459428.98562 r  6.01  0.80 0.360  871.700 -15.91  55.62  32.91  68.31 -110.897  34.283 549.279
STARLINK-2257 2459428.98948 r  6.77  0.04 0.328 1141.700 -14.94  56.57  25.32  59.94 -107.951  37.155 550.323
STARLINK-2429 2459428.99325 r  7.09  0.03 0.355 1062.100 -13.99  57.47  27.64  62.58 -108.836  36.813 550.038
STARLINK-1189 2459428.99466 r  6.75  0.04 0.245 1132.700 -13.64  57.81  26.06  69.96 -107.813  35.339 549.234
STARLINK-2390 2459428.99701 r  7.00  0.20 0.389  978.100 -13.03  58.36  29.88  67.08 -109.838  36.540 549.951
STARLINK-1828 2459428.99796 r  6.98  0.02 0.313 1214.900 -12.79  58.59  20.98  63.85 -107.523  38.151 550.250
STARLINK-2381 2459429.94485 g  7.97  0.19 0.203 1205.000 -25.51  44.74  24.30 113.68 -107.960  29.595 553.772
STARLINK-1653 2459429.94532 g  8.54  0.28 0.445  874.700 -25.41  44.88  36.12 106.91 -110.931  30.731 548.857
STARLINK-2603 2459429.94814 g  7.60  0.27 0.624  615.800 -24.80  45.72  56.23  77.49 -114.697  32.670 549.128
STARLINK-2604 2459429.95200 g  8.06  0.31 0.629  601.300 -23.96  46.85  71.32  75.70 -115.245  33.376 549.138
STARLINK-2432 2459429.96248 r  7.23  0.32 0.455  715.500 -21.61  49.81  55.16 149.76 -115.089  30.489 548.747
STARLINK-1646 2459429.96391 r  6.60  0.03 0.701  568.100 -21.29  50.20  75.59 137.99 -117.068  31.291 548.868
STARLINK-2622 2459429.97736 r  6.04  0.02 0.368  815.400 -18.10  53.76  35.63  56.30 -112.185  35.185 550.090
STARLINK-2422 2459429.97790 r  8.41  0.02 0.272 1233.500 -17.97  53.90  21.68  79.29 -106.230  35.001 550.107
STARLINK-2257 2459429.98476 r  6.85  0.06 0.440  891.700 -16.29  55.62  35.66  53.51 -111.283  36.864 550.305
STARLINK-2257 2459429.98530 r  7.95  0.02 0.343 1019.600 -16.15  55.75  27.22  82.54 -108.796  34.900 549.924
STARLINK-2257 2459429.98577 r  8.21  0.03 0.257 1192.500 -16.04  55.87  22.22  91.29 -106.737  33.148 549.600
STARLINK-1187 2459429.98628 r  6.17  0.02 0.272 1000.400 -15.91  56.00  32.42  64.20 -109.733  35.703 549.601
STARLINK-2401 2459429.99019 r  6.98  0.30 0.285 1216.700 -14.93  56.95  21.26  77.91 -106.512  35.594 549.833
STARLINK-1979 2459429.99212 r  7.01  0.23 0.237 1353.700 -14.44  57.42  18.19  82.25 -104.807  33.481 549.366
STARLINK-1828 2459429.99408 r  7.75  0.02 0.289 1170.200 -13.94  57.88  24.74  76.95 -106.960  34.865 549.700
STARLINK-1759 2459429.99455 r  7.76  0.06 0.299 1159.500 -13.82  58.00  22.16  85.04 -107.058  32.320 548.961
STARLINK-2291 2459429.99799 r  6.85  0.08 0.347 1137.000 -12.94  58.81  23.99  53.81 -109.200  38.919 550.057
STARLINK-2291 2459429.99846 r  6.92  0.03 0.301  920.200 -12.82  58.92  21.93  64.35 -106.891  37.273 549.756
STARLINK-1583 2459430.65614 r  7.63  0.03 0.340 1050.600 -12.12 300.21  25.74 271.90 -126.788  33.191 548.765
STARLINK-2739 2459430.65850 r  7.41  0.04 0.257 1261.800 -12.73 300.76  21.32 276.15 -129.386  34.550 548.964
STARLINK-2704 2459430.66039 r  7.06  0.09 0.256 1111.800 -13.22 301.20  23.40 291.66 -127.360  36.252 549.057
STARLINK-1471 2459430.66087 r  7.00  0.03 0.230 1347.200 -13.34 301.31  19.95 276.25 -130.319  32.543 548.608
STARLINK-1825 2459430.67665 i  6.19  0.22 0.480  691.700 -17.31 305.15  56.55 208.35 -119.730  29.379 548.266
STARLINK-1825 2459430.67713 i  6.01  0.05 0.693  567.100 -17.43 305.27  72.18 192.65 -117.789  31.260 548.548
STARLINK-1775 2459430.68468 i  6.61  0.03 0.658  585.200 -19.26 307.21  74.19 268.61 -119.609  32.061 548.928
STARLINK-1279 2459430.68656 i  5.17  0.02 0.398  767.000 -19.71 307.70  48.39 304.67 -122.259  36.502 549.400
STARLINK-2173 2459430.69075 g  7.62  0.12 0.491  791.400 -20.70 308.82  39.54 199.69 -119.952  29.392 548.050
STARLINK-1870 2459430.70178 g  5.92  0.05 0.606  665.400 -23.23 311.87  42.40 315.62 -121.325  35.371 467.251
STARLINK-2222 2459430.70274 g  7.20  0.02 0.381  794.300 -23.45 312.14  46.32 298.12 -122.893  36.293 549.131
STARLINK-2420 2459430.95776 i  7.85  0.05 0.584  619.800 -22.87  48.70  64.58 137.28 -115.562  31.987 549.322
STARLINK-1792 2459430.96723 g  7.02  0.21 0.600  616.100 -20.69  51.31  56.05 119.16 -114.981  32.776 549.316
STARLINK-1792 2459430.96770 g  8.04  0.03 0.386  782.800 -20.58  51.44  45.64 124.32 -113.010  30.960 549.037
STARLINK-1468 2459430.97427 g  5.90  0.02 0.434  810.500 -19.02  53.17  38.08 180.92 -117.924  28.727 548.847
STARLINK-1786 2459430.98138 r  5.91  0.02 0.406  949.900 -17.29  54.99  33.08  55.14 -110.347  36.749 550.021
STARLINK-1786 2459430.98192 r  8.39  0.03 0.312 1095.300 -17.16  55.13  25.43  81.50 -107.851  34.769 549.648
STARLINK-1786 2459430.98239 r  8.61  0.03 0.236 1276.800 -17.04  55.25  20.63  91.02 -105.784  33.001 549.331
STARLINK-2401 2459430.98536 r  7.32  0.22 0.408  914.600 -16.30  55.99  34.14  68.89 -110.345  35.684 549.885
STARLINK-1828 2459430.98977 r  8.32  0.02 0.301 1042.900 -15.20  57.07  27.86  93.43 -108.536  33.032 549.350
STARLINK-1767 2459430.99130 r  6.87  0.26 0.281 1057.500 -14.81  57.44  24.92  69.61 -108.516  34.598 549.246
STARLINK-1993 2459430.99225 r  7.57  0.26 0.264 1257.100 -14.57  57.66  20.19  82.86 -105.903  32.977 549.134
STARLINK-2291 2459430.99420 r  7.51  0.07 0.325 1082.000 -14.08  58.13  27.38  73.65 -108.086  35.316 549.370
STARLINK-2291 2459430.99467 r  7.64  0.02 0.248 1252.700 -13.95  58.24  22.64  85.15 -105.990  33.560 549.081
STARLINK-1132 2459430.99858 r  6.33  0.03 0.333 1149.700 -12.95  59.16  23.25  63.38 -108.238  37.851 550.083
STARLINK-2255 2459434.65738 r  6.52  0.07 0.185 1373.400 -13.24 299.72  18.03 294.12 -130.155  37.653 549.362
STARLINK-2255 2459434.65785 r  6.96  0.21 0.252 1152.400 -13.37 299.83  25.01 285.55 -127.936  35.971 549.068
STARLINK-2425 2459434.65785 r  7.08  0.07 0.287 1152.400 -13.37 299.83  22.40 285.53 -128.660  34.489 549.328
STARLINK-2425 2459434.65832 r  6.82  0.05 0.351 1086.900 -13.49 299.94  25.45 296.02 -126.517  36.217 549.664
STARLINK-2425 2459434.65880 r  7.28  0.02 0.390 1027.800 -13.61 300.05  28.09 312.24 -124.215  37.940 550.013
STARLINK-1825 2459434.65928 r  6.76  0.05 0.340 1114.100 -13.74 300.16  25.72 300.82 -126.883  36.231 549.292
STARLINK-1683 2459434.66164 r  6.93  0.37 0.258 1028.500 -14.35 300.72  26.08 299.90 -125.916  37.118 549.354
STARLINK-1788 2459434.66354 r  7.88  0.22 0.356 1121.200 -14.84 301.17  24.61 308.43 -125.451  38.286 549.796
STARLINK-1267 2459434.66688 r  6.41  0.02 0.359  898.500 -15.70 301.98  32.11 285.80 -124.901  34.983 548.974
STARLINK-2376 2459434.68611 r  5.54  0.47 0.628  623.600 -20.47 306.85  61.75 296.38 -120.580  33.288 548.540
STARLINK-2447 2459434.69723 r  6.67  0.04 0.705  566.200 -23.10 309.88  71.35 268.17 -119.038  33.448 548.588
STARLINK-1623 2459434.69875 r  7.81  0.03 0.370  921.700 -23.45 310.30  36.25 357.14 -117.229  38.988 550.157
STARLINK-2365 2459434.94887 g  6.55  0.06 0.589  678.700 -25.63  47.01  52.24  40.14 -115.234  36.640 549.635
STARLINK-1154 2459434.96694 r  4.86  0.02 0.597  641.200 -21.49  52.13  53.88  83.47 -114.165  32.469 549.207
STARLINK-2070 2459434.97453 r  6.57  0.02 0.673  576.000 -19.67  54.15  78.46  74.48 -115.989  33.265 549.612
STARLINK-2100 2459434.98052 r  7.22  0.02 0.222 1117.100 -18.20  55.69  27.55  59.83 -108.686  36.665 549.843
STARLINK-1879 2459434.98345 r  7.05  0.09 0.380 1037.500 -17.47  56.43  28.28  51.14 -110.007  38.106 549.994
STARLINK-1881 2459434.98401 r  7.91  0.38 0.323 1007.800 -17.33  56.57  23.19  89.75 -108.447  33.908 484.461
STARLINK-1403 2459434.98450 r  6.56  0.02 0.396  888.300 -17.20  56.69  32.12  81.90 -110.380  32.633 549.175
STARLINK-2337 2459434.99036 r  6.61  0.11 0.398  956.100 -15.72  58.13  32.61  60.49 -110.079  36.412 549.958
STARLINK-1837 2459434.99083 r  7.23  0.02 0.456  880.500 -15.60  58.25  35.43  47.65 -112.779  38.159 553.661
STARLINK-2337 2459434.99140 r  8.33  0.11 0.223 1311.300 -15.45  58.39  20.51  92.22 -105.465  32.562 549.292
STARLINK-1156 2459434.99236 r  6.01  0.04 0.317 1187.900 -15.21  58.62  22.30  61.28 -107.600  37.666 550.269
STARLINK-1178 2459434.99236 r  5.55  0.31 0.365 1187.900 -15.21  58.62  22.40  61.08 -108.945  37.841 483.289
STARLINK-1433 2459434.99283 r  5.75  0.02 0.237 1088.100 -15.09  58.73  23.47  59.09 -108.806  36.213 549.587
STARLINK-1148 2459434.99659 r  6.89  0.04 0.280 1234.800 -14.12  59.63  22.07  73.97 -106.310  35.669 550.051
STARLINK-2065 2459435.00177 r  6.82  0.02 0.184 1326.500 -12.77  60.84  20.93  63.69 -106.050  36.916 550.055
STARLINK-2393 2459435.65233 r  7.39  0.16 0.420  947.400 -12.13 298.35  31.03 303.91 -124.020  36.802 549.509
STARLINK-1291 2459435.65422 r  6.89  0.03 0.228 1189.700 -12.63 298.79  24.70 289.62 -128.177  36.770 549.349
STARLINK-2361 2459435.65422 r  7.34  0.03 0.277 1189.700 -12.63 298.79  23.35 283.21 -128.772  33.708 548.422
STARLINK-2361 2459435.65517 r  7.21  0.03 0.401  993.500 -12.88 299.01  29.55 309.42 -124.423  37.197 549.061
STARLINK-2459 2459435.65565 r  6.95  0.02 0.346  840.600 -13.00 299.12  35.00 303.07 -123.461  36.582 548.987
STARLINK-2329 2459435.65990 r  7.56  0.04 0.362 1090.500 -14.11 300.11  26.43 312.90 -125.721  37.480 549.130
STARLINK-2368 2459435.67856 i  6.76  0.02 0.584  624.400 -18.85 304.69  66.90 256.18 -120.417  31.499 548.593
STARLINK-1300 2459435.68572 i  5.38  0.41 0.592  618.900 -20.61 306.56  60.42 337.00 -118.800  36.134 549.206
STARLINK-2374 2459435.68572 i  5.42  0.46 0.654  618.900 -20.61 306.56  60.34 336.62 -119.606  34.302 549.067
STARLINK-1287 2459435.69371 g  4.80  0.05 0.716  556.400 -22.51 308.72  70.70 292.12 -118.667  33.819 548.757
STARLINK-2112 2459435.96194 r  8.91  0.31 0.614  648.200 -22.86  51.00  56.78 141.98 -115.706  29.970 549.048
STARLINK-2123 2459435.97099 r  6.58  0.02 0.678  577.600 -20.71  53.46  68.13  74.60 -115.743  32.800 549.261
STARLINK-1199 2459435.97432 r  5.41  0.02 0.495  719.800 -19.90  54.33  50.64   2.20 -117.025  36.561 549.748
STARLINK-1155 2459435.98105 r  5.69  0.14 0.366 1047.200 -18.24  56.07  27.90  59.66 -109.258  37.236 549.637
STARLINK-1244 2459435.98208 r  7.58  0.07 0.306 1201.900 -17.98  56.33  21.62  93.35 -106.741  31.137 548.770
STARLINK-2101 2459435.98351 r  6.79  0.02 0.257  995.900 -17.63  56.69  33.80  55.70 -110.395  36.568 550.129
STARLINK-1140 2459435.98398 r  5.88  0.02 0.372 1036.100 -17.51  56.80  29.21  53.81 -109.447  37.291 550.050
STARLINK-1998 2459435.98503 r  6.60  0.48 0.348  936.200 -17.24  57.07  31.78  77.03 -109.854  33.608 548.801
STARLINK-1156 2459435.98796 r  6.44  0.03 0.376  996.000 -16.50  57.79  29.26  69.14 -109.479  36.278 550.030
STARLINK-1148 2459435.99136 r  6.04  0.03 0.462  861.800 -15.63  58.62  36.58  51.45 -112.058  37.230 550.378
STARLINK-1893 2459435.99247 r  7.05  0.37 0.347 1119.200 -15.35  58.89  24.62  58.32 -108.821  38.149 547.150
STARLINK-2301 2459435.99247 r  7.64  0.02 0.568 1119.200 -15.35  58.89  25.73  56.90 -112.713  37.392 354.416
STARLINK-2302 2459435.99247 r  6.82  0.35 0.491 1119.200 -15.35  58.89  25.07  57.91 -110.908  36.120 354.245
STARLINK-2281 2459435.99342 r  7.70  0.05 0.532  733.900 -15.10  59.12  24.88  65.93 -111.591  36.369 354.403
STARLINK-2283 2459435.99342 r  7.61  0.05 0.561  733.900 -15.10  59.12  25.44  63.62 -112.211  36.811 354.593
STARLINK-2284 2459435.99342 r  7.76  0.05 0.499  733.900 -15.10  59.12  24.88  65.93 -111.034  35.967 354.463
STARLINK-2281 2459435.99389 r  8.48  0.06 0.385 1124.100 -14.98  59.23  22.23  76.55 -109.318  34.550 354.170
STARLINK-2283 2459435.99389 r  7.88  0.25 0.424 1124.100 -14.98  59.23  23.48  72.59 -109.911  35.005 354.349
STARLINK-2261 2459435.99488 r  7.42  0.02 0.493  752.900 -14.73  59.47  27.36  61.67 -110.958  35.532 354.221
STARLINK-2262 2459435.99488 r  7.68  0.17 0.596  752.900 -14.73  59.47  27.67  57.33 -112.779  36.849 354.259
STARLINK-2265 2459435.99488 r  7.73  0.17 0.566  752.900 -14.73  59.47  27.67  57.33 -112.103  36.367 354.420
STARLINK-2309 2459435.99582 r  6.81  0.02 0.538  738.700 -14.48  59.69  27.49  62.47 -111.617  35.774 354.440
STARLINK-2229 2459435.99629 r  7.75  0.17 0.502  731.800 -14.36  59.80  26.38  71.85 -111.131  35.289 354.217
STARLINK-2279 2459435.99629 r  7.74  0.04 0.546  731.800 -14.36  59.80  26.42  71.82 -111.730  35.735 354.264
STARLINK-2307 2459435.99629 r  7.62  0.02 0.581  731.800 -14.36  59.80  26.71  70.48 -112.244  36.111 354.331
STARLINK-2279 2459435.99676 r  8.26  0.18 0.376 1152.800 -14.24  59.91  22.48  83.90 -109.522  33.922 354.021
STARLINK-2305 2459435.99676 r  8.04  0.18 0.461 1152.800 -14.24  59.91  22.48  83.90 -110.639  34.788 354.241
STARLINK-2307 2459435.99676 r  8.16  0.18 0.412 1152.800 -14.24  59.91  22.48  83.90 -110.014  34.307 354.095
STARLINK-2289 2459435.99727 r  7.58  0.02 0.537  694.800 -14.11  60.03  30.02  61.82 -111.613  35.394 354.357
STARLINK-2312 2459435.99727 r  7.36  0.04 0.643  694.800 -14.11  60.03  30.81  58.43 -113.369  36.671 354.362
STARLINK-2317 2459435.99727 r  7.47  0.04 0.579  694.800 -14.11  60.03  30.81  58.43 -112.174  35.808 354.447
STARLINK-1239 2459435.99821 r  6.36  0.12 0.195 1307.500 -13.86  60.25  21.21  66.64 -106.034  36.365 549.734
STARLINK-1667 2459436.00521 r  5.47  0.02 0.545  692.700 -12.02  61.88  46.45 182.11 -118.291  30.264 549.046
STARLINK-1160 2459436.65195 r  6.35  0.16 0.318 1113.800 -12.24 298.06  24.96 285.22 -127.494  34.471 549.056
STARLINK-1160 2459436.65242 r  6.02  0.05 0.387 1003.500 -12.36 298.17  28.23 296.55 -125.353  36.200 549.394
STARLINK-2397 2459436.65634 r  8.04  0.02 0.284 1094.100 -13.40 299.07  27.79 271.42 -127.304  31.898 548.538
STARLINK-2443 2459436.65876 r  7.80  0.09 0.296 1095.600 -14.03 299.64  26.41 277.07 -127.427  34.625 548.684
STARLINK-1150 2459436.65970 r  6.22  0.02 0.299 1224.300 -14.28 299.86  21.78 293.32 -128.471  35.870 549.554
STARLINK-1732 2459436.65970 r  6.88  0.04 0.316 1224.300 -14.28 299.86  29.91 296.43 -124.869  36.199 549.213
STARLINK-1150 2459436.66017 r  6.20  0.05 0.347 1130.100 -14.40 299.97  24.30 305.51 -126.253  37.558 549.893
STARLINK-1728 2459436.66213 r  6.41  0.07 0.224 1148.000 -14.91 300.44  23.41 297.30 -127.406  37.366 549.356
STARLINK-2452 2459436.66307 r  7.48  0.07 0.222 1059.900 -15.16 300.66  27.63 312.57 -125.064  38.895 549.457
STARLINK-1730 2459436.66358 r  7.62  0.02 0.326  941.300 -15.29 300.78  32.75 286.26 -125.364  35.523 548.937
STARLINK-1706 2459436.66454 r  7.03  0.03 0.345  828.100 -15.54 301.01  35.34 309.68 -122.868  37.077 549.400
STARLINK-2354 2459436.66798 r  2.70  0.02 0.273 1235.700 -16.42 301.85  24.31 285.54 -129.035  33.959 548.981
STARLINK-1712 2459436.67248 i  6.91  0.63 0.484  830.800 -17.56 302.96  38.48 221.52 -121.563  29.713 548.128
STARLINK-1671 2459436.67299 i  6.92  0.02 0.626  629.300 -17.69 303.09  61.50 236.12 -120.659  33.091 548.914
STARLINK-2287 2459436.67393 i  5.73  0.02 0.894  402.300 -17.93 303.32  49.32 234.74 -119.417  31.576 349.406
STARLINK-2297 2459436.67393 i  6.30  0.02 0.526  402.300 -17.93 303.32  47.16 234.27 -120.913  30.270 348.851
STARLINK-2264 2459436.67440 i  6.35  0.03 0.516  544.000 -18.05 303.44  45.29 236.02 -121.059  30.290 349.267
STARLINK-2267 2459436.67440 i  5.71  0.03 0.876  544.000 -18.05 303.44  46.15 235.84 -119.559  31.598 349.264
STARLINK-1178 2459436.67487 i  5.21  0.02 0.474  663.100 -18.17 303.56  49.13 248.40 -121.835  30.685 474.532
STARLINK-2264 2459436.67487 i  5.56  0.02 1.023  663.100 -18.17 303.56  53.84 241.47 -119.035  32.185 349.662
STARLINK-2318 2459436.67487 i  6.13  0.03 0.627  663.100 -18.17 303.56  51.05 241.13 -120.614  30.829 349.056
STARLINK-1178 2459436.67534 i  4.52  0.03 0.743  520.100 -18.28 303.68  57.18 257.23 -119.850  32.527 474.808
STARLINK-2301 2459436.67534 i  1.70  0.02 0.648  520.100 -18.28 303.68  55.00 247.71 -120.606  30.983 349.090
STARLINK-1682 2459436.67675 i  6.92  0.03 0.567  688.400 -18.64 304.04  49.57 258.73 -121.714  32.822 548.651
STARLINK-2259 2459436.67723 i  5.96  0.04 0.919  405.600 -18.75 304.16  48.34 250.83 -119.791  32.247 349.325
STARLINK-2261 2459436.67723 i  6.53  0.04 0.536  405.600 -18.75 304.16  44.37 248.39 -121.473  30.804 349.060
STARLINK-2277 2459436.67723 i  6.15  0.03 0.762  405.600 -18.75 304.16  46.29 249.29 -120.443  31.696 349.230
STARLINK-2260 2459436.67864 i  5.85  0.02 0.997  393.100 -19.10 304.52  59.44 279.15 -119.506  32.895 349.342
STARLINK-2309 2459436.67864 i  5.99  0.02 0.878  393.100 -19.10 304.52  59.44 279.15 -120.135  32.376 349.597
STARLINK-1929 2459436.69099 r  7.26  0.03 0.449  723.300 -22.11 307.79  43.89 238.24 -121.649  30.441 552.066
STARLINK-2660 2459436.69997 r  6.08  0.07 0.448  785.700 -24.21 310.29  38.27 350.80 -118.128  38.620 543.752
STARLINK-2055 2459436.94785 g  7.63  0.02 0.475  746.100 -26.26  47.17  42.94  78.43 -112.410  33.077 549.425
STARLINK-1879 2459436.97492 r  7.32  0.02 0.503  736.600 -19.94  54.74  45.97  82.00 -112.552  34.298 549.327
STARLINK-1861 2459436.98500 r  8.37  0.17 0.276 1199.700 -17.43  57.31  22.51  82.15 -106.591  34.572 549.518
STARLINK-1241 2459436.98944 r  6.28  0.03 0.289  979.400 -16.30  58.40  32.93  67.32 -109.797  35.261 549.321
STARLINK-1873 2459436.99190 r  7.24  0.06 0.452  859.000 -15.66  59.00  35.29  68.26 -111.412  36.282 549.922
STARLINK-1873 2459436.99239 r  8.05  0.02 0.352  982.500 -15.54  59.12  28.99  84.74 -109.214  34.512 549.610
STARLINK-1873 2459436.99285 r  8.49  0.07 0.260 1160.500 -15.42  59.23  24.68  92.63 -107.176  32.751 549.316
STARLINK-1239 2459436.99340 r  5.56  0.29 0.256 1014.500 -15.28  59.36  29.05  58.22 -109.884  36.268 549.746
STARLINK-1239 2459436.99387 r  6.29  0.02 0.177 1256.100 -15.16  59.48  21.12  53.91 -107.635  37.949 550.045
STARLINK-1422 2459436.99528 r  6.82  0.02 0.244 1352.800 -14.79  59.81  18.15  83.34 -104.810  33.014 548.999
STARLINK-1599 2459436.99674 r  7.11  0.04 0.370 1035.000 -14.41  60.16  27.29  64.80 -109.371  37.140 549.896
STARLINK-1599 2459436.99721 r  7.37  0.06 0.300 1159.800 -14.29  60.27  24.47  74.40 -107.163  35.428 549.573
STARLINK-1585 2459437.00059 r  6.56  0.14 0.389  976.200 -13.40  61.06  31.60  61.04 -109.833  36.476 550.043
STARLINK-1399 2459437.00247 r  7.27  0.20 0.332 1055.900 -12.91  61.50  25.68  85.95 -108.295  32.312 549.086
STARLINK-1078 2459437.00392 r  7.58  0.14 0.623  639.700 -12.52  61.83  29.40  64.43 -112.847  36.297 351.355
STARLINK-1078 2459437.00439 r  8.22  0.10 0.451  760.900 -12.40  61.94  26.27  76.48 -110.600  34.492 351.079
STARLINK-1598 2459437.00486 r  7.70  0.13 0.331 1028.800 -12.27  62.05  27.15  85.62 -108.631  34.418 549.598
STARLINK-1596 2459438.65273 r  6.88  0.03 0.319 1143.000 -12.89 297.82  23.38 288.44 -127.643  35.299 549.109
STARLINK-2452 2459438.65468 r  7.59  0.07 0.312 1045.500 -13.41 298.28  27.57 278.21 -126.820  34.583 548.588
STARLINK-1706 2459438.65515 r  7.23  0.05 0.221 1279.100 -13.53 298.38  21.09 286.90 -129.387  36.371 549.167
STARLINK-1319 2459438.65610 r  6.46  0.26 0.220 1124.400 -13.78 298.60  25.26 300.66 -126.836  37.837 549.469
STARLINK-2367 2459438.65711 r  7.83  0.03 0.295 1105.600 -14.05 298.84  26.18 275.49 -127.530  32.737 548.503
STARLINK-1650 2459438.65953 r  6.38  0.89 0.309 1108.300 -14.69 299.41  23.82 275.58 -127.555  33.776 548.972
STARLINK-2342 2459438.66000 r  6.63  0.04 0.245 1395.600 -14.81 299.52  17.95 287.48 -130.781  34.965 549.132
STARLINK-2342 2459438.66047 r  6.39  0.02 0.296 1262.000 -14.93 299.63  19.66 294.05 -128.623  36.673 549.450
STARLINK-2342 2459438.66094 r  7.02  0.26 0.335 1180.400 -15.05 299.74  22.45 307.05 -126.354  38.338 549.772
STARLINK-2368 2459438.66578 r  7.04  0.14 0.396 1008.500 -16.31 300.91  29.49 317.70 -124.379  37.489 549.528
STARLINK-1743 2459438.66677 r  7.29  0.02 0.223 1018.100 -16.57 301.15  29.19 314.00 -124.715  38.941 511.912
STARLINK-1621 2459438.67572 r  7.06  0.02 0.583  628.500 -18.84 303.38  51.56 245.01 -120.578  31.673 548.797
STARLINK-1606 2459438.70297 g  6.27  0.03 0.426  938.600 -25.39 310.79  31.69 306.59 -123.697  36.970 549.829
STARLINK-1370 2459438.95130 g  9.03  0.19 0.573  640.000 -25.90  48.69  53.55  19.25 -116.746  35.313 549.685
STARLINK-2022 2459438.97676 r  6.87  0.04 0.641  609.800 -19.85  55.73  66.82 114.82 -114.845  32.313 549.194
STARLINK-1148 2459438.97864 r  4.45  0.57 0.521  666.100 -19.38  56.21  49.07 150.34 -115.786  30.955 549.064
STARLINK-2033 2459438.98169 r  7.15  0.05 0.253  994.500 -18.61  56.99  28.80  50.63 -110.678  36.899 549.807
STARLINK-1846 2459438.98513 r  7.21  0.02 0.378  984.900 -17.74  57.85  31.74  63.61 -109.530  36.040 549.861
STARLINK-1436 2459438.99007 r  6.89  0.04 0.295  941.600 -16.48  59.07  33.74  61.56 -110.511  35.613 549.481
STARLINK-1399 2459438.99405 r  6.51  0.02 0.257  991.700 -15.45  60.04  26.87  51.99 -110.521  36.662 549.856
STARLINK-1835 2459438.99405 r  7.03  0.03 0.325  991.700 -15.45  60.04  21.34  48.50 -109.164  40.252 550.731
STARLINK-2077 2459438.99499 r  7.25  0.05 0.257 1107.700 -15.20  60.26  24.33  68.56 -108.029  35.073 549.289
STARLINK-1410 2459438.99593 r  7.21  0.13 0.251 1289.000 -14.96  60.48  21.06  84.10 -105.549  33.378 549.377
STARLINK-1080 2459438.99742 r  6.30  0.02 0.386  984.600 -14.57  60.84  30.25  64.53 -109.762  36.571 549.860
STARLINK-1080 2459438.99789 r  7.09  0.02 0.305 1117.400 -14.44  60.95  26.17  77.74 -107.589  34.843 549.538
STARLINK-1944 2459439.00181 r  7.51  0.06 0.364 1091.300 -13.41  61.87  25.23  53.78 -109.995  39.006 550.439
STARLINK-1392 2459439.00322 r  6.52  0.50 0.325 1029.800 -13.03  62.19  27.46  81.70 -108.603  33.066 548.840
STARLINK-2339 2459439.65186 r  7.67  0.04 0.344 1102.300 -12.88 297.41  26.08 299.84 -126.774  36.078 547.172
STARLINK-2339 2459439.65233 r  7.89  0.03 0.387 1034.200 -13.01 297.52  27.80 311.90 -124.536  37.766 547.493
STARLINK-1276 2459439.65576 r  6.57  0.04 0.264 1178.400 -13.92 298.32  21.43 283.92 -128.381  35.120 548.997
STARLINK-2454 2459439.65624 r  6.23  0.02 0.188 1250.200 -14.05 298.43  23.18 299.76 -128.225  38.394 549.474
STARLINK-1698 2459439.65718 r  7.47  0.02 0.188 1164.000 -14.30 298.65  25.39 315.13 -125.815  39.824 549.946
STARLINK-2356 2459439.65772 r  7.55  0.02 0.341 1040.400 -14.44 298.78  26.02 279.04 -126.627  34.047 549.009
STARLINK-2368 2459439.66061 r  6.47  0.04 0.269 1342.300 -15.20 299.46  17.85 290.33 -129.840  36.171 549.215
STARLINK-1120 2459439.66250 r  6.78  0.02 0.417  962.800 -15.69 299.91  31.25 318.82 -122.809  38.041 549.895
STARLINK-1262 2459439.66354 r  7.48  0.38 0.275 1253.700 -15.97 300.16  21.53 269.08 -129.232  33.564 548.711
STARLINK-1868 2459439.66637 r  7.88  0.02 0.384  927.300 -16.70 300.85  30.66 276.54 -125.299  33.598 548.898
STARLINK-2620 2459439.67860 g  7.12  0.02 0.620  613.300 -19.81 303.91  66.53 265.67 -120.453  34.121 549.039
STARLINK-1017 2459439.68670 g  5.60  0.02 0.424  736.700 -21.81 306.05  49.65 310.05 -121.641  36.538 549.467
STARLINK-2247 2459439.69748 r  7.74  0.02 0.400  942.300 -24.38 309.02  32.54 258.18 -125.248  32.420 548.917
STARLINK-1048 2459439.69842 r  5.19  0.02 0.488  734.700 -24.60 309.29  46.44 274.36 -122.671  34.122 549.019
STARLINK-1868 2459439.94719 g  7.77  0.06 0.449  851.300 -27.02  47.72  37.17  15.61 -115.773  39.184 550.445
STARLINK-1269 2459439.95247 g  8.75  0.31 0.596  620.000 -25.83  49.29  57.98  61.34 -114.878  33.594 549.051
STARLINK-1448 2459439.97873 r  6.52  0.13 0.403 1006.000 -19.54  56.50  28.90 119.47 -110.686  28.172 548.224
STARLINK-2076 2459439.98641 r  7.15  0.06 0.343  882.400 -17.59  58.44  32.87  65.20 -110.887  34.674 549.320
STARLINK-1460 2459439.98734 r  6.90  0.07 0.317 1054.000 -17.35  58.67  27.98  85.09 -108.307  33.035 548.969
STARLINK-1092 2459439.98935 r  6.13  0.03 0.399  910.000 -16.84  59.16  33.03  78.46 -110.233  35.064 549.652
STARLINK-1092 2459439.98982 r  6.80  0.05 0.296 1070.500 -16.71  59.28  28.44  88.26 -108.161  33.311 549.347
STARLINK-1852 2459439.99229 r  7.81  0.04 0.393  893.600 -16.07  59.88  33.53  85.72 -110.341  34.316 549.513
STARLINK-1883 2459439.99335 r  5.80  0.08 0.418  960.900 -15.80  60.13  31.17  46.45 -112.060  38.807 552.374
STARLINK-1444 2459439.99525 r  6.96  0.02 0.272 1054.100 -15.30  60.59  30.11  72.27 -108.698  35.000 549.621
STARLINK-1595 2459439.99857 r  6.73  0.04 0.333 1165.900 -14.43  61.38  23.33  57.14 -108.392  38.438 550.263
STARLINK-1392 2459439.99952 r  7.22  0.48 0.193 1234.100 -14.18  61.60  21.76  59.47 -107.361  37.108 549.579
STARLINK-1452 2459440.00332 r  6.40  0.02 0.192 1198.200 -13.17  62.48  25.05  56.00 -108.138  37.524 549.703
STARLINK-1609 2459440.00428 r  6.54  0.02 0.199 1325.000 -12.92  62.70  17.72  65.83 -105.661  36.005 549.503
STARLINK-1611 2459440.00617 r  7.27  0.02 0.381 1021.600 -12.41  63.14  29.35  53.31 -109.812  37.532 550.164
STARLINK-1169 2459440.65003 r  6.56  0.03 0.379 1038.400 -12.62 296.78  28.33 309.37 -125.342  36.938 549.446
STARLINK-2450 2459440.65588 r  6.78  0.05 0.228 1301.100 -14.19 298.13  19.39 284.70 -129.761  35.745 548.883
STARLINK-1876 2459440.65784 r  7.70  0.02 0.296 1135.600 -14.71 298.59  25.02 279.89 -127.874  33.431 548.917
STARLINK-1642 2459440.67284 i  6.63  0.03 0.688  573.500 -18.60 302.24  67.52 261.07 -119.343  32.624 549.024
STARLINK-1014 2459440.67476 i  5.06  0.03 0.472  701.300 -19.09 302.73  48.63 301.52 -121.608  35.723 548.999
STARLINK-1844 2459440.67617 i  6.93  0.08 0.523  763.000 -19.44 303.09  43.52 336.29 -120.633  36.421 553.726
STARLINK-1513 2459440.68010 i  5.81  0.02 0.363  882.700 -20.43 304.10  37.15 350.61 -119.336  39.623 549.790
STARLINK-2675 2459440.68296 i  6.45  0.06 0.333  836.100 -21.14 304.85  37.41 316.47 -122.426  37.699 549.026
STARLINK-1074 2459440.68437 i  4.84  0.02 0.584  684.500 -21.49 305.23  49.70 294.24 -121.158  34.535 548.995
STARLINK-2582 2459440.68625 i  7.01  0.12 0.435  806.700 -21.95 305.73  39.80 274.43 -123.730  34.126 548.771
STARLINK-2066 2459440.94956 g  7.71  0.02 0.345  844.200 -26.70  48.69  42.99  59.80 -111.898  35.448 549.647
STARLINK-1413 2459440.96883 r  4.55  0.02 0.694  564.700 -22.17  54.16  76.23  45.59 -116.599  33.367 549.417
STARLINK-1846 2459440.97657 r  7.66  0.03 0.423  766.800 -20.26  56.21  45.87 106.89 -112.440  32.200 549.234
STARLINK-1640 2459440.99801 r  7.15  0.03 0.424  908.800 -14.74  61.52  32.82  67.13 -110.765  36.454 549.924
STARLINK-1640 2459440.99897 r  7.96  0.11 0.249 1213.800 -14.49  61.74  22.24  92.13 -106.510  32.932 549.306
STARLINK-1641 2459441.00602 r  7.51  0.04 0.395  879.400 -12.61  63.37  36.56  83.65 -110.500  34.056 549.303
STARLINK-1641 2459441.00650 r  7.38  0.25 0.278 1064.400 -12.48  63.48  29.40  95.96 -108.432  32.236 548.993
STARLINK-1672 2459441.65261 r  7.16  0.02 0.268 1163.300 -13.55 297.16  22.80 282.62 -128.199  35.133 548.988
STARLINK-1009 2459441.65403 r  6.81  0.04 0.188 1164.800 -13.93 297.49  25.48 315.80 -125.744  39.900 549.844
STARLINK-1616 2459441.65457 r  7.58  0.04 0.347 1022.100 -14.07 297.61  26.67 279.12 -126.440  33.993 548.986
STARLINK-1016 2459441.66197 r  6.29  0.02 0.238 1040.700 -16.03 299.36  30.69 303.68 -125.578  37.942 549.468
STARLINK-1482 2459441.67955 r  5.55  0.06 0.364  798.200 -20.54 303.76  45.42 322.48 -121.629  37.692 549.548
STARLINK-1517 2459441.68385 r  4.60  0.03 0.576  622.900 -21.61 304.89  68.60 306.76 -120.048  35.453 549.123
STARLINK-2659 2459441.68719 r  7.26  0.02 0.561  717.100 -22.43 305.78  46.00 249.82 -121.494  31.628 548.406
STARLINK-1027 2459441.70086 r  8.96  0.21 0.517  681.900 -25.69 309.61  53.77 348.33 -118.717  37.220 549.601
STARLINK-1337 2459442.95607 r  7.45  0.39 0.353 1140.700 -25.61  51.15  24.12 115.30 -108.725  28.277 548.301
STARLINK-1080 2459442.98005 g  5.63  0.02 0.478  727.300 -19.75  57.66  42.53 167.26 -116.882  29.779 548.805
STARLINK-1100 2459442.98687 r  6.02  0.03 0.393 1016.800 -18.00  59.38  28.47  50.69 -110.819  38.624 550.358
STARLINK-1349 2459442.98734 r  5.27  0.02 0.366  819.500 -17.88  59.49  35.54  57.35 -112.069  35.122 549.256
STARLINK-1125 2459442.99446 r  6.13  0.03 0.459  875.300 -16.02  61.23  35.30  50.03 -112.550  37.935 550.098
STARLINK-1125 2459442.99493 r  5.74  0.06 0.407  934.400 -15.90  61.34  33.98  59.71 -110.308  36.258 549.776
STARLINK-1726 2459442.99983 r  6.91  0.02 0.324 1139.300 -14.60  62.50  23.48  70.06 -107.804  36.759 550.008
STARLINK-1726 2459443.00030 r  7.34  0.02 0.260 1284.600 -14.47  62.61  19.75  80.53 -105.636  35.049 549.702
STARLINK-2295 2459443.00320 r  6.90  0.03 0.404  978.800 -13.69  63.29  29.77  56.10 -110.746  37.928 549.881
STARLINK-1357 2459443.00462 r  6.31  0.02 0.316  973.100 -13.31  63.61  29.33  71.85 -109.505  34.260 549.167
STARLINK-1009 2459443.64602 r  6.57  0.09 0.356  946.700 -12.25 295.22  29.16 280.46 -125.615  34.269 548.694
STARLINK-1885 2459443.64696 r  6.95  0.04 0.347 1097.500 -12.51 295.44  26.44 301.95 -126.670  36.209 549.266
STARLINK-1885 2459443.64743 r  7.36  0.05 0.387 1036.100 -12.64 295.54  27.76 311.93 -124.420  37.896 549.612
STARLINK-2686 2459443.65377 r  6.27  0.09 0.199 1243.200 -14.35 297.00  21.37 297.72 -128.395  37.844 549.024
STARLINK-1086 2459443.65477 r  7.28  0.02 0.253 1249.500 -14.61 297.23  22.62 276.55 -129.192  32.594 548.649
STARLINK-1086 2459443.65523 r  6.67  0.03 0.327 1085.600 -14.74 297.34  25.90 284.67 -127.157  34.363 548.966
STARLINK-1914 2459443.65809 r  7.39  0.03 0.359  945.700 -15.50 298.01  28.27 283.37 -126.142  33.250 470.508
STARLINK-2685 2459443.65809 r  6.64  0.65 0.288  945.700 -15.50 298.01  28.28 283.37 -126.747  35.560 548.949
STARLINK-1914 2459443.65856 r  6.94  0.03 0.472  817.500 -15.63 298.12  31.22 293.31 -124.033  35.034 470.797
STARLINK-1505 2459443.65903 r  5.93  0.03 0.289  930.300 -15.75 298.24  33.47 303.28 -124.418  37.236 549.336
STARLINK-2068 2459443.66188 r  6.47  0.08 0.295  938.000 -16.50 298.92  31.48 299.31 -124.818  36.781 548.976
STARLINK-1513 2459443.66802 g  5.35  0.46 0.599  669.700 -18.11 300.41  53.32 219.73 -119.886  31.173 548.368
STARLINK-1482 2459443.67131 g  6.58  0.15 0.505  764.000 -18.96 301.24  45.02 249.63 -122.870  32.671 548.823
STARLINK-2174 2459443.67752 g  7.49  0.08 0.445  879.400 -20.54 302.82  39.27 350.96 -118.218  38.602 550.069
STARLINK-1908 2459443.67803 g  7.36  0.08 0.613  649.500 -20.67 302.95  56.26 329.67 -119.388  35.211 549.307
STARLINK-1057 2459443.68092 g  5.08  0.03 0.680  569.600 -21.40 303.71  69.17 310.47 -118.908  34.689 549.009
STARLINK-1108 2459443.68237 g  4.96  0.02 0.688  572.200 -21.76 304.09  72.70 272.84 -119.309  32.571 548.972
STARLINK-2126 2459443.68378 g  7.63  0.03 0.535  730.400 -22.11 304.47  44.74 259.12 -122.293  32.547 548.607
STARLINK-1071 2459443.68567 g  5.96  0.02 0.439  744.400 -22.58 304.97  41.24 247.34 -122.400  30.970 548.276
STARLINK-2038 2459443.95460 g  7.36  0.02 0.599  643.100 -26.15  51.00  53.36  87.45 -114.124  32.321 548.871
STARLINK-1869 2459443.96528 r  7.82  0.03 0.395  773.000 -23.61  54.02  44.65 126.99 -113.241  30.918 549.010
STARLINK-1590 2459443.97304 r  6.41  0.06 0.681  587.000 -21.70  56.12  68.69  45.44 -115.708  34.710 549.673
STARLINK-1921 2459443.98183 r  7.01  0.04 0.575  669.600 -19.48  58.40  52.97  76.41 -113.700  34.546 547.924
STARLINK-2548 2459443.99188 r  2.26  0.02 0.253  987.500 -16.87  60.89  29.90  45.37 -111.161  37.259 549.779
STARLINK-1945 2459443.99982 r  6.97  0.02 0.380 1032.200 -14.77  62.79  27.81  57.39 -109.897  37.869 550.189
STARLINK-2513 2459444.00124 r  4.77  0.03 0.288 1048.400 -14.39  63.12  26.22  71.77 -108.593  34.418 549.641
STARLINK-1833 2459444.00410 r  8.21  0.05 0.336 1071.200 -13.62  63.78  24.02  78.31 -108.340  35.662 549.612
STARLINK-2507 2459444.00555 r  6.79  0.04 0.199 1242.300 -13.23  64.11  23.60  63.32 -107.050  36.716 549.901
STARLINK-2642 2459444.64947 r  7.36  0.11 0.357 1025.500 -13.43 295.79  27.03 269.03 -126.369  32.797 553.233
STARLINK-1505 2459444.65477 r  5.98  0.04 0.325  958.300 -14.86 297.01  28.47 288.25 -125.637  35.296 548.951
STARLINK-2156 2459444.65905 r  7.12  0.02 0.223 1088.000 -16.01 298.02  28.98 302.79 -126.166  38.090 549.520
STARLINK-1117 2459444.66995 i  5.02  0.03 0.525  672.000 -18.86 300.68  58.36 262.11 -121.428  31.577 548.611
STARLINK-1593 2459444.67964 i  5.26  0.02 0.303 1240.300 -21.34 303.16  23.16 301.28 -128.271  36.793 549.548
STARLINK-1910 2459444.68058 i  6.49  0.02 0.371 1007.400 -21.58 303.41  30.44 296.84 -125.933  35.105 550.768
STARLINK-1910 2459444.68105 i  6.14  0.02 0.427  934.200 -21.70 303.54  32.89 304.84 -123.767  36.809 551.031
STARLINK-1911 2459444.68771 i  8.03  0.02 0.263 1287.800 -23.35 305.32  19.17 280.99 -129.614  34.287 549.013
STARLINK-1590 2459444.96915 r  8.91  0.15 0.531  655.900 -22.85  55.37  58.42 147.08 -115.536  31.266 549.107
STARLINK-2545 2459444.97057 r  8.98  0.17 0.660  590.100 -22.50  55.75  69.64 166.82 -117.416  30.620 548.618
STARLINK-1905 2459444.97360 r  6.66  0.21 0.636  604.200 -21.74  56.56  68.46  82.94 -114.998  33.614 549.634
STARLINK-2530 2459444.97993 r  7.29  0.09 0.456  859.300 -20.14  58.20  37.09 145.85 -114.145  27.575 548.720
STARLINK-1083 2459444.98200 r  4.79  0.03 0.637  624.700 -19.61  58.73  60.67  55.39 -114.866  35.029 549.801
STARLINK-1333 2459444.98812 r  5.92  0.04 0.327  859.900 -18.03  60.26  34.83  50.86 -112.111  36.009 549.443
STARLINK-2537 2459444.98906 r  7.15  0.13 0.316  967.000 -17.78  60.49  30.52  71.90 -109.622  34.365 549.539
STARLINK-1906 2459444.99196 r  7.21  0.03 0.368  991.600 -17.02  61.20  29.55  74.12 -109.298  35.602 549.717
STARLINK-1906 2459444.99242 r  8.20  0.07 0.281 1147.100 -16.90  61.32  24.59  85.87 -107.206  33.871 549.412
STARLINK-1945 2459444.99539 r  7.12  0.02 0.469  839.600 -16.11  62.03  39.04  49.08 -111.913  36.599 549.978
STARLINK-1533 2459444.99728 r  7.64  0.03 0.394  906.400 -15.61  62.48  32.03  85.76 -110.157  32.337 548.783
STARLINK-1824 2459444.99873 r  7.56  0.02 0.409  626.400 -15.22  62.82  20.00  67.11 -111.915  34.196 258.552
STARLINK-2595 2459445.00018 r  6.75  0.09 0.388 1007.300 -14.84  63.16  28.77  58.96 -110.064  37.594 549.766
STARLINK-1563 2459445.00160 r  7.42  0.12 0.282 1042.300 -14.46  63.49  28.96  72.42 -108.756  34.725 549.102
STARLINK-2568 2459445.00446 r  7.20  0.04 0.341 1044.100 -13.68  64.16  25.96  80.00 -108.574  35.384 549.647
STARLINK-1097 2459445.00737 r  6.97  0.04 0.594  665.500 -12.89  64.82  33.33  60.10 -112.715  36.158 393.515
STARLINK-1896 2459445.01077 r  7.34  0.07 0.612  632.700 -11.97  65.59  55.82  87.11 -114.383  34.262 549.455
STARLINK-1608 2459446.64425 r  6.83  0.17 0.354 1093.700 -12.51 294.15  25.94 303.49 -126.265  36.805 549.613
STARLINK-1713 2459446.96609 g  6.96  0.15 0.634  621.400 -23.99  55.13  59.24  14.45 -116.585  36.197 549.809
STARLINK-1906 2459446.98387 g  8.70  0.03 0.253 1013.900 -19.49  59.80  30.19 120.22 -110.303  29.876 548.791
STARLINK-2470 2459446.98439 g  7.97  0.02 0.520  738.600 -19.35  59.93  47.82 147.09 -115.766  28.504 548.713
STARLINK-2746 2459446.99151 r  8.09  0.05 0.278 1310.700 -17.49  61.69  18.31  91.23 -105.487  31.093 548.715
STARLINK-2712 2459446.99903 r  8.07  0.04 0.320 1125.500 -15.48  63.49  24.92  93.37 -107.534  31.699 548.617
STARLINK-2612 2459447.00155 r  1.48  0.02 0.292 1141.300 -14.80  64.08  24.30  80.94 -107.275  34.494 549.381
STARLINK-1710 2459447.00959 r  6.86  0.07 0.352 1077.500 -12.61  65.92  26.10  64.62 -108.782  37.118 550.228
STARLINK-2589 2459447.67592 g  5.70  0.75 0.287  943.000 -21.20 301.56  35.25 202.61 -120.634  26.440 548.116
STARLINK-2178 2459447.67781 g  7.80  0.10 0.586  688.400 -21.68 302.05  50.19 217.74 -120.618  31.352 548.559
STARLINK-1119 2459447.68729 g  5.58  0.02 0.520  717.400 -24.07 304.59  50.38 286.23 -122.359  33.104 549.090
STARLINK-1119 2459447.68776 g  6.04  0.02 0.608  660.200 -24.19 304.72  53.22 300.23 -120.302  34.858 549.416
STARLINK-2198 2459447.69246 r  4.69  1.27 0.365 1049.800 -25.34 306.02  28.63 251.62 -126.347  31.711 548.567
STARLINK-1084 2459447.69954 r  5.31  0.02 0.472  996.000 -27.04 308.05  38.25 320.90 -121.114  37.383 549.772
STARLINK-1724 2459448.64148 r  7.39  0.02 0.341  995.200 -12.26 293.08  31.42 279.86 -126.191  33.029 548.796
STARLINK-2176 2459448.64338 r  7.19  0.06 0.257 1187.600 -12.78 293.50  24.00 280.05 -128.499  35.379 543.769
STARLINK-1521 2459448.64434 r  6.39  0.06 0.262 1026.100 -13.05 293.72  26.39 298.41 -125.976  36.931 549.436
STARLINK-1493 2459448.64860 r  6.47  0.03 0.371  881.600 -14.21 294.69  32.64 285.59 -124.699  34.867 548.963
STARLINK-1651 2459448.64956 r  6.83  0.04 0.376 1011.600 -14.48 294.91  28.08 293.07 -125.783  35.632 549.181
STARLINK-1784 2459448.65289 r  7.31  0.10 0.254 1004.000 -15.38 295.68  30.37 303.88 -125.214  37.686 549.508
STARLINK-1902 2459448.65387 r  8.05  0.02 0.343  980.500 -15.65 295.91  27.93 270.02 -126.006  32.803 548.791
STARLINK-1936 2459448.65792 r  6.93  0.02 0.376  966.600 -16.74 296.87  31.84 288.81 -125.686  34.225 548.650
STARLINK-1478 2459448.65995 r  6.94  0.03 0.314 1095.700 -17.29 297.36  26.44 270.44 -127.402  33.741 548.773
STARLINK-1823 2459448.66191 g  6.13  0.85 0.600  672.600 -17.81 297.83  52.44 222.10 -120.508  31.574 548.330
STARLINK-1062 2459448.66287 g  5.25  0.02 0.723  553.200 -18.06 298.06  82.84 227.13 -117.721  33.134 548.652
STARLINK-1067 2459448.67400 g  5.56  0.02 0.578  675.400 -20.98 300.85  54.15 245.46 -121.505  32.902 548.760
STARLINK-1058 2459448.67734 g  6.20  0.04 0.413  848.000 -21.84 301.71  36.95 275.87 -124.240  34.115 549.237
STARLINK-2606 2459448.67829 g  6.55  0.03 0.514  713.100 -22.08 301.96  43.17 297.33 -122.555  34.693 548.923
STARLINK-2643 2459448.68412 g  7.49  0.38 0.624  638.100 -23.56 303.51  57.37 297.23 -120.527  34.042 548.876
STARLINK-1780 2459448.69505 g  7.36  0.02 0.325  859.100 -26.25 306.55  39.72 327.00 -121.772  38.468 549.873
STARLINK-1521 2459449.64008 r  6.84  0.03 0.292 1080.900 -12.13 292.53  27.67 278.58 -127.221  34.982 549.049
STARLINK-1784 2459449.64863 r  6.96  0.04 0.290 1026.600 -14.49 294.47  25.99 290.22 -126.410  35.764 549.120
STARLINK-2574 2459449.65297 r  7.95  0.03 0.287 1086.700 -15.67 295.47  25.21 266.85 -127.224  31.915 547.949
STARLINK-1062 2459449.65716 r  5.62  0.07 0.286  979.900 -16.81 296.46  29.36 295.55 -125.543  36.509 549.208
STARLINK-2588 2459449.65768 r  8.00  0.03 0.259 1200.300 -16.94 296.59  22.07 270.30 -128.590  32.210 548.120
STARLINK-2609 2459449.65985 r  8.47  0.28 0.409  757.300 -17.53 297.11  48.16 238.76 -121.955  29.985 548.364
STARLINK-2609 2459449.66033 r  6.63  0.28 0.624  602.700 -17.66 297.22  56.12 243.77 -120.027  31.820 548.667
STARLINK-2433 2459449.66269 r  6.75  0.02 0.596  615.400 -18.29 297.80  68.31 286.09 -120.329  34.850 548.777
STARLINK-2572 2459449.66458 r  6.70  0.03 0.684  585.700 -18.79 298.26  66.66 341.08 -118.925  33.990 548.930
STARLINK-1646 2459449.66847 r  7.23  0.07 0.442  718.500 -19.82 299.23  41.79 221.96 -120.643  29.472 548.305
STARLINK-1506 2459449.67465 r  4.71  0.35 0.399  762.800 -21.42 300.80  41.14 308.92 -122.086  36.619 549.207
STARLINK-1801 2459449.68315 r  6.96  0.02 0.380  781.200 -23.60 303.04  47.23 322.13 -121.465  37.500 549.359
STARLINK-1801 2459449.68362 r  6.57  0.02 0.594  613.200 -23.72 303.16  53.95 323.80 -119.255  35.815 549.071
STARLINK-1553 2459449.70361 g  6.56  0.06 0.411  967.400 -28.59 308.86  31.41 315.65 -124.262  36.898 549.639
STARLINK-1718 2459449.70549 g  7.69  0.11 0.224 1215.800 -29.02 309.43  23.14 289.80 -128.514  36.730 549.654
STARLINK-2601 2459449.97262 g  7.74  0.09 0.463  766.400 -22.93  57.81  40.33  95.02 -112.097  33.682 549.362
STARLINK-2719 2459449.97403 g  1.06  0.02 0.483  725.600 -22.57  58.19  42.45  70.07 -112.787  33.381 549.226
STARLINK-2712 2459449.98599 r  7.25  0.04 0.319  865.600 -19.47  61.26  39.33  42.69 -112.743  36.716 549.437
STARLINK-1554 2459449.98694 r  7.05  0.07 0.305  943.600 -19.22  61.49  35.27  67.82 -110.232  35.136 549.290
STARLINK-1222 2459449.98984 r  6.72  0.03 0.390 1030.900 -18.45  62.21  28.27  37.90 -112.072  39.774 550.634
STARLINK-2711 2459449.98984 r  7.65  0.02 0.316 1030.900 -18.45  62.21  31.27  37.76 -113.318  37.297 549.561
STARLINK-2613 2459449.99045 r  8.36  0.06 0.253 1169.200 -18.29  62.36  24.78  93.86 -107.132  32.484 549.561
STARLINK-1543 2459449.99443 r  6.82  0.02 0.357  821.500 -17.22  63.32  34.88  52.36 -112.378  35.573 549.519
STARLINK-1209 2459449.99744 r  6.30  0.02 0.443  902.000 -16.41  64.04  34.49  38.61 -113.531  38.957 550.479
STARLINK-1782 2459450.00285 r  7.39  0.03 0.344 1114.500 -14.94  65.31  26.04  54.98 -108.608  37.702 550.292
STARLINK-2521 2459450.00285 r  7.14  0.07 0.179 1114.500 -14.94  65.31  21.57  55.83 -107.412  37.747 550.049
STARLINK-2227 2459450.00332 r  6.55  0.15 0.292  856.700 -14.82  65.42  29.82  58.99 -110.928  35.766 438.035
STARLINK-2235 2459450.00332 r  6.58  0.05 0.339  856.700 -14.82  65.42  30.34  54.65 -112.028  35.579 441.335
STARLINK-2691 2459450.00332 r  6.66  0.15 0.265  856.700 -14.82  65.42  29.82  58.99 -109.974  36.069 550.016
STARLINK-1581 2459450.00427 r  6.76  0.51 0.263 1139.400 -14.56  65.63  24.07  73.90 -107.462  34.451 549.029
STARLINK-1970 2459450.00714 r  2.01  0.02 0.303 1157.500 -13.77  66.29  22.43  79.83 -107.233  35.619 550.125
STARLINK-1752 2459450.00765 r  7.32  0.12 0.296 1289.100 -13.63  66.41  20.36  55.98 -106.867  38.696 550.521
STARLINK-1940 2459450.01052 r  6.90  0.29 0.390  978.200 -12.83  67.06  31.13  61.02 -109.896  36.654 550.109
STARLINK-1918 2459450.64103 r  6.62  0.03 0.255 1332.100 -12.65 292.51  19.75 286.40 -130.104  34.520 549.038
STARLINK-2574 2459450.64861 r  6.44  0.27 0.267 1239.300 -14.75 294.23  21.87 280.46 -129.108  33.557 548.204
STARLINK-1054 2459450.64908 r  6.36  0.03 0.319  990.800 -14.88 294.34  28.57 284.20 -126.092  35.066 549.011
STARLINK-2574 2459450.64908 r  0.93  0.02 0.337  990.800 -14.88 294.34  25.41 287.29 -127.022  35.305 548.525
STARLINK-2380 2459450.64957 r  7.27  0.08 0.224 1266.400 -15.01 294.45  25.94 306.59 -125.838  38.280 549.339
STARLINK-2574 2459450.64957 r  6.77  0.02 0.394 1266.400 -15.01 294.45  28.11 305.75 -124.754  37.071 548.868
STARLINK-2587 2459450.65004 r  6.09  0.04 0.332 1111.600 -15.14 294.56  25.84 294.84 -127.200  35.434 548.698
STARLINK-1111 2459450.65101 r  6.37  0.02 0.413  882.100 -15.40 294.79  33.85 280.33 -124.650  33.806 549.045
STARLINK-1823 2459450.65195 r  7.78  0.05 0.276 1284.800 -15.66 295.01  20.22 267.93 -129.499  32.978 548.544
STARLINK-1062 2459450.65290 r  6.52  0.03 0.311 1048.500 -15.92 295.23  28.63 276.00 -126.856  34.579 548.826
STARLINK-1073 2459450.65433 r  7.00  0.02 0.290 1105.400 -16.31 295.56  27.56 276.27 -127.511  32.469 548.369
STARLINK-1121 2459450.65765 r  7.18  0.02 0.211 1364.700 -17.21 296.35  19.30 267.87 -130.275  31.152 548.559
STARLINK-2433 2459450.65877 r  7.16  0.19 0.606  665.100 -17.51 296.62  53.68 226.45 -120.240  31.506 548.345
STARLINK-2420 2459450.66208 r  6.86  0.03 0.612  609.700 -18.40 297.42  68.89 279.79 -120.257  34.610 548.844
STARLINK-1500 2459450.66302 r  4.95  0.02 0.593  623.400 -18.65 297.65  67.31 275.36 -120.574  34.599 549.106
STARLINK-2622 2459450.67675 r  6.98  0.02 0.540  666.100 -22.25 301.12  56.82 264.69 -121.418  31.889 549.292
STARLINK-2413 2459450.68184 r  6.77  0.03 0.456  747.400 -23.55 302.47  41.27 288.58 -122.776  34.832 549.081
STARLINK-2624 2459450.68372 r  7.69  0.02 0.291  991.000 -24.03 302.98  32.43 257.74 -125.627  30.417 548.366
STARLINK-2624 2459450.68419 r  7.14  0.22 0.424  807.500 -24.15 303.10  36.45 262.90 -123.704  32.221 548.674
STARLINK-1461 2459450.68607 r  4.64  0.63 0.418  947.800 -24.62 303.62  32.37 243.37 -124.721  31.091 548.353
STARLINK-1555 2459450.98702 i  7.68  0.04 0.497  813.500 -19.38  61.83  39.50 124.76 -112.947  29.101 548.675
STARLINK-1951 2459450.99142 r  7.83  0.03 0.272 1237.000 -18.20  62.91  22.40  76.73 -106.176  35.036 547.418
STARLINK-1522 2459450.99580 r  7.13  0.06 0.315  958.700 -17.03  63.97  32.50  72.38 -109.769  34.506 549.164
STARLINK-1782 2459450.99869 r  7.33  0.04 0.369  982.600 -16.24  64.65  29.71  75.98 -109.370  35.434 549.885
STARLINK-1782 2459450.99916 r  7.03  0.44 0.279 1143.100 -16.11  64.76  25.23  86.29 -107.262  33.677 549.559
STARLINK-1752 2459451.00353 r  7.16  0.22 0.310 1164.100 -14.92  65.78  23.30  71.48 -107.329  36.305 550.091
STARLINK-2232 2459451.00786 r  6.73  0.02 0.196 1279.900 -13.73  66.77  22.34  65.33 -106.454  36.542 549.906
STARLINK-1654 2459451.00979 r  6.94  0.26 0.408  950.000 -13.20  67.21  31.87  60.25 -110.424  36.885 550.053
STARLINK-1690 2459451.01121 r  6.54  0.64 0.340 1038.600 -12.80  67.53  26.02  80.60 -108.604  35.188 549.712
STARLINK-1962 2459451.01172 r  5.37  0.63 0.329 1171.500 -12.66  67.65  23.80  54.41 -108.202  38.285 550.264
STARLINK-1113 2459451.64341 r  6.55  0.02 0.316 1090.600 -13.58 292.81  27.03 283.53 -127.299  33.790 551.524
STARLINK-2380 2459451.64577 r  7.31  0.02 0.369  894.600 -14.23 293.35  31.47 284.55 -124.896  34.699 548.686
STARLINK-1111 2459451.64673 r  6.19  0.03 0.367 1034.700 -14.50 293.57  27.53 294.48 -126.056  35.721 549.369
STARLINK-2609 2459451.65101 r  7.70  0.03 0.332 1007.800 -15.68 294.56  26.96 270.25 -126.347  32.844 548.741
STARLINK-2609 2459451.65150 r  6.92  0.02 0.437  870.400 -15.81 294.67  33.68 285.46 -124.231  34.663 549.073
STARLINK-2184 2459451.65244 r  7.90  0.06 0.291 1269.500 -16.06 294.89  19.26 267.24 -129.115  32.118 548.621
STARLINK-2433 2459451.65339 r  7.88  0.12 0.340 1019.000 -16.32 295.11  27.44 274.48 -126.478  33.758 548.667
STARLINK-2572 2459451.65482 r  7.73  0.02 0.319 1067.400 -16.71 295.45  26.02 276.91 -127.067  33.386 548.728
STARLINK-2628 2459451.67654 r  6.65  0.09 0.508  784.600 -22.48 300.85  42.51 314.42 -122.451  35.357 549.056
STARLINK-1187 2459451.68180 r  4.88  0.02 0.569  682.000 -23.83 302.24  53.45 342.23 -118.561  35.951 548.869
STARLINK-2713 2459451.96764 r  2.82  0.19 0.561  602.900 -24.57  57.11  46.31  56.98 -114.285  34.140 478.562
STARLINK-2578 2459451.96919 r  6.48  0.03 0.628  637.400 -24.18  57.53  58.76  36.29 -115.664  36.010 554.733
STARLINK-1577 2459451.96967 r  6.28  0.04 0.654  583.700 -24.06  57.66  63.15  37.52 -116.391  33.965 549.020
STARLINK-1553 2459451.97627 r  7.55  0.03 0.504  680.000 -22.37  59.42  46.28 151.50 -115.825  30.710 548.900
STARLINK-1522 2459451.99202 r  7.61  0.02 0.185 1196.700 -18.22  63.38  24.08  50.21 -108.710  38.196 549.810
STARLINK-1986 2459451.99936 r  7.34  0.05 0.371 1074.900 -16.23  65.13  26.37  49.23 -110.239  38.984 550.491
STARLINK-1259 2459452.00079 r  6.64  0.03 0.327 1017.200 -15.84  65.47  26.69  79.18 -108.766  33.162 549.162
STARLINK-1265 2459452.00513 r  6.28  0.05 0.227 1194.500 -14.65  66.47  23.09  67.87 -107.152  35.646 549.647
STARLINK-1962 2459452.00706 r  7.47  0.02 0.423  940.700 -14.11  66.91  31.43  56.40 -111.286  37.828 550.196
STARLINK-1962 2459452.00753 r  7.06  0.08 0.361 1024.300 -13.98  67.02  29.26  66.80 -109.051  36.147 549.876
STARLINK-2214 2459452.00847 r  7.97  0.15 0.295 1150.400 -13.72  67.23  23.88  85.86 -107.150  32.704 549.268
STARLINK-2250 2459452.01327 r  7.45  0.06 0.304 1072.800 -12.39  68.31  27.73  83.50 -108.093  33.365 549.521
STARLINK-1554 2459452.97349 g  8.27  0.09 0.384  880.400 -23.27  59.01  34.30   7.84 -116.932  38.512 549.898
STARLINK-1569 2459452.97464 g  6.44  0.52 0.664  588.900 -22.98  59.32  67.04  86.38 -115.361  32.604 549.094
STARLINK-1213 2459452.98800 g  4.97  0.53 0.512  772.400 -19.47  62.72  43.82 117.93 -112.405  30.767 548.855
STARLINK-1228 2459452.98903 g  3.91  0.57 0.482  698.300 -19.19  62.98  50.62 154.33 -115.692  30.479 549.052
STARLINK-2151 2459452.99342 r  7.79  0.24 0.319 1100.400 -18.01  64.04  24.94  88.34 -107.772  32.167 549.160
STARLINK-1312 2459452.99836 r  7.33  0.06 0.267 1330.300 -16.67  65.22  19.20  92.25 -105.164  31.653 548.811
STARLINK-2145 2459453.00520 r  6.72  0.08 0.274 1055.800 -14.79  66.81  26.36  68.88 -108.639  34.914 549.675
STARLINK-2049 2459453.00899 r  4.75  0.90 0.278 1287.600 -13.74  67.68  20.84  65.96 -105.947  36.788 550.190
STARLINK-2604 2459453.63870 r  5.94  0.45 0.311 1207.900 -12.81 291.28  21.97 296.76 -127.987  36.525 549.354
STARLINK-1695 2459453.63966 r  6.73  0.03 0.389  965.200 -13.07 291.50  30.67 291.21 -125.433  34.973 549.174
STARLINK-1803 2459453.64204 r  6.55  0.07 0.242 1121.800 -13.74 292.03  26.78 291.34 -127.307  36.788 549.435
STARLINK-1803 2459453.64252 r  6.78  0.06 0.348  916.700 -13.87 292.14  30.49 287.12 -125.131  35.074 549.150
STARLINK-1738 2459453.64298 r  7.18  0.02 0.284 1181.700 -14.00 292.24  23.12 279.73 -128.425  33.581 548.995
STARLINK-2323 2459453.64536 r  7.40  0.04 0.379  793.600 -14.66 292.79  24.12 280.21 -125.057  34.884 354.345
STARLINK-2328 2459453.64536 r  7.17  0.02 0.479  793.600 -14.66 292.79  24.44 279.58 -123.966  34.040 354.110
STARLINK-2330 2459453.64536 r  7.28  0.04 0.424  793.600 -14.66 292.79  24.12 280.21 -124.533  34.483 353.802
STARLINK-2572 2459453.64632 r  6.89  0.05 0.275 1301.700 -14.93 293.00  19.06 303.31 -129.538  37.386 549.447
STARLINK-2420 2459453.64775 r  7.23  0.29 0.230 1419.000 -15.32 293.33  16.56 277.49 -131.180  34.408 548.734
STARLINK-2004 2459453.64823 r  7.07  0.05 0.427  876.300 -15.46 293.44  35.60 288.91 -124.443  34.309 548.977
STARLINK-1186 2459453.65108 r  6.08  0.42 0.352  866.700 -16.24 294.10  33.62 294.55 -124.251  35.796 549.096
STARLINK-2387 2459453.65393 r  7.23  0.05 0.347  897.000 -17.02 294.77  32.74 289.06 -124.788  35.430 549.327
STARLINK-1790 2459453.65571 r  7.72  0.17 0.360 1027.300 -17.51 295.19  27.83 199.02 -120.434  26.828 548.084
STARLINK-2322 2459453.66055 r  6.64  0.02 0.693  577.100 -18.82 296.36  65.79 268.94 -119.275  33.136 549.048
STARLINK-2025 2459453.66196 r  6.84  0.02 0.651  613.500 -19.20 296.70  62.60 318.87 -120.042  33.833 549.016
STARLINK-1183 2459453.67102 g  6.77  0.02 0.412  981.200 -21.61 298.97  30.35 238.51 -124.455  30.047 548.614
STARLINK-2007 2459453.67244 g  9.06  0.09 0.299 1036.500 -21.98 299.33  31.08 269.19 -126.548  31.628 548.963
STARLINK-2007 2459453.67290 g  7.08  0.46 0.412  871.900 -22.11 299.45  36.93 282.70 -124.565  33.413 549.285
STARLINK-2324 2459453.67720 g  7.08  0.02 0.546  643.400 -23.23 300.57  51.32 326.65 -119.512  36.318 548.910
STARLINK-1979 2459453.67865 g  7.26  0.02 0.569  675.900 -23.60 300.96  55.64 336.60 -118.421  35.929 549.650
STARLINK-2321 2459453.68107 g  6.92  0.08 0.571  625.200 -24.22 301.60  63.98 313.15 -119.960  35.610 548.810
STARLINK-2304 2459453.68390 g  8.70  0.35 0.553  639.900 -24.95 302.37  61.64 299.18 -120.598  35.318 548.787
STARLINK-1201 2459453.99181 r  5.86  0.04 0.394  972.100 -18.62  63.98  30.18  65.61 -109.997  36.688 550.071
STARLINK-1259 2459453.99229 r  6.35  0.03 0.255  982.900 -18.49  64.10  28.71  46.77 -111.195  37.225 549.786
STARLINK-1201 2459453.99287 r  7.26  0.02 0.223 1323.400 -18.33  64.24  20.11  90.74 -105.284  32.796 549.369
STARLINK-2249 2459453.99675 r  7.81  0.04 0.329  894.400 -17.28  65.17  34.04  65.22 -110.879  35.023 549.705
STARLINK-1205 2459454.00027 r  7.20  0.04 0.267 1121.900 -16.31  66.00  26.46  93.92 -107.682  32.540 549.264
STARLINK-1307 2459454.00121 r  6.35  0.02 0.392  889.000 -16.06  66.22  33.05  82.63 -110.374  32.745 549.088
STARLINK-2464 2459454.00270 r  7.39  0.07 0.252 1297.800 -15.64  66.57  19.38  82.33 -105.439  33.160 549.361
STARLINK-1317 2459454.00365 r  6.10  0.04 0.227 1180.700 -15.38  66.79  21.94  65.33 -107.372  35.739 551.959
STARLINK-2049 2459454.00508 r  7.46  0.02 0.241 1282.300 -14.99  67.11  21.84  85.27 -105.659  33.533 549.659
STARLINK-1421 2459454.00555 r  6.42  0.03 0.266 1341.500 -14.86  67.22  18.19  70.96 -105.358  36.926 550.213
STARLINK-1681 2459454.00602 r  7.13  0.03 0.190 1276.900 -14.73  67.33  21.26  61.85 -106.680  36.902 549.771
STARLINK-1453 2459454.00886 r  6.69  0.05 0.336 1149.100 -13.94  67.98  23.96  57.15 -108.472  38.223 550.174
STARLINK-1297 2459454.00933 r  5.98  0.03 0.279  990.900 -13.81  68.08  31.38  64.26 -109.772  35.537 549.725
STARLINK-2455 2459454.01028 r  7.00  0.03 0.270 1152.500 -13.54  68.30  23.45  77.11 -107.217  33.952 549.485
STARLINK-1400 2459454.01312 r  6.46  0.07 0.304 1179.400 -12.75  68.93  24.23  67.90 -107.111  36.208 549.871
STARLINK-1695 2459454.63537 r  6.83  0.03 0.339 1133.400 -12.14 290.31  23.92 298.51 -126.824  36.811 549.530
STARLINK-1965 2459454.63633 r  6.47  0.05 0.431  896.100 -12.41 290.52  32.95 291.45 -124.341  35.240 548.857
STARLINK-1147 2459454.63871 r  6.07  0.05 0.270 1030.200 -13.08 291.05  29.29 292.50 -126.209  36.531 549.160
STARLINK-1909 2459454.63965 r  7.10  0.03 0.320 1086.300 -13.34 291.26  25.23 279.88 -127.244  33.949 548.956
STARLINK-1188 2459454.64156 r  8.10  0.03 0.377  897.600 -13.88 291.69  28.43 282.15 -125.729  33.107 446.641
STARLINK-1185 2459454.64252 r  5.76  0.10 0.269 1076.100 -14.15 291.90  24.21 291.46 -126.962  36.068 548.975
STARLINK-1688 2459454.64299 r  5.27  0.02 0.300 1279.000 -14.28 292.01  20.51 304.96 -128.273  37.723 549.690
STARLINK-2402 2459454.64727 r  5.77  0.83 0.265  993.800 -15.47 292.98  32.92 299.19 -125.356  37.241 549.413
STARLINK-1226 2459454.64869 r  5.98  0.02 0.439  876.700 -15.86 293.31  36.34 299.35 -124.171  35.004 549.178
STARLINK-2395 2459454.65107 r  6.54  0.16 0.263 1032.300 -16.52 293.87  30.71 293.50 -126.131  36.818 549.422
STARLINK-1775 2459454.65201 r  7.59  0.02 0.268  948.800 -16.78 294.09  28.59 314.71 -123.736  38.353 549.564
STARLINK-1215 2459454.65249 r  5.68  0.04 0.399  955.200 -16.91 294.20  30.65 292.51 -125.153  35.307 549.292
STARLINK-1781 2459454.65704 i  6.62  0.04 0.709  563.200 -18.15 295.28  76.50 244.23 -118.911  33.497 548.995
STARLINK-2383 2459454.66322 i  6.18  0.74 0.511  713.200 -19.82 296.78  51.11 274.29 -122.144  34.287 551.926
STARLINK-1665 2459454.66605 i  5.54  0.02 0.580  684.100 -20.58 297.48  51.03 300.08 -121.298  34.388 549.222
STARLINK-1982 2459454.66992 g  8.04  0.02 0.351  835.900 -21.61 298.46  40.80 243.69 -123.155  29.842 548.474
STARLINK-2401 2459454.67181 g  7.88  0.10 0.431  843.900 -22.11 298.94  39.11 263.40 -124.206  33.423 548.840
STARLINK-1153 2459454.68125 g  5.15  0.02 0.495  677.700 -24.57 301.43  59.92 306.27 -120.942  35.948 549.293
STARLINK-1770 2459454.97737 i  4.66  0.04 0.706  560.600 -22.64  60.70  71.13 341.31 -117.723  34.871 549.569
STARLINK-1664 2459454.98073 i  7.49  0.15 0.323 1051.200 -21.75  61.56  26.29  84.49 -108.325  32.780 549.130
STARLINK-1664 2459454.98121 i  7.57  0.02 0.239 1238.900 -21.63  61.68  22.81  77.15 -106.270  34.553 549.417
STARLINK-1263 2459454.98410 i  6.23  0.02 0.250  999.800 -20.86  62.41  31.16  36.41 -112.150  38.253 550.047
STARLINK-2482 2459454.98536 i  8.12  0.04 0.393 1030.500 -20.53  62.73  27.87 136.43 -111.106  27.361 548.409
STARLINK-1752 2459454.98630 i  7.43  0.03 0.314  880.200 -20.28  62.96  38.39 147.81 -113.838  28.834 548.937
STARLINK-2133 2459454.99614 r  7.00  0.03 0.394  924.500 -17.61  65.36  34.26  71.70 -110.069  35.230 549.882
STARLINK-1423 2459454.99662 r  6.64  0.04 0.372 1065.000 -17.48  65.47  27.06  49.57 -109.968  38.549 550.210
STARLINK-2464 2459454.99767 r  7.20  0.20 0.395  906.700 -17.20  65.72  32.53  87.31 -110.145  32.277 549.262
STARLINK-2464 2459454.99814 r  8.01  0.32 0.287 1078.300 -17.07  65.83  28.28  79.65 -108.116  34.061 549.538
STARLINK-2049 2459455.00014 r  7.39  0.17 0.374  917.700 -16.52  66.30  32.10  88.11 -110.007  34.068 549.760
STARLINK-1453 2459455.00404 r  6.62  0.02 0.440  912.400 -15.44  67.21  33.25  49.16 -112.268  38.277 550.235
STARLINK-1453 2459455.00508 r  6.76  0.02 0.296 1131.600 -15.15  67.45  24.67  82.24 -107.399  34.528 549.536
STARLINK-2455 2459455.00602 r  7.01  0.02 0.241 1095.500 -14.89  67.66  25.59  63.11 -108.539  35.921 549.810
STARLINK-1400 2459455.00945 r  7.82  0.16 0.218 1293.100 -13.93  68.44  21.90  94.34 -105.815  31.958 549.075
STARLINK-1746 2459455.01039 r  7.06  0.02 0.313 1042.600 -13.67  68.65  25.35  77.42 -108.456  33.364 549.174
STARLINK-1977 2459455.01329 r  7.08  0.06 0.335 1103.300 -12.86  69.30  25.90  66.43 -108.193  36.586 549.917
STARLINK-1247 2459455.63581 r  6.66  0.02 0.268 1173.500 -12.54 290.16  24.61 274.00 -128.298  32.315 548.634
STARLINK-1185 2459455.63821 r  6.75  0.04 0.282 1177.600 -13.22 290.69  23.83 273.77 -128.401  34.214 548.697
STARLINK-1185 2459455.63869 r  6.12  0.02 0.362 1029.800 -13.35 290.80  26.40 267.14 -126.358  32.429 548.430
STARLINK-2004 2459455.63920 r  6.70  0.09 0.280 1307.400 -13.49 290.91  19.88 296.13 -129.331  36.373 549.251
STARLINK-1227 2459455.64014 r  6.27  0.02 0.337 1071.400 -13.76 291.12  25.95 285.96 -126.913  34.699 548.995
STARLINK-1226 2459455.64400 r  6.39  0.03 0.326 1125.800 -14.84 292.00  25.78 295.85 -127.384  35.415 549.250
STARLINK-1176 2459455.64589 r  6.88  0.05 0.268 1311.100 -15.36 292.43  19.38 269.48 -129.824  33.118 548.781
STARLINK-2003 2459455.64889 r  6.89  0.04 0.403  934.900 -16.20 293.12  31.84 290.12 -125.069  34.845 549.013
STARLINK-2322 2459455.65092 r  7.67  0.07 0.338 1052.800 -16.76 293.59  27.24 268.30 -126.821  33.228 548.872
STARLINK-2047 2459455.65194 r  6.63  0.04 0.413  942.000 -17.04 293.83  30.80 295.36 -124.665  35.852 549.350
STARLINK-2025 2459455.65298 r  6.96  0.23 0.409  956.800 -17.33 294.08  31.14 301.28 -124.729  36.097 549.339
STARLINK-2017 2459455.65899 r  6.80  0.05 0.657  608.000 -18.97 295.51  63.12 330.81 -119.000  34.531 549.394
STARLINK-1139 2459455.66141 r  5.24  0.12 0.440  722.700 -19.62 296.10  52.10 324.76 -120.699  37.046 549.525
STARLINK-2401 2459455.66830 r  7.80  0.12 0.407  982.200 -21.47 297.82  30.12 217.40 -122.575  28.345 548.178
STARLINK-1149 2459455.66981 r  4.30  0.02 0.714  561.900 -21.87 298.20  72.43 267.31 -118.698  33.235 548.788
STARLINK-1210 2459455.68316 r  5.20  0.03 0.507  767.300 -25.36 301.72  44.24 336.37 -119.556  36.955 549.665
STARLINK-1211 2459455.68411 r  4.89  0.02 0.531  756.200 -25.60 301.98  44.36 323.14 -121.436  35.799 551.966
STARLINK-1587 2459455.68555 r  7.37  0.02 0.241 1016.000 -25.96 302.37  30.53 323.85 -123.435  39.608 550.138
STARLINK-2332 2459455.69270 g  8.55  0.40 0.341  909.200 -27.76 304.39  35.72 284.69 -124.952  35.455 548.753
STARLINK-1233 2459455.69365 g  5.72  0.04 0.361 1022.300 -28.00 304.66  29.06 291.92 -126.217  34.883 549.169
STARLINK-1233 2459455.69412 g  4.73  0.02 0.423  938.900 -28.11 304.79  31.55 303.44 -124.052  36.602 549.505
STARLINK-1238 2459455.69742 g  5.78  0.03 0.335 1099.400 -28.93 305.76  26.17 293.41 -127.079  35.286 549.488
STARLINK-1197 2459456.94869 r  1.88  0.28 0.270 1180.900 -30.27  53.34  24.27  83.94 -106.813  33.810 549.591
STARLINK-1755 2459456.98086 g  7.43  0.02 0.456  830.400 -22.08  62.27  39.52 154.54 -115.289  27.463 548.409
STARLINK-2465 2459456.98557 g  8.36  0.02 0.381 1009.700 -20.82  63.46  29.80 146.36 -113.468  26.050 548.305
STARLINK-2133 2459456.98792 g  8.22  0.09 0.292  918.100 -20.19  64.05  35.73 125.26 -111.655  29.990 549.060
STARLINK-2464 2459456.98860 g  6.95  0.03 0.583  622.300 -20.01  64.21  55.72  46.93 -115.346  34.243 549.600
STARLINK-2464 2459456.98908 g  7.32  0.04 0.367  801.600 -19.88  64.33  44.47  45.89 -113.175  36.012 549.892
STARLINK-1421 2459456.99149 g  5.74  0.02 0.623  644.000 -19.22  64.92  56.96  43.35 -114.957  35.713 550.023
STARLINK-1955 2459456.99371 r  8.45  0.03 0.247 1200.300 -18.62  65.45  23.71  93.14 -106.753  32.562 549.719
STARLINK-1677 2459456.99826 r  7.52  0.23 0.430  836.700 -17.37  66.54  35.19  84.91 -111.079  32.457 549.184
STARLINK-1746 2459457.00184 r  7.74  0.34 0.257  978.300 -16.38  67.38  31.61  47.30 -111.204  37.162 549.923
STARLINK-1225 2459457.00535 r  6.05  0.04 0.387  951.500 -15.40  68.19  33.07  68.55 -109.814  35.561 549.801
STARLINK-1225 2459457.00631 r  7.54  0.02 0.216 1307.800 -15.13  68.40  21.60  94.17 -105.648  31.986 549.172
STARLINK-1278 2459457.00725 r  6.56  0.03 0.309 1059.500 -14.87  68.62  25.29  78.38 -108.271  33.344 549.144
STARLINK-2013 2459457.01016 r  7.09  0.04 0.327 1122.000 -14.05  69.28  25.27  66.51 -107.908  36.519 545.979
STARLINK-1649 2459457.01063 r  6.09  0.83 0.214 1110.500 -13.92  69.38  24.51  53.24 -109.228  37.287 549.659
STARLINK-2069 2459457.01063 r  6.86  0.02 0.308 1110.500 -13.92  69.38  19.74  54.93 -107.853  39.691 550.386
STARLINK-2483 2459457.01118 r  7.98  0.17 0.264 1282.000 -13.77  69.51  21.67  90.09 -105.630  32.614 549.232
STARLINK-1310 2459457.01502 r  6.29  0.03 0.289 1009.600 -12.68  70.36  27.39  67.72 -109.213  34.836 549.548
STARLINK-2122 2459458.64398 r  7.05  0.02 0.304 1477.900 -15.68 291.26  23.09 296.19 -128.269  35.790 549.218
STARLINK-2122 2459458.64445 r  7.16  0.13 0.353 1113.000 -15.81 291.37  24.65 304.32 -126.044  37.489 549.556
STARLINK-2017 2459458.64492 r  6.63  0.11 0.293 1238.800 -15.94 291.48  21.86 293.91 -128.688  35.733 549.417
STARLINK-2354 2459458.64492 r  6.81  0.08 0.299 1238.800 -15.94 291.48  28.99 296.78 -125.206  36.402 549.172
STARLINK-1208 2459458.64586 r  6.37  0.02 0.358 1001.900 -16.21 291.69  27.32 279.64 -126.144  34.142 548.841
STARLINK-2358 2459458.64879 r  6.81  0.10 0.315  961.600 -17.02 292.37  30.55 288.48 -125.596  35.656 549.103
STARLINK-1614 2459458.64973 r  7.12  0.02 0.325  855.900 -17.29 292.59  32.49 310.04 -123.179  37.267 549.740
STARLINK-2376 2459458.65320 r  7.26  0.03 0.231 1056.700 -18.25 293.41  29.03 304.74 -125.712  38.087 549.363
STARLINK-1604 2459458.65816 g  7.32  0.02 0.601  644.300 -19.61 294.59  59.58 249.47 -121.052  33.378 549.077
STARLINK-2258 2459458.66288 g  8.70  0.56 0.647  586.400 -20.90 295.75  64.57 304.53 -119.531  34.745 548.918
STARLINK-1967 2459458.68014 g  7.20  0.02 0.524  761.200 -25.49 300.21  44.03 327.34 -120.502  36.506 549.332
STARLINK-2370 2459459.63187 r  6.58  0.10 0.298  968.500 -12.54 288.31  29.74 292.80 -125.565  36.148 549.078
STARLINK-2354 2459459.64041 r  7.05  0.26 0.274 1115.700 -14.96 290.20  26.01 281.81 -127.604  35.358 548.933
STARLINK-2342 2459459.64089 r  7.42  0.07 0.197 1182.900 -15.10 290.31  24.40 303.04 -127.253  38.480 549.493
STARLINK-1881 2459459.64279 r  7.01  0.02 0.391  851.700 -15.63 290.74  30.10 278.71 -124.922  34.350 482.081
STARLINK-1135 2459459.66273 i  5.01  0.02 0.417  747.300 -21.15 295.47  48.57 304.32 -122.047  36.313 549.448
STARLINK-1135 2459459.66320 i  4.48  0.02 0.635  595.300 -21.28 295.59  59.34 298.17 -119.884  34.573 549.165
STARLINK-1192 2459459.66508 i  4.12  0.20 0.676  588.900 -21.79 296.06  69.18 321.33 -118.434  34.299 549.106
STARLINK-1600 2459459.67252 g  9.14  0.26 0.533  698.500 -23.78 297.95  51.03   7.00 -117.392  37.547 549.641
STARLINK-1240 2459459.96810 r  7.84  0.09 0.497  762.300 -26.00  59.97  43.76  12.51 -116.494  38.266 550.344
STARLINK-2445 2459459.98249 r  6.75  0.12 0.580  692.100 -22.19  63.74  49.11 110.47 -113.842  30.674 548.951
STARLINK-1406 2459459.98296 r  4.96  0.02 0.481  700.500 -22.06  63.86  55.52 113.58 -113.693  32.057 551.894
STARLINK-2404 2459459.98831 r  3.26  0.02 0.336  916.800 -20.61  65.19  37.60  11.09 -115.455  38.665 550.295
STARLINK-2096 2459459.99439 r  6.93  0.02 0.407  978.500 -18.94  66.66  30.69  46.44 -111.054  38.231 550.257
STARLINK-2096 2459459.99487 r  6.50  0.05 0.351 1059.800 -18.81  66.78  27.32  66.56 -108.733  36.517 549.941
STARLINK-1659 2459459.99991 r  6.76  0.04 0.269 1026.800 -17.41  67.97  30.32  66.40 -109.258  35.478 549.655
STARLINK-1019 2459460.00133 r  7.20  0.36 0.293 1282.800 -17.01  68.30  20.77 101.74 -105.978  30.437 548.280
STARLINK-2081 2459460.00242 r  6.84  0.05 0.416  905.200 -16.71  68.55  34.42  68.06 -110.522  35.811 549.785
STARLINK-2081 2459460.00289 r  7.64  0.09 0.318 1047.000 -16.58  68.66  29.88  80.98 -108.398  34.068 549.475
STARLINK-2632 2459460.00336 r  7.23  0.22 0.327 1025.300 -16.45  68.77  30.20  87.05 -108.660  33.054 549.337
STARLINK-1644 2459460.00779 r  9.93  0.03 0.216 1097.000 -15.20  69.78  28.67  54.36 -109.496  37.367 549.758
STARLINK-2058 2459460.01204 r  6.75  0.07 0.294 1261.600 -14.00  70.74  20.49  64.04 -106.638  37.651 549.983
STARLINK-1013 2459460.01347 r  6.22  0.02 0.225 1314.400 -13.59  71.05  21.10  78.08 -105.392  34.595 549.381
STARLINK-1973 2459460.01631 r  6.54  0.06 0.258 1318.800 -12.79  71.68  20.45  73.65 -105.307  35.602 549.452
STARLINK-1605 2459460.63325 r  6.49  0.08 0.319  961.400 -13.21 288.36  28.74 289.25 -125.633  35.493 549.062
STARLINK-2342 2459460.63703 r  7.04  0.05 0.305 1028.600 -14.29 289.20  28.40 282.34 -126.558  35.138 549.003
STARLINK-2120 2459460.63799 r  6.24  0.29 0.321 1139.500 -14.56 289.41  24.84 293.57 -127.562  35.402 549.403
STARLINK-1614 2459460.64083 r  6.92  0.02 0.293 1096.800 -15.37 290.05  23.48 283.02 -127.430  34.762 549.169
STARLINK-1614 2459460.64132 r  7.42  0.04 0.394  934.300 -15.50 290.16  30.30 269.81 -125.290  32.928 548.895
STARLINK-2071 2459460.64231 r  7.54  0.03 0.352 1118.300 -15.78 290.38  24.93 307.95 -126.005  37.643 549.830
STARLINK-2375 2459460.64574 r  7.06  0.04 0.346  908.000 -16.75 291.17  34.99 284.31 -124.968  35.311 548.999
STARLINK-1131 2459460.64626 r  6.24  0.48 0.245 1002.100 -16.90 291.29  29.15 311.59 -124.574  38.422 549.576
STARLINK-1370 2459460.64673 r  6.26  0.02 0.375 1005.400 -17.03 291.40  30.38 299.22 -125.825  35.352 549.359
STARLINK-1927 2459460.64969 r  7.34  0.03 0.371  910.500 -17.85 292.09  32.37 279.89 -125.128  34.338 548.910
STARLINK-1190 2459460.65021 r  6.16  0.02 0.274  955.800 -18.00 292.21  28.68 306.02 -124.625  37.489 549.594
STARLINK-1455 2459460.65068 r  6.23  0.16 0.366 1052.000 -18.13 292.32  27.58 301.35 -126.000  36.281 549.248
STARLINK-1620 2459460.66008 i  7.31  0.03 0.408  786.800 -20.73 294.57  45.70 346.36 -119.628  38.424 549.783
STARLINK-1156 2459460.67105 g  7.15  0.02 0.429  908.300 -23.70 297.33  32.97 202.37 -120.981  28.377 548.275
STARLINK-1413 2459460.67294 g  6.12  0.03 0.385  782.200 -24.20 297.82  45.70 237.64 -122.200  29.744 548.627
STARLINK-1545 2459460.67577 g  7.61  0.29 0.577  627.700 -24.95 298.57  60.93 295.38 -120.503  34.996 549.375
STARLINK-1436 2459460.68437 g  8.62  0.04 0.356  886.300 -27.20 300.89  31.99 256.86 -124.584  31.328 548.384
STARLINK-2040 2459460.96583 r  7.37  0.07 0.389  891.300 -26.78  59.71  33.93  87.23 -110.358  34.089 549.651
STARLINK-1288 2459460.97012 r  6.54  0.02 0.477  693.800 -25.66  60.87  55.02  46.39 -114.395  35.067 549.596
STARLINK-2096 2459460.98939 i  6.12  0.80 0.461  837.500 -20.49  65.81  36.76   9.86 -115.833  38.966 550.399
STARLINK-2013 2459460.99171 i  4.87  0.04 0.684  574.500 -19.85  66.37  73.61 256.24 -119.505  33.842 546.245
STARLINK-2702 2459460.99615 r  6.74  0.05 0.331  936.200 -18.62  67.44  30.93  71.06 -109.992  34.255 549.313
STARLINK-2018 2459460.99963 r  7.34  0.15 0.347 1130.900 -17.66  68.25  25.13  49.10 -109.031  38.619 550.012
STARLINK-2583 2459461.00423 r  7.44  0.08 0.229 1073.900 -16.37  69.32  28.61  56.14 -109.431  36.852 549.761
STARLINK-2723 2459461.00531 r  8.63  0.11 0.328 1150.900 -16.06  69.57  24.32 101.81 -107.481  30.578 548.753
STARLINK-2058 2459461.00723 r  7.78  0.06 0.397  989.500 -15.52  70.01  30.53  50.93 -110.383  37.670 549.990
STARLINK-2058 2459461.00833 r  7.54  0.03 0.238 1307.300 -15.21  70.25  19.52  87.36 -105.359  33.678 549.259
STARLINK-2683 2459461.00880 r  7.06  0.08 0.251 1285.300 -15.08  70.36  20.93  83.39 -105.594  33.418 549.515
STARLINK-1347 2459461.01217 r  6.57  0.05 0.326 1178.900 -14.12  71.11  22.35  61.02 -108.072  38.252 549.967
STARLINK-2697 2459461.01365 r  7.08  0.05 0.247 1230.600 -13.70  71.44  22.90  78.92 -106.322  34.225 549.656
STARLINK-1330 2459461.01654 r  6.24  0.03 0.273 1262.300 -12.87  72.08  21.36  73.82 -105.989  35.701 549.547
STARLINK-1489 2459461.01802 r  5.06  0.86 0.287 1244.000 -12.45  72.41  20.79  92.12 -106.155  31.643 548.737
STARLINK-2346 2459461.63368 r  6.96  0.08 0.342  942.800 -13.62 288.20  30.25 284.16 -125.494  34.906 549.141
STARLINK-1407 2459461.63464 r  6.43  0.04 0.351 1068.000 -13.89 288.41  26.41 293.29 -126.565  35.591 549.172
STARLINK-1405 2459461.63795 r  7.21  0.03 0.264 1283.500 -14.84 289.15  19.49 278.75 -129.571  34.223 548.849
STARLINK-1405 2459461.63891 r  6.64  0.10 0.373 1066.800 -15.11 289.36  26.08 305.78 -125.141  37.701 549.545
STARLINK-1976 2459461.64327 r  7.15  0.04 0.394  961.700 -16.35 290.35  31.91 297.21 -125.309  35.164 549.038
STARLINK-2008 2459461.64722 r  7.45  0.02 0.385 1005.400 -17.46 291.26  29.18 300.81 -125.414  36.149 549.222
STARLINK-2008 2459461.64769 r  7.96  0.02 0.416  965.500 -17.59 291.37  30.80 313.54 -123.178  37.830 549.553
STARLINK-2326 2459461.64870 r  7.26  0.04 0.289 1051.000 -17.87 291.61  29.13 282.61 -126.784  35.507 549.234
STARLINK-1134 2459461.65093 r  5.61  0.07 0.523  772.600 -18.49 292.13  42.10 219.16 -121.634  30.687 548.521
STARLINK-1929 2459461.65477 r  6.81  0.03 0.387  827.400 -19.56 293.04  42.74 283.95 -123.794  35.354 550.030
STARLINK-1983 2459461.65619 r  6.66  0.02 0.603  665.200 -19.95 293.38  53.72 309.96 -119.998  35.185 548.961
STARLINK-2037 2459461.66089 r  6.99  0.02 0.550  730.800 -21.25 294.53  46.43 317.34 -121.136  35.607 549.370
STARLINK-1417 2459461.66563 r  4.72  0.02 0.654  613.100 -22.54 295.71  61.37 330.16 -119.501  34.364 548.905
STARLINK-2663 2459461.98269 r  2.06  0.02 0.569  674.700 -22.49  64.51  48.17 174.59 -116.474  29.229 548.483
STARLINK-1397 2459461.98506 r  5.34  0.43 0.589  618.500 -21.85  65.10  54.04 133.56 -115.452  32.150 549.179
STARLINK-1340 2459461.99614 r  6.66  0.13 0.332 1176.600 -18.79  67.79  23.53  50.91 -108.518  38.806 550.203
STARLINK-2682 2459461.99614 r  8.25  0.14 0.202 1176.600 -18.79  67.79  27.36  46.09 -109.915  38.242 549.949
STARLINK-1026 2459462.00074 r  6.43  0.02 0.237 1072.500 -17.51  68.87  29.08  59.45 -109.174  36.448 549.729
STARLINK-1485 2459462.00182 r  7.38  0.07 0.326 1173.000 -17.21  69.12  23.31 101.49 -107.336  30.228 548.426
STARLINK-1321 2459462.00374 r  6.74  0.04 0.382 1029.200 -16.67  69.56  28.70  51.25 -110.021  37.969 549.773
STARLINK-2722 2459462.00487 r  7.29  0.04 0.370  916.900 -16.35  69.82  32.31  81.01 -110.030  33.096 549.209
STARLINK-2544 2459462.00879 r  6.44  0.09 0.302 1249.600 -15.24  70.71  20.61  62.44 -107.011  38.064 549.985
STARLINK-1490 2459462.00980 r  7.21  0.04 0.308 1115.500 -14.95  70.94  25.93  89.20 -107.568  32.538 548.923
STARLINK-1490 2459462.01027 r  6.41  0.02 0.233 1299.800 -14.82  71.05  21.48  79.67 -105.520  34.322 549.203
STARLINK-1330 2459462.01222 r  6.78  0.03 0.290 1118.800 -14.26  71.48  23.46  89.45 -107.540  33.910 549.203
STARLINK-2546 2459462.01316 r  6.12  0.02 0.251 1343.600 -13.99  71.69  19.75  74.19 -105.010  35.532 549.417
STARLINK-2494 2459462.01465 r  7.59  0.08 0.268 1319.300 -13.57  72.02  20.00  92.51 -105.274  31.770 548.829
STARLINK-2686 2459462.01653 r  7.50  0.02 0.332 1134.800 -13.03  72.43  32.01  57.25 -111.434  35.382 549.958
STARLINK-1498 2459462.01802 r  5.86  0.02 0.219 1238.400 -12.61  72.76  23.47  70.53 -106.601  35.649 549.427
STARLINK-2356 2459462.63033 r  7.40  0.20 0.383  868.900 -12.95 287.21  33.01 284.79 -124.521  34.705 548.899
STARLINK-2110 2459462.63128 r  6.44  0.53 0.384  999.200 -13.22 287.42  28.53 294.41 -125.518  35.806 549.027
STARLINK-1966 2459462.63460 r  6.59  0.02 0.289 1201.400 -14.17 288.15  21.39 282.00 -128.554  34.437 548.975
STARLINK-1131 2459462.63744 r  6.42  0.08 0.254 1175.200 -14.98 288.78  24.37 282.67 -128.288  35.631 549.121
STARLINK-1943 2459462.63939 r  6.72  0.04 0.348 1065.600 -15.54 289.22  21.14 258.87 -127.398  32.272 446.961
STARLINK-1134 2459462.64561 r  6.73  0.02 0.326 1119.300 -17.30 290.64  25.91 261.66 -127.508  32.682 548.740
STARLINK-1635 2459462.64665 r  7.31  0.24 0.194 1157.300 -17.59 290.88  25.31 307.97 -126.582  39.012 549.557
STARLINK-2016 2459462.64768 r  8.29  0.20 0.292 1056.800 -17.88 291.12  24.98 262.62 -126.792  31.634 548.626
STARLINK-1952 2459462.66299 i  7.17  0.04 0.709  565.200 -22.12 294.80  52.38 309.96 -119.655  34.950 458.759
STARLINK-1413 2459462.66488 i  2.28  0.02 0.480  827.700 -22.64 295.27  37.66 300.04 -122.952  35.687 549.448
STARLINK-1777 2459462.67524 g  7.33  0.09 0.395  887.600 -25.43 297.94  35.37 271.58 -124.823  33.881 549.105
STARLINK-2020 2459462.99265 g  6.36  0.48 0.695  570.300 -19.93  67.32  66.92 100.63 -115.968  33.976 549.437
STARLINK-2723 2459462.99690 r  6.22  0.08 0.299  962.700 -18.75  68.33  32.11  67.90 -109.889  35.047 549.549
STARLINK-2525 2459462.99843 r  8.67  0.07 0.304 1243.800 -18.32  68.69  21.84 103.02 -106.459  30.347 548.882
STARLINK-1321 2459462.99941 r  5.66  0.02 0.455  853.900 -18.05  68.92  35.77  67.26 -111.478  36.281 549.463
STARLINK-1321 2459463.00047 r  8.12  0.42 0.243 1200.800 -17.75  69.17  23.73  94.52 -106.782  32.335 548.808
STARLINK-1488 2459463.00145 r  6.34  0.12 0.344  975.000 -17.47  69.39  29.44  80.93 -109.290  33.116 549.071
STARLINK-2697 2459463.00492 r  9.62  0.51 0.219 1082.200 -16.49  70.19  27.75  52.16 -109.722  37.418 550.253
STARLINK-2496 2459463.00597 r  8.19  0.04 0.352 1062.700 -16.20  70.43  27.66 100.87 -108.421  31.039 549.061
STARLINK-2546 2459463.00897 r  7.45  0.02 0.245 1249.800 -15.35  71.11  20.93  90.21 -106.040  33.276 549.125
STARLINK-1376 2459463.01281 r  6.45  0.03 0.342 1123.500 -14.25  71.97  24.12  62.55 -108.550  37.798 549.704
STARLINK-1498 2459463.01328 r  6.52  0.04 0.272  987.200 -14.12  72.07  29.15  59.37 -110.025  35.883 549.465
STARLINK-2533 2459463.01624 r  7.52  0.05 0.338  981.600 -13.27  72.73  28.68  91.58 -109.226  33.699 549.127
STARLINK-1361 2459463.01718 r  6.25  0.03 0.289 1191.700 -13.00  72.93  23.76  74.11 -106.771  35.402 549.631
STARLINK-1011 2459463.01866 r  6.86  0.05 0.305 1178.600 -12.57  73.25  24.14  93.03 -107.040  31.908 548.428
STARLINK-1366 2459463.02055 r  6.70  0.03 0.377 1001.600 -12.03  73.66  30.41  62.06 -109.511  36.502 549.556
STARLINK-1876 2459463.63029 r  6.79  0.05 0.286 1031.700 -13.23 286.95  26.20 290.24 -126.456  35.844 549.002
STARLINK-1243 2459463.63124 r  6.03  0.02 0.316 1123.400 -13.50 287.16  23.15 282.06 -127.588  34.592 548.866
STARLINK-1868 2459463.63408 r  6.95  0.11 0.278 1092.900 -14.31 287.78  26.19 283.78 -127.305  35.461 549.092
STARLINK-1236 2459463.63503 r  6.30  0.03 0.299 1193.800 -14.59 287.99  23.47 291.43 -128.338  35.078 549.188
STARLINK-2216 2459463.63787 r  7.00  0.02 0.270 1160.500 -15.40 288.62  21.49 284.34 -128.176  35.053 548.840
STARLINK-2216 2459463.63839 r  7.59  0.05 0.369  979.500 -15.54 288.74  30.27 266.62 -125.905  33.124 548.525
STARLINK-1621 2459463.63934 r  6.46  0.02 0.435  778.700 -15.82 288.95  38.11 287.43 -123.272  34.735 549.039
STARLINK-1635 2459463.64296 r  6.79  0.04 0.358  901.500 -16.84 289.78  33.02 284.49 -124.932  34.990 548.922
STARLINK-2243 2459463.64753 r  6.54  0.11 0.312  931.800 -18.13 290.83  35.14 293.63 -124.842  36.318 561.689
STARLINK-2078 2459463.64804 r  7.62  0.16 0.378 1043.500 -18.28 290.95  27.99 309.99 -125.290  37.119 549.450
STARLINK-2084 2459463.65367 r  5.83  0.50 0.580  680.400 -19.85 292.28  48.97 286.31 -121.372  34.137 548.782
STARLINK-1074 2459463.65650 r  5.07  0.02 0.474  694.300 -20.64 292.96  48.75 307.76 -121.249  36.009 549.432
STARLINK-1444 2459463.68181 i  5.56  0.02 0.451  890.500 -27.47 299.47  35.04 319.64 -122.041  37.513 549.842
STARLINK-1510 2459463.98403 i  6.70  0.22 0.428  872.200 -22.48  65.57  35.60 160.88 -115.289  26.957 547.916
STARLINK-1458 2459463.98639 i  5.73  0.02 0.309  883.800 -21.83  66.16  36.20 142.51 -113.379  29.063 548.572
STARLINK-1458 2459463.98687 i  6.51  0.03 0.203 1121.000 -21.70  66.28  26.67 141.13 -111.568  27.187 548.324
STARLINK-1496 2459463.98933 i  5.62  0.68 0.367  911.800 -21.02  66.88  31.83  78.61 -110.117  33.288 549.057
STARLINK-2500 2459463.99786 r  7.87  0.29 0.361  972.800 -18.65  68.92  28.71  85.90 -109.305  32.425 549.251
STARLINK-1363 2459464.00357 r  7.44  0.13 0.379 1014.000 -17.04  70.24  30.10  53.17 -109.646  37.112 549.863
STARLINK-2546 2459464.00415 r  7.37  0.34 0.352  932.900 -16.87  70.38  30.99  94.53 -109.853  33.355 549.122
STARLINK-1342 2459464.00510 r  6.39  0.02 0.301 1138.500 -16.61  70.59  25.47  76.15 -107.360  35.049 549.574
STARLINK-1035 2459464.00663 r  7.30  0.02 0.304 1129.200 -16.17  70.94  26.52  92.10 -107.408  32.505 548.968
STARLINK-1376 2459464.00806 r  6.69  0.14 0.452  884.400 -15.77  71.27  34.63  56.67 -112.045  37.633 549.680
STARLINK-1361 2459464.01253 r  6.28  0.03 0.379  939.100 -14.49  72.27  32.36  78.79 -109.806  34.843 549.545
STARLINK-1322 2459464.01649 r  8.33  0.02 0.260 1111.700 -13.35  73.14  26.85  96.76 -107.833  32.075 543.887
STARLINK-2517 2459464.01743 r  6.87  0.03 0.305 1142.500 -13.08  73.34  24.09  76.79 -107.374  35.425 549.708
STARLINK-2176 2459464.01893 r  7.46  0.07 0.319 1117.200 -12.65  73.67  26.03  93.77 -107.617  31.918 551.591
STARLINK-1515 2459464.02081 r  7.11  0.04 0.311 1222.400 -12.11  74.08  22.49  56.42 -107.404  38.121 550.370

